Laplacian Algebras and Subcalibrations for Minimal Hypercones

We develop an algebraic mechanism based on Laplacian algebras for constructing minimal hypercones and determining their variational properties. Generator counts and degrees organize the constructions; homogeneous multipliers depending on the generators yield subcalibration fields, stability bounds and quantitative area-minimizing inequalities. Two-generator isoparametric algebras give polynomial subcalibrations for their minimizing hypercones. In ambient dimension at least three, strict gradient-square closure forces nonlinear odd degree to be cubic. We then study algebras of degrees $(2,2,g)$ and quadratic compositions, placing OT--FKM splitting quartics and Riedler's pullbacks in a common quadratic-composition framework. It yields two further infinite quartic families with a sharp minimizing threshold, as well as harmonic sextics from complex Gram coordinates. For an irreducible harmonic minimal cubic on its essential space, we prove a sharp bound of five generators for its smallest Laplacian algebra. We determine the minimizing range of Clifford cubics and construct irreducible nonradial harmonic examples in ambient dimensions $8,14,26$; the last is strictly area minimizing. Finally, spectral families whose smallest algebras have arbitrarily many generators provide examples in every degree at least two: real parts of octonionic products, complex Pfaffians and complex determinants. Explicit potentials establish strict area minimality and stability bounds, including across nonisolated singularities. The algebraic identities and certificates are supported by reproducible exact symbolic computations.

==> anc/CertificateIndex.md <==
# Certificate Index

Release: `20261011_memo_v7`; prepared 2026-10-11.

The complete suite has 26 units and 7134 expected checks. This is a coverage inventory, not an execution report. The native Mathematica run is pending.

References below use printed manuscript page numbers; the seven front-matter pages are separate. The exact compiled manuscript is included under `manuscript/`. Semantic labels are authoritative.

Each unit states its scope. Checks conditional on a differential table verify consequences of that table. Finite coordinate checks do not prove arbitrary-dimensional identities. Analytic arguments, singular-set removal, global minimizing claims and classification proofs are supplied by the manuscript.

| Unit | Expected checks | Scope and locations |
|---|---:|---|
| `LSC-MULTIPLIER-JACOBI` | 6 | 4.2 (p. 30); 4.1 (p. 29); 4.26 (p. 43); 4.13 (p. 33); 4.7 (p. 33) |
| `LSC-ISOPARAMETRIC` | 16 | 6.6 (p. 56); 6.8 (p. 58); 6.9 (p. 59); 6.7 (p. 58); 6.12 (p. 60); 1.1 (p. 1) |
| `LSC-BIHOMOGENEOUS-HOPF` | 49 | 8.45 (p. 83); 8.27 (p. 78); 8.30 (p. 79); 8.31 (p. 79); 8.36 (p. 80); 8.34 (p. 80); 8.19 (p. 84); 8.51 (p. 85); 8.34 (p. 97); 8.55 (p. 86); 8.61 (p. 88); 10.58 (p. 138); 8.28 (p. 79) |
| `LSC-CUBIC-NORMALIZED` | 18 | 7.2 (p. 63); C.28 (p. 189); C.29 (p. 189); 10.24 (p. 125); 10.25 (p. 125); 10.27 (p. 125); 7.5 (p. 64) |
| `LSC-CLIFFORD-CUBIC` | 193 | 9.20 (p. 107); 9.18 (p. 106); 9.21 (p. 107); 10.42 (p. 131); 10.57 (p. 137); C.2 (p. 184) |
| `LSC-CLIFFORD-PULLBACK` | 50 | 5.1 (p. 45); 5.3 (p. 47); 8.8 (p. 75); C.21 (p. 187); C.22 (p. 188); 8.26 (p. 90); 8.32 (p. 95); 11.7 (p. 146); 11.21 (p. 146) |
| `LSC-COMPLEX-DETERMINANT` | 134 | 14.9 (p. 166); 14.25 (p. 166); 14.26 (p. 167); 14.10 (p. 167); C.38 (p. 192) |
| `LSC-POWER-MULTIPLIERS` | 8 | A.1 (p. 171); A.2 (p. 172); A.3 (p. 172); A.12 (p. 173) |
| `LSC-INTERVAL-POSITIVITY` | 15 | C (p. 184); C.2 (p. 184); C.1 (p. 184); 6.8 (p. 58); 6.9 (p. 59) |
| `LSC-CUBIC-CUTOFF-EXPONENT` | 1 | B.5 (p. 182); 10.20 (p. 124); 10.28 (p. 125) |
| `LSC-ODD-RIGIDITY` | 15 | B.1 (p. 175); B.2 (p. 175); B.3 (p. 175); B.4 (p. 176); B.5 (p. 176); B.7 (p. 176); B.6 (p. 176); B.8 (p. 176); B.9 (p. 176) |
| `LSC-CLIFFORD-HESSIAN` | 18 | Supplementary algebraic derivation |
| `LSC-CLIFFORD-HOMOGENEITY` | 27 | Supplementary algebraic derivation |
| `LSC-CUBIC-METRIC-ALGEBRA` | 31 | 9.1 (p. 99); 9.2 (p. 100); C.26 (p. 189); 9.3 (p. 100); 9.5 (p. 101); 9.5 (p. 102); 9.6 (p. 103); C.25 (p. 189); C.28 (p. 189); C.29 (p. 189); 10.7 (p. 122); C.27 (p. 189) |
| `LSC-EXCEPTIONAL-CUBICS` | 28 | 10.33 (p. 127); 10.35 (p. 128); 10.38 (p. 130) |
| `LSC-CUBIC-CERTIFICATES` | 38 | 10.42 (p. 131); C.29 (p. 189); C.3 (p. 186); C.2 (p. 186); C.11 (p. 186); C.12 (p. 186); C.13 (p. 186); C.14 (p. 186); C.16 (p. 186) |
| `LSC-PULLBACK-TRANSFER` | 13 | 5.8 (p. 48); 5.9 (p. 48); 5.10 (p. 48) |
| `LSC-JORDAN-PENCIL` | 65 | 11.1 (p. 139); 11.5 (p. 140); 11.8 (p. 142); 11.9 (p. 142) |
| `LSC-INTRINSIC-FIVE-GENERATORS` | 62 | 9.43 (p. 113); 9.48 (p. 114); 9.50 (p. 115) |
| `LSC-HARMONIC-SPECTRAL` | 61 | 4.22 (p. 36); 12.5 (p. 148); 12.11 (p. 149); 12.13 (p. 150); 12.22 (p. 151); 4.23 (p. 36) |
| `LSC-NORM-PRODUCTS-PFAFFIANS` | 6015 | 13.3 (p. 153); 13.4 (p. 153); 13.12 (p. 156); 13.14 (p. 156); 13.15 (p. 156); 13.16 (p. 156) |
| `LSC-WEIGHTED-CLIFFORD-QUARTIC` | 12 | C.23 (p. 188); C.24 (p. 188); 8.82 (p. 94) |
| `LSC-GENERAL-QUARTIC` | 46 | 8.15 (p. 79); 8.23 (p. 77); 8.24 (p. 77); 8.25 (p. 78); 8.31 (p. 79); 8.36 (p. 80); 8.37 (p. 80); 8.40 (p. 81); 8.28 (p. 79) |
| `LSC-REVIEW-STRENGTHENINGS` | 23 | 9.26 (p. 116); 9.52 (p. 115); 9.53 (p. 116); 9.54 (p. 116); 8.13 (p. 77); 8.29 (p. 79); 8.38 (p. 80); 8.39 (p. 81); 12.17 (p. 150); 12.16 (p. 150); 13.11 (p. 155); 13.21 (p. 158) |
| `LSC-GRADIENT-STRUCTURE` | 32 | 7.5 (p. 65); 7.8 (p. 66); 7.9 (p. 66); 7.10 (p. 66); 7.7 (p. 65); B.10 (p. 177); B.11 (p. 177); B.12 (p. 177); B.13 (p. 178); B.14 (p. 178); B.15 (p. 178); B.16 (p. 178) |
| `LSC-QUADRATIC-COMPOSITIONS` | 158 | 8.76 (p. 92); 8.78 (p. 93); 8.27 (p. 91); 8.33 (p. 95); 8.86 (p. 95); 8.88 (p. 96); 8.89 (p. 96); 14.3 (p. 162); 7.9 (p. 66); 7.12 (p. 66); 7.13 (p. 67); 7.14 (p. 67); 7.16 (p. 67); C.4.1 (p. 188); 8.15 (p. 73) |

## LSC-MULTIPLIER-JACOBI

File: `certificates/LSC-MULTIPLIER-JACOBI.wl`; expected checks: 6.

The arbitrary-two-jet encoding and one angular coordinate retain the scope of the finite algebraic check; analytic statements are proved in the manuscript.

- `thm:exact-multiplier`: 4.2, printed p. 30.
- `prop:potential-normal-form`: 4.1, printed p. 29.
- `prop:spherical-quotient-potential`: 4.26, printed p. 43.
- `eq:degree-window`: 4.13, printed p. 33.
- `rem:vanishing-trace-strict-stability`: 4.7, printed p. 33.

## LSC-ISOPARAMETRIC

File: `certificates/LSC-ISOPARAMETRIC.wl`; expected checks: 16.

The interval positivity certificates are checked separately in LSC-INTERVAL-POSITIVITY; see app:exact-certificates in the current manuscript.

- `prop:radial-Q`: 6.6, printed p. 56.
- `prop:quadratic-corrections`: 6.8, printed p. 58.
- `prop:17-correction`: 6.9, printed p. 59.
- `prop:forced-critical-lambda`: 6.7, printed p. 58.
- `cor:Lin-one-sided`: 6.12, printed p. 60.
- `eq:intro-Lawson-multiplier`: 1.1, printed p. 1.

## LSC-BIHOMOGENEOUS-HOPF

File: `certificates/LSC-BIHOMOGENEOUS-HOPF.wl`; expected checks: 49.

Four formerly separate Hardy residual calculations are now checked and logged with labels. No external script is needed.

- `bh:original-table`: 8.45, printed p. 83.
- `bh:minimality`: 8.27, printed p. 78.
- `bh:G8-basic`: 8.30, printed p. 79.
- `bh:G8-defect`: 8.31, printed p. 79.
- `bh:G10`: 8.36, printed p. 80.
- `bh:D8`: 8.34, printed p. 80.
- `bh:curvature`: 8.19, printed p. 84.
- `bh:eigenfunction`: 8.51, printed p. 85.
- `bh:octonionic`: 8.34, printed p. 97.
- `eq:Hopf-closure`: 8.55, printed p. 86.
- `eq:Hopf-intrinsic-defect`: 8.61, printed p. 88.
- `eq:incidence-closure`: 10.58, printed p. 138.
- `eq:bihomogeneous-Hardy`: 8.28, printed p. 79.

## LSC-CUBIC-NORMALIZED

File: `certificates/LSC-CUBIC-NORMALIZED.wl`; expected checks: 18.

Odd-degree normalization and moment elimination are checked in LSC-ODD-RIGIDITY; see sec:odd-rigidity-proof. The singular-domain proof itself is analytic.

- `eq:cubic-normalized-closure`: 7.2, printed p. 63.
- `eq:cubic-variable-trace-gradient`: C.28, printed p. 189.
- `eq:cubic-variable-trace-positive-decomposition`: C.29, printed p. 189.
- `eq:powerJ`: 10.24, printed p. 125.
- `eq:p`: 10.25, printed p. 125.
- `eq:sharpH`: 10.27, printed p. 125.
- `rem:cubic-radial-eigencubic`: 7.5, printed p. 64.

## LSC-CLIFFORD-CUBIC

File: `certificates/LSC-CLIFFORD-CUBIC.wl`; expected checks: 193.

Block 1 defines helpers and is invoked by subsequent blocks; it does not have a separate assertion count.

The coordinate contractions are exact sample checks and do not replace the general Clifford-algebra proof.

- `eq:clifford-closure-table`: 9.20, printed p. 107.
- `eq:clifford-contractions`: 9.18, printed p. 106.
- `eq:Clifford-gradS-square`: 9.21, printed p. 107.
- `eq:Clifford-H44`: 10.42, printed p. 131.
- `eq:negative-link-form`: 10.57, printed p. 137.
- `app:Clifford-power-obstruction`: C.2, printed p. 184.

## LSC-CLIFFORD-PULLBACK

File: `certificates/LSC-CLIFFORD-PULLBACK.wl`; expected checks: 50.



- `prop:pullback-subcalibration`: 5.1, printed p. 45.
- `lem:Clifford-algebra-pullback`: 5.3, printed p. 47.
- `prop:orthogonal-quartics`: 8.8, printed p. 75.
- `eq:Riedler-correct-gradient`: C.21, printed p. 187.
- `eq:Riedler-correct-defect`: C.22, printed p. 188.
- `thm:Riedler-unstable`: 8.26, printed p. 90.
- `ex:lawson-pullback`: 8.32, printed p. 95.
- `thm:cartan-pullback`: 11.7, printed p. 146.
- `eq:Cartan-pullback-Hardy`: 11.21, printed p. 146.

## LSC-COMPLEX-DETERMINANT

File: `certificates/LSC-COMPLEX-DETERMINANT.wl`; expected checks: 134.

The recurrence is sampled for matrix orders 2 through 10 with exact data; scalar budgets are checked for r=2 through 100. These finite checks do not replace the all-orders proof. The original suite does not independently check every invariant-calculus or second-coefficient formula.

- `det:stable-recurrence`: 14.9, printed p. 166.
- `det:C-recurrence`: 14.25, printed p. 166.
- `det:R-recurrence`: 14.26, printed p. 167.
- `det:binomial-budget`: 14.10, printed p. 167.
- `det:telescoping`: C.38, printed p. 192.

## LSC-POWER-MULTIPLIERS

File: `certificates/LSC-POWER-MULTIPLIERS.wl`; expected checks: 8.

Symbolic real powers use the original positive-base convention for radial and gradient-square variables.

- `prop:gradient-power-identity`: A.1, printed p. 171.
- `prop:radial-master-identity`: A.2, printed p. 172.
- `prop:combined-power-multiplier`: A.3, printed p. 172.
- `eq:strictified-boundary`: A.12, printed p. 173.

## LSC-INTERVAL-POSITIVITY

File: `certificates/LSC-INTERVAL-POSITIVITY.wl`; expected checks: 15.



- `app:exact-certificates`: C, printed p. 184.
- `eq:Bernstein-coefficients`: C.2, printed p. 184.
- `ex:Bernstein-17`: C.1, printed p. 184.
- `prop:quadratic-corrections`: 6.8, printed p. 58.
- `prop:17-correction`: 6.9, printed p. 59.

## LSC-CUBIC-CUTOFF-EXPONENT

File: `certificates/LSC-CUBIC-CUTOFF-EXPONENT.wl`; expected checks: 1.

This repeats one existing stable Chapter07 exponent identity as a convenient cross-check for the tube-volume estimate. The analytic implicit-function argument, coordinate construction and local volume comparison have no separate computer-algebra proof in the original suite. This file does not claim to verify them.

- `sec:cubic-local-geometry`: B.5, printed p. 182.
- `eq:tube`: 10.20, printed p. 124.
- `eq:linkground`: 10.28, printed p. 125.

## LSC-ODD-RIGIDITY

File: `certificates/LSC-ODD-RIGIDITY.wl`; expected checks: 15.



- `sec:odd-rigidity-proof`: B.1, printed p. 175.
- `eq:normalizedodd`: B.2, printed p. 175.
- `eq:odd-spherical-products`: B.3, printed p. 175.
- `eq:odd-maximum-hessians`: B.4, printed p. 176.
- `eq:m1`: B.5, printed p. 176.
- `eq:m2`: B.7, printed p. 176.
- `eq:m3`: B.6, printed p. 176.
- `eq:m4`: B.8, printed p. 176.
- `eq:alphadim`: B.9, printed p. 176.

## LSC-CLIFFORD-HESSIAN

File: `certificates/LSC-CLIFFORD-HESSIAN.wl`; expected checks: 18.

New independent exact verification in the formal four-dimensional algebra with basis Id,B,C,BC.

All six Hessian contractions are derived from the Clifford relations and scalar contractions; this is not a finite-dimensional coordinate sample.

The displayed six and five individual contributions are checked against the ancillary source note.

## LSC-CLIFFORD-HOMOGENEITY

File: `certificates/LSC-CLIFFORD-HOMOGENEITY.wl`; expected checks: 27.

Weighted Euler identities check homogeneity of the full rational master quotient.

All four endpoint denominators are cleared symbolically and the resulting polynomial expressions are finite at H=0.

No value is assigned to the normalized gradient at H=0, and these algebra checks do not replace the analytic comparison argument.

## LSC-CUBIC-METRIC-ALGEBRA

File: `certificates/LSC-CUBIC-METRIC-ALGEBRA.wl`; expected checks: 31.

Generic coefficient checks 01-18 use three coordinates; dimension-independent proofs remain in the manuscript.

General quadratic q is retained in 09 and 13-18.

K is independent of R except in the explicit specialization 27.

Stationary branches 28-29 are substitutions, not a proof of branch exhaustion or maximum existence.

Coefficient sign checks 30-31 assume R >= 0, S >= 0, t = F^2 >= 0, K - 16R >= 0, R^2/3 - S >= 0.

Geometry, singular-set removability, and global positivity assumptions are not CAS conclusions.

- `eq:cubic-polarized-product`: 9.1, printed p. 99.
- `eq:cubic-multiplication-dictionary`: 9.2, printed p. 100.
- `eq:cubic-variable-trace`: C.26, printed p. 189.
- `eq:cubic-general-weight`: 9.3, printed p. 100.
- `thm:cubic-one-dimensional-degree-three`: 9.5, printed p. 101.
- `eq:cubic-general-hessian-polynomial`: 9.5, printed p. 102.
- `eq:cubic-positive-multiplier-leading-sign`: 9.6, printed p. 103.
- `eq:cubic-gradient-identities-only`: C.25, printed p. 189.
- `eq:cubic-variable-trace-gradient`: C.28, printed p. 189.
- `eq:cubic-variable-trace-positive-decomposition`: C.29, printed p. 189.
- `rem:cubic-algebraic-certificate-scope`: 10.7, printed p. 122.
- `eq:cubic-gradient-only-S-bound`: C.27, printed p. 189.

## LSC-EXCEPTIONAL-CUBICS

File: `certificates/LSC-EXCEPTIONAL-CUBICS.wl`; expected checks: 28.

Formal drift/certificate identities and explicit G2 coordinate calculations; rank-stratum and removability arguments remain analytic.

- `exc-gradient-table`: 10.33, printed p. 127.
- `exc-SF-certificate`: 10.35, printed p. 128.
- `exc-g2-laplacians`: 10.38, printed p. 130.

## LSC-CUBIC-CERTIFICATES

File: `certificates/LSC-CUBIC-CERTIFICATES.wl`; expected checks: 38.

Exact identities conditional on displayed differential tables; not proofs of the tables, actual-image inequalities, spectral classification, or geometric comparison.

- `eq:Clifford-H44`: 10.42, printed p. 131.
- `eq:cubic-variable-trace-positive-decomposition`: C.29, printed p. 189.
- `app:nonharmonic-cubic-certificate`: C.3, printed p. 186.
- `thm:cubic-nonharmonic-certificate`: C.2, printed p. 186.
- `eq:cubic-nonharmonic-B0`: C.11, printed p. 186.
- `eq:cubic-nonharmonic-B1`: C.12, printed p. 186.
- `eq:cubic-nonharmonic-B2`: C.13, printed p. 186.
- `eq:cubic-nonharmonic-coefficients`: C.14, printed p. 186.
- `eq:cubic-nonharmonic-defect`: C.16, printed p. 186.

## LSC-PULLBACK-TRANSFER

File: `certificates/LSC-PULLBACK-TRANSFER.wl`; expected checks: 13.

Exact symbolic differential identities under the stated real and positive-base assumptions. The checks verify algebraic pullback identities, not the analytic area comparison.

- `eq:clifford-transfer-gradient`: 5.8, printed p. 48.
- `eq:clifford-transfer-defect`: 5.9, printed p. 48.
- `eq:clifford-transfer-ratio`: 5.10, printed p. 48.

## LSC-JORDAN-PENCIL

File: `certificates/LSC-JORDAN-PENCIL.wl`; expected checks: 65.

Exact formal Jordan-pencil identities, coordinate witnesses and the stated finite models; does not replace general classification or positivity proofs.

- `eq:nonradial-pencil`: 11.1, printed p. 139.
- `eq:nonradial-closure`: 11.5, printed p. 140.
- `eq:nonradial-pencil-gradient`: 11.8, printed p. 142.
- `eq:nonradial-pencil-minimality`: 11.9, printed p. 142.

## LSC-INTRINSIC-FIVE-GENERATORS

File: `certificates/LSC-INTRINSIC-FIVE-GENERATORS.wl`; expected checks: 62.

Exact Euclidean differentiation in real and complex Hermitian models (d=1,2), 31 checks each; not a proof of the universal structural theorem.

- `eq:nr-five-invariants`: 9.43, printed p. 113.
- `eq:nr-five-gamma`: 9.48, printed p. 114.
- `eq:nr-five-laplacians`: 9.50, printed p. 115.

## LSC-HARMONIC-SPECTRAL

File: `certificates/LSC-HARMONIC-SPECTRAL.wl`; expected checks: 61.

Nine symbolic parameter identities for the logarithmic multiplier, Jacobi coefficient, spectral certificate and threshold.

52 finite exact cross-checks for elementary-symmetric pairings, root derivations and Newton expansions in orders 2 through 5.

These do not replace arbitrary-order inequality proofs, actual-image arguments, singular-set removability, or geometric comparison.

- `eq:harmonic-log-defect`: 4.22, printed p. 36.
- `eq:spectral-polynomial-pairings`: 12.5, printed p. 148.
- `eq:spectral-Q`: 12.11, printed p. 149.
- `eq:spectral-threshold`: 12.13, printed p. 150.
- `eq:spectral-explicit-certificate`: 12.22, printed p. 151.
- `eq:harmonic-log-Jacobi`: 4.23, printed p. 36.

## LSC-NORM-PRODUCTS-PFAFFIANS

File: `certificates/LSC-NORM-PRODUCTS-PFAFFIANS.wl`; expected checks: 6015.

Exact symbolic elementary-symmetric pairings in degrees 2 through 5 and a complete real-coordinate order-4 Pfaffian normalization.

Fixed-seed exact integer samples for H/O words in degrees 2 through 6, two samples per case and left/right/balanced bracketings.

Fixed-seed exact complex-integer samples for Pfaffian matrices of orders 4, 6 and 8, two samples per order.

Most of the 6015 recorded checks are scalar components of these finite coordinate calculations; this number is not a count of independent theorems or an all-degree symbolic proof.

The accompanying 62-check Wolfram script covers a different, smaller subset and has not been executed here.

- `eq:norm-product-F-closure`: 13.3, printed p. 153.
- `eq:norm-product-E-closure`: 13.4, printed p. 153.
- `eq:pfaffian-metric`: 13.12, printed p. 156.
- `eq:pfaffian-F-closure`: 13.14, printed p. 156.
- `eq:pfaffian-Laplacian`: 13.15, printed p. 156.
- `eq:pfaffian-Gamma`: 13.16, printed p. 156.

## LSC-WEIGHTED-CLIFFORD-QUARTIC

File: `certificates/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl`; expected checks: 12.

Formal differential-algebra identities for the specified three-generator table and G=WF.

Exact coefficient positivity conditional on R>0, W>0, and R^2-4W>=0; boundary coefficient beta>=40 and Hardy arithmetic 385/4.

Does not establish the original-variable closure table, actual-image inequalities, geometric singular-set description, or global area comparison.

- `eq:weighted-Clifford-table`: C.23, printed p. 188.
- `eq:weighted-Clifford-certificate`: C.24, printed p. 188.
- `cor:weighted-Clifford-Hardy`: 8.82, printed p. 94.

## LSC-GENERAL-QUARTIC

File: `certificates/LSC-GENERAL-QUARTIC.wl`; expected checks: 46.

Exact symbolic consequences of the general three-weight differential table, including both potential defects and the ambient-weight correction.

Exact interval and coefficient certificates for h>=12, h=10,11, and balanced h=8 with r0>=5; both boundary Jacobi coefficients and the common Hardy arithmetic.

Conditional algebraic checks do not establish Euclidean realizability, weight integrality, actual-image bounds, singular geometry, removability, or the global comparison theorem.

- `thm:quartic-table-existence`: 8.15, printed p. 79.
- `eq:quartic-general-weights`: 8.23, printed p. 77.
- `eq:quartic-general-generators`: 8.24, printed p. 77.
- `bh:reduced-table`: 8.25, printed p. 78.
- `bh:G8-defect`: 8.31, printed p. 79.
- `bh:G10`: 8.36, printed p. 80.
- `bh:p10`: 8.37, printed p. 80.
- `eq:quartic-balanced-eight-certificate`: 8.40, printed p. 81.
- `eq:bihomogeneous-Hardy`: 8.28, printed p. 79.

## LSC-REVIEW-STRENGTHENINGS

File: `certificates/LSC-REVIEW-STRENGTHENINGS.wl`; expected checks: 23.

Conditional exact identities for the intrinsic cubic table and Cartan reconstruction.

Exact h=9 quartic discriminant, ambient-weight correction, degree-eight endpoint values, and the 21 finite low-unused-weight exclusions.

Spectral dimension and Hardy arithmetic; the Newton inequality, classifications, image realization, geometric comparison and strictness proofs are in the manuscript.

- `cor:nr-cartan-dimensions`: 9.26, printed p. 116.
- `eq:nr-five-radius-recovery`: 9.52, printed p. 115.
- `eq:nr-cartan-reduction`: 9.53, printed p. 116.
- `eq:nr-cartan-reconstruction`: 9.54, printed p. 116.
- `cor:quartic-nine-weights`: 8.13, printed p. 77.
- `bh:potentials`: 8.29, printed p. 79.
- `eq:quartic-nine-certificate`: 8.38, printed p. 80.
- `eq:quartic-nine-discriminant`: 8.39, printed p. 81.
- `eq:spectral-radial-Newton`: 12.17, printed p. 150.
- `eq:spectral-Hardy-gap`: 12.16, printed p. 150.
- `eq:octonionic-product-Hardy-gap`: 13.11, printed p. 155.
- `eq:pfaffian-Hardy-gap`: 13.21, printed p. 158.

## LSC-GRADIENT-STRUCTURE

File: `certificates/LSC-GRADIENT-STRUCTURE.wl`; expected checks: 32.

The manuscript states only the closure and regular-link identities. Further Hessian-rank, curvature, distance-density, Jacobi and stability calculations remain supplementary computations, not additional results asserted in this manuscript. The same rule applies to the omitted sextic Hopf interpretation.

- `eq:even-rfs-closure`: 7.5, printed p. 65.
- `eq:even-critical-hessian`: 7.8, printed p. 66.
- `eq:even-critical-gamma`: 7.9, printed p. 66.
- `eq:even-cone-structure`: 7.10, printed p. 66.
- `eq:even-normalized-link`: 7.7, printed p. 65.
- `eq:odd-isolated-spherical`: B.10, printed p. 177.
- `eq:odd-isolated-minimum`: B.11, printed p. 177.
- `eq:odd-isolated-minimum-scalar`: B.12, printed p. 177.
- `eq:odd-isolated-maximum`: B.13, printed p. 178.
- `eq:odd-isolated-delta`: B.14, printed p. 178.
- `eq:odd-isolated-q-at-maximum`: B.15, printed p. 178.
- `eq:odd-isolated-forced-coefficients`: B.16, printed p. 178.

## LSC-QUADRATIC-COMPOSITIONS

File: `certificates/LSC-QUADRATIC-COMPOSITIONS.wl`; expected checks: 158.

Exact formal orthogonal-quartic, rectangular-trace and Hermitian-Gram identities conditional on the differential tables proved in the manuscript.

The H^2 and C^2 coordinate identities are symbolic identities in fixed finite dimensions. The rectangular coordinate tests use three explicit integer matrices for each p=3,4,5,6 and one critical matrix in M_{5,3}(R).

The radial Clifford checks use one homogeneous cubic profile and one quadratic profile and do not establish the formula in arbitrary degree.

Strict positivity checks assume the stated nonnegative shifted variables and manuscript parameter ranges.

Additional Hopf, critical-Hessian and algebraic initial-form identities are cross-checks only and do not assert additional manuscript theorems.

No check proves classification, realizability, irreducibility, removability, global minimization, noncongruence, or tangent-current convergence.

- `eq:orthq-table`: 8.76, printed p. 92.
- `eq:orthq-potential-defect`: 8.78, printed p. 93.
- `thm:orthq-infinite-families`: 8.27, printed p. 91.
- `thm:complex-gram-cycle-sextic`: 8.33, printed p. 95.
- `eq:complex-gram-cycle-gradient`: 8.86, printed p. 95.
- `eq:complex-gram-cycle-minimality`: 8.88, printed p. 96.
- `eq:complex-gram-cycle-pairings`: 8.89, printed p. 96.
- `prop:determinant-tangent-strata`: 14.3, printed p. 162.
- `prop:rectangular-minimal-selection`: 7.9, printed p. 66.
- `eq:rectangular-quartic-laplacians`: 7.12, printed p. 66.
- `eq:rectangular-quartic-gamma`: 7.13, printed p. 67.
- `eq:rectangular-quartic-minimality`: 7.14, printed p. 67.
- `eq:rectangular-S-traces`: 7.16, printed p. 67.
- `app:rectangular-trace-details`: C.4.1, printed p. 188.
- `eq:radial-Clifford-profile-equation`: 8.15, printed p. 73.

## Assertion catalog

`manifest.json` records every ordered assertion name. The runner binds it to the source files by SHA-256 and checks the full sequence. Repeated display names in some main units are distinguished by their ordered CheckID. All 158 quadratic-composition supplement assertions have distinct names.

Of the 6,015 checks in LSC-NORM-PRODUCTS-PFAFFIANS, 5,880 are exact checks at fixed integer coordinates. The new rectangular-quartic coordinate portion similarly checks twelve fixed integer matrices and one critical matrix. These counts describe computational coverage, not counts of independent theorems.


==> anc/Kernel/Runner.wl <==
(* ::Package:: *)
(* Release 20261011_memo_v7. Prepared 2026-10-11.
   Native Mathematica 12.0 compatible. Each execution creates a new run folder.
   Every reported result is evaluated in this run; no prior result is read. *)
BeginPackage["LaplacianCertificates`Runner`"];
RunSuite::usage = "RunSuite[] evaluates the full manifest. Options: CertificateIDs -> All and ResultsDirectory -> Automatic (both option names are strings).";
Begin["`Private`"];

packageRoot = DirectoryName[DirectoryName[$InputFileName]];
Options[RunSuite] = {"CertificateIDs" -> All, "ResultsDirectory" -> Automatic};

utcNow[] := DateString[Now,
  {"ISODate", "T", "Hour", ":", "Minute", ":", "Second", "Z"}, TimeZone -> 0];
localNow[] := DateString[Now, {"ISODate", " ", "Time"}];
sourcePath[path_String] := FileNameJoin[Prepend[StringSplit[path, "/"], packageRoot]];
sha256[file_String] := If[FileExistsQ[file],
  Quiet[Check[IntegerString[FileHash[file, "SHA256"], 16, 64], "HASH_ERROR"]],
  "MISSING"];
snapshot[paths_List] := Association @@ ((# -> sha256[sourcePath[#]]) & /@ paths);

invalidateOutput[directory_String, failed_String] := (
  Quiet[Check[Export[FileNameJoin[{directory, "status.json"}],
    <|"Status" -> "INCOMPLETE", "FailedOutput" -> failed,
      "FinishedUTC" -> utcNow[]|>, "RawJSON"], Null]];
  Throw[Failure["OutputWriteFailed", <|"File" -> failed|>], "RunFailure"]
);
safeExport[file_String, value_, format_String] := Module[{answer},
  answer = Quiet[Check[Export[file, value, format], $Failed]];
  If[!StringQ[answer] || !FileExistsQ[file],
    invalidateOutput[DirectoryName[file], FileNameTake[file]]];
  answer
];
safePut[file_String, value_] := Module[{answer},
  answer = Quiet[Check[Put[value, file]; True, False]];
  If[!TrueQ[answer] || !FileExistsQ[file],
    invalidateOutput[DirectoryName[file], FileNameTake[file]]];
  file
];
appendText[file_String, text_String] := Module[{stream, answer},
  stream = Quiet[Check[OpenAppend[file, CharacterEncoding -> "UTF8"], $Failed]];
  If[Head[stream] =!= OutputStream,
    invalidateOutput[DirectoryName[file], FileNameTake[file]]];
  answer = Quiet[Check[WriteString[stream, text]; Close[stream]; True, False]];
  If[!TrueQ[answer],
    Quiet[Close[stream]];
    invalidateOutput[DirectoryName[file], FileNameTake[file]]];
  Null
];
progress[directory_String, message_String] := (
  Print[message];
  appendText[FileNameJoin[{directory, "progress.log"}], utcNow[] <> "  " <> message <> "\n"]
);
validCheck[row_] := AssociationQ[row] &&
  StringQ[Lookup[row, "Name", Null]] && KeyExistsQ[row, "Passed"] &&
  StringQ[Lookup[row, "Detail", Null]];
normalizeCheck[row_Association, id_String, index_Integer] := <|
  "CheckID" -> id <> "::" <> IntegerString[index, 10, 5],
  "Name" -> row["Name"], "Passed" -> TrueQ[row["Passed"]],
  "Detail" -> row["Detail"]|>;

RunSuite[OptionsPattern[]] := Catch[Module[
  {manifest, fullUnits, units, chosen, base, output, runName, paths, before, after,
   begun, begunLocal, begunClock, reports = {}, rows, id, file, raw, elapsed,
   messages, evaluationOK, countOK, catalogOK, complete, selectedPassed,
   summary, totals, report, status, expectedHashes, actualIDs, diagnostic,
   requiredPaths, aborted = False, kernelInfo, progressStatus, sourceMismatch,
   allRowsValid, checkLines, release, finished},
  If[!NumberQ[$VersionNumber] || $VersionNumber < 12 || !StringQ[$Version] ||
    StringContainsQ[$Version, "Mathics"],
    Return[Failure["NativeKernelRequired", <|"Message" -> "Use native Mathematica 12.0 or later."|>]]];
  manifest = Quiet[Check[Import[FileNameJoin[{packageRoot, "manifest.json"}], "RawJSON"], $Failed]];
  If[!AssociationQ[manifest], Return[Failure["ManifestUnreadable", <||>]]];
  fullUnits = Lookup[manifest, "Certificates", {}];
  If[!ListQ[fullUnits] || fullUnits === {} || !And @@ (AssociationQ /@ fullUnits) ||
    !And @@ (Function[u,
      StringQ[Lookup[u, "CertificateID", Null]] &&
      StringQ[Lookup[u, "File", Null]] &&
      IntegerQ[Lookup[u, "ExpectedChecks", Null]] && Lookup[u, "ExpectedChecks", 0] > 0 &&
      ListQ[Lookup[u, "CheckNames", Null]] &&
      Length[Lookup[u, "CheckNames", {}]] === Lookup[u, "ExpectedChecks", -1] &&
      And @@ (StringQ /@ Lookup[u, "CheckNames", {}]) &&
      Lookup[u, "File", ""] === "certificates/" <> Lookup[u, "CertificateID", ""] <> ".wl"
    ] /@ fullUnits) ||
    !DuplicateFreeQ[Lookup[fullUnits, "CertificateID"]] ||
    Length[fullUnits] =!= Lookup[manifest, "ExpectedCertificateCount", -1] ||
    Total[Lookup[fullUnits, "ExpectedChecks"]] =!= Lookup[manifest, "ExpectedChecks", -1],
    Return[Failure["InvalidCertificateManifest", <||>]]];
  expectedHashes = Lookup[manifest, "SourceSHA256", <||>];
  requiredPaths = Join[{"RunAll.wl", "Kernel/Runner.wl"}, Lookup[fullUnits, "File"]];
  If[!AssociationQ[expectedHashes] ||
    !And @@ (KeyExistsQ[expectedHashes, #] & /@ requiredPaths) ||
    !And @@ (StringQ[#] && StringMatchQ[#, RegularExpression["[0-9a-f]{64}"]] & /@ Values[expectedHashes]),
    Return[Failure["InvalidSourceManifest", <||>]]];
  paths = Keys[expectedHashes];
  before = snapshot[paths];
  sourceMismatch = Select[paths, before[#] =!= expectedHashes[#] &];
  If[sourceMismatch =!= {},
    Return[Failure["SourceHashMismatch", <|"Files" -> sourceMismatch,
      "Message" -> "Use the unchanged prepared files. Source edits require a new release manifest."|>]]];
  chosen = OptionValue["CertificateIDs"];
  units = fullUnits;
  If[chosen =!= All,
    If[!ListQ[chosen] || chosen === {} || !DuplicateFreeQ[chosen] ||
      !And @@ (MemberQ[Lookup[fullUnits, "CertificateID"], #] & /@ chosen),
      Return[Failure["UnknownCertificateIDs", <|"Requested" -> ToString[chosen, InputForm]|>]]];
    units = Select[fullUnits, MemberQ[chosen, #["CertificateID"]] &]];
  base = Replace[OptionValue["ResultsDirectory"],
    Automatic :> FileNameJoin[{packageRoot, "results"}]];
  If[!StringQ[base], Return[Failure["InvalidResultsDirectory", <||>]]];
  runName = "run-" <> DateString[Now,
    {"Year", "Month", "Day", "T", "Hour", "Minute", "Second", "Z"}, TimeZone -> 0] <>
    "-" <> StringTake[CreateUUID[], 8];
  output = FileNameJoin[{ExpandFileName[base], runName}];
  If[DirectoryQ[output], Return[Failure["RunDirectoryAlreadyExists", <|"Directory" -> output|>]]];
  If[Quiet[Check[CreateDirectory[output, CreateIntermediateDirectories -> True], $Failed]] === $Failed,
    Return[Failure["RunDirectoryCreationFailed", <|"Directory" -> output|>]]];
  begun = utcNow[]; begunLocal = localNow[]; begunClock = AbsoluteTime[];
  release = Lookup[manifest, "Release", "20261011_memo_v7"];
  kernelInfo = <|"WolframVersion" -> $Version, "VersionNumber" -> $VersionNumber,
    "SystemID" -> $SystemID, "OperatingSystem" -> $OperatingSystem,
    "MachineType" -> $MachineType, "ProcessorType" -> $ProcessorType,
    "SystemWordLength" -> $SystemWordLength, "MachinePrecision" -> $MachinePrecision,
    "TimeZoneHours" -> $TimeZone|>;
  progressStatus = <|"Status" -> "RUNNING", "Release" -> release,
    "StartedUTC" -> begun, "StartedLocal" -> begunLocal,
    "ExpectedUnits" -> Length[units], "CompletedUnits" -> 0,
    "ExpectedChecks" -> Total[Lookup[units, "ExpectedChecks"]], "Kernel" -> kernelInfo|>;
  safeExport[FileNameJoin[{output, "status.json"}], progressStatus, "RawJSON"];
  safeExport[FileNameJoin[{output, "source_snapshot.json"}], before, "RawJSON"];
  safeExport[FileNameJoin[{output, "manifest_snapshot.json"}], manifest, "RawJSON"];
  safeExport[FileNameJoin[{output, "checks.log"}],
    "CheckID\tResult\tName\tDetail\n", "Text"];
  progress[output, "Release " <> release <> ": " <> ToString[Length[units]] <>
    " units; " <> ToString[Total[Lookup[units, "ExpectedChecks"]]] <> " expected checks."];
  progress[output, "Kernel: " <> $Version];
  progress[output, "Run directory: " <> output];
  Do[
    id = unit["CertificateID"]; file = sourcePath[unit["File"]];
    progress[output, "Running " <> id <> " (" <> ToString[unit["ExpectedChecks"]] <> " checks) ..."];
    safeExport[FileNameJoin[{output, "status.json"}], Join[progressStatus,
      <|"CurrentUnit" -> id, "CompletedUnits" -> Length[reports]|>], "RawJSON"];
    messages = {}; evaluationOK = True;
    {elapsed, raw} = AbsoluteTiming[Block[
      {$Context = "Global`", $ContextPath = {"System`"}, $MessageList = {},
       $Assumptions = True, $IterationLimit = Infinity, $RecursionLimit = 4096, $HistoryLength = 0},
      diagnostic = Catch[
        CheckAbort[Check[Get[file], evaluationOK = False; $Failed], $Aborted],
        _, Function[{value, tag}, evaluationOK = False;
          <|"UnexpectedThrow" -> ToString[{tag, value}, InputForm]|>]];
      messages = ToString[#, InputForm] & /@ $MessageList;
      diagnostic
    ]];
    If[raw === $Aborted, aborted = True];
    rows = If[AssociationQ[raw], Lookup[raw, "Checks", {}], {}];
    allRowsValid = ListQ[rows] && And @@ (validCheck /@ rows);
    evaluationOK = TrueQ[evaluationOK] && AssociationQ[raw] &&
      TrueQ[Lookup[raw, "EvaluationOK", True]] && messages === {} &&
      Lookup[raw, "CertificateID", ""] === id &&
      Lookup[raw, "ExpectedChecks", -1] === unit["ExpectedChecks"] && allRowsValid;
    If[!TrueQ[allRowsValid], rows = {}];
    countOK = Length[rows] === unit["ExpectedChecks"];
    (* Repeated display names are permitted; exact order and counts define coverage. *)
    catalogOK = Lookup[rows, "Name", {}] === unit["CheckNames"];
    rows = MapIndexed[normalizeCheck[#1, id, First[#2]] &, rows];
    selectedPassed = TrueQ[evaluationOK && countOK && catalogOK &&
      And @@ Lookup[rows, "Passed", {}]];
    report = <|"CertificateID" -> id,
      "Status" -> If[aborted, "ABORTED", If[selectedPassed, "PASS", "FAIL"]],
      "ExpectedChecks" -> unit["ExpectedChecks"], "ActualChecks" -> Length[rows],
      "PassedChecks" -> Count[Lookup[rows, "Passed", {}], True],
      "EvaluationOK" -> evaluationOK, "CountOK" -> countOK, "CheckCatalogOK" -> catalogOK,
      "Messages" -> messages, "UnitMessages" -> If[AssociationQ[raw],
        ToString[Lookup[raw, "EvaluationMessages", {}], InputForm], ToString[raw, InputForm]],
      "ElapsedSeconds" -> elapsed, "SourceSHA256" -> sha256[file], "Checks" -> rows|>;
    safeExport[FileNameJoin[{output, id <> ".json"}], report, "RawJSON"];
    checkLines = (StringRiffle[{#["CheckID"], If[TrueQ[#["Passed"]], "PASS", "FAIL"],
      StringReplace[#["Name"], {"\t" -> " ", "\n" -> " "}],
      StringReplace[#["Detail"], {"\t" -> " ", "\n" -> " "}]}, "\t"] &) /@ rows;
    appendText[FileNameJoin[{output, "checks.log"}], StringRiffle[checkLines, "\n"] <> "\n"];
    AppendTo[reports, KeyDrop[report, "Checks"]];
    safePut[FileNameJoin[{output, "progress.wl"}], reports];
    progress[output, report["Status"] <> ": " <> ToString[report["PassedChecks"]] <> "/" <>
      ToString[report["ExpectedChecks"]] <> "  " <> id <> "  (" <> ToString[elapsed, InputForm] <> " s)"];
    If[aborted, Break[]],
    {unit, units}];
  after = snapshot[paths];
  safeExport[FileNameJoin[{output, "source_snapshot_after.json"}], after, "RawJSON"];
  actualIDs = Lookup[reports, "CertificateID", {}];
  complete = actualIDs === Lookup[units, "CertificateID"];
  selectedPassed = !aborted && complete && before === after &&
    And @@ ((Lookup[#, "Status", "FAIL"] === "PASS") & /@ reports);
  totals = {Total[Lookup[units, "ExpectedChecks"]], Total[Lookup[reports, "ActualChecks", {}]],
    Total[Lookup[reports, "PassedChecks", {}]]};
  status = If[aborted, "ABORTED", If[selectedPassed,
    If[chosen === All, "PASS", "PARTIAL_PASS"], "FAIL"]];
  finished = utcNow[];
  summary = <|"Status" -> status, "Release" -> release,
    "CompleteSuite" -> (chosen === All && complete && !aborted),
    "AllSelectedUnitsPassed" -> selectedPassed, "StartedUTC" -> begun,
    "StartedLocal" -> begunLocal, "FinishedUTC" -> finished, "FinishedLocal" -> localNow[],
    "ElapsedSeconds" -> (AbsoluteTime[] - begunClock), "Kernel" -> kernelInfo,
    "ExpectedUnits" -> Length[units], "CompletedUnits" -> Length[reports],
    "ExpectedChecks" -> totals[[1]], "ActualChecks" -> totals[[2]], "PassedChecks" -> totals[[3]],
    "SourcesUnchangedDuringRun" -> (before === after), "SourceSHA256" -> before,
    "Manuscript" -> Lookup[manifest, "Manuscript", <||>], "Units" -> reports|>;
  safePut[FileNameJoin[{output, "summary.wl"}], summary];
  safeExport[FileNameJoin[{output, "summary.txt"}], StringRiffle[{
    "Computational Verification -- " <> release, "Status: " <> status,
    "Units: " <> ToString[Length[reports]] <> "/" <> ToString[Length[units]],
    "Checks evaluated: " <> ToString[totals[[2]]] <> "/" <> ToString[totals[[1]]],
    "Checks passed: " <> ToString[totals[[3]]] <> "/" <> ToString[totals[[1]]],
    "Kernel: " <> $Version, "System: " <> $SystemID <> " (" <> $OperatingSystem <> ")",
    "Started UTC: " <> begun, "Finished UTC: " <> finished,
    "Elapsed seconds: " <> ToString[summary["ElapsedSeconds"], InputForm],
    "Sources unchanged during run: " <> ToString[before === after, InputForm],
    "Detailed checks: checks.log and LSC-*.json.",
    "A complete successful run requires PASS in both summary.json and status.json.",
    "PARTIAL_PASS, RUNNING, INCOMPLETE, ABORTED and FAIL are not complete verification."}, "\n"] <> "\n", "Text"];
  safeExport[FileNameJoin[{output, "summary.json"}], summary, "RawJSON"];
  progress[output, "Finished: " <> status <> ". Results: " <> output];
  (* Written last: this is the authoritative successful-completion marker. *)
  safeExport[FileNameJoin[{output, "status.json"}], KeyTake[summary,
    {"Status", "Release", "CompleteSuite", "ExpectedUnits", "CompletedUnits", "ExpectedChecks",
      "ActualChecks", "PassedChecks", "StartedUTC", "FinishedUTC", "ElapsedSeconds"}], "RawJSON"];
  summary
], "RunFailure"];

End[];
EndPackage[];


==> anc/README.md <==
# Computational Verification

**Release:** `20261011_memo_v7`  
**Prepared:** 2026-10-11  
**Manuscript:** *Laplacian algebras and subcalibrations for minimal hypercones*  
**Target environment:** Mathematica 12.0, Windows 64-bit.

This package contains Wolfram Language source code for the current manuscript. It is prepared for a new native Mathematica run. It contains no prior execution logs or inherited PASS results. The preparation date is not an execution date.

## Run the complete suite

1. Extract the complete archive into a writable folder. Keep its directory structure.
2. Open `StartHere.nb` in Mathematica. Use a fresh kernel: **Evaluation > Quit Kernel > Local**.
3. Evaluate the notebook's input cell with **Shift+Enter**:

   ```wolfram
   Get[FileNameJoin[{NotebookDirectory[], "RunAll.wl"}]]
   ```

Alternatively, evaluate `Get["C:/full/path/to/RunAll.wl"]` in a fresh notebook. No external package, network access or additional programming language is required.

The manifest contains **26 units**. Its `ExpectedChecks` field gives the exact assertion count, which is also printed at the start of the run. All supplementary identities are included in the full run. All units are executed sequentially from `manifest.json`; no manual supplementary step is needed. Some symbolic calculations take substantially longer than others. The runner prints and records each unit's start and completion, and it flushes each progress entry to disk.

## Results created by this run

Every invocation creates a distinct directory:

```text
results/run-<actual UTC date and time>-<unique suffix>/
```

It contains:

- `status.json`: final completion marker; it says `RUNNING` during evaluation.
- `summary.txt`, `summary.json`, `summary.wl`: totals, actual Mathematica version, system/OS information, real execution times, elapsed seconds and source SHA-256 hashes.
- `LSC-*.json`: all individual assertion results and diagnostics for each unit.
- `checks.log`: a readable tab-separated record of the assertions actually evaluated.
- `progress.log`, `progress.wl`: unit-level progress, saved as the run proceeds.
- `manifest_snapshot.json`, `source_snapshot.json`, `source_snapshot_after.json`: the manifest and source hashes bound to this run.

A successful complete execution has `Status: PASS` in **both** `summary.json` and `status.json`, with `CompleteSuite: true`, **all 26 units completed, with `ActualChecks` and `PassedChecks` equal to `ExpectedChecks`**. Each assertion must evaluate to literal `True`. Messages, unexpected throws, a wrong check count or ordered name catalog, and changed source bytes prevent a PASS. Each unit has its own package context; the runner also resets assumptions and evaluation settings around each unit.

If you abort evaluation, an intercepted abort is recorded as `ABORTED`. If the kernel or computer is terminated before the final marker is written, the result remains incomplete. Do not reinterpret `RUNNING`, `INCOMPLETE`, `ABORTED`, `FAIL` or `PARTIAL_PASS` as success. Re-running creates a fresh directory and does not overwrite the interrupted record.

## Review and publication

Preserve the complete new run directory. Send its `summary.txt` and the full results folder for review before publishing the execution record. The source package and its manifest should accompany the actual output on GitHub. Date fields in the new results are generated at execution time; they are never copied from the release date.

`CertificateIndex.md` and `manifest.json` state the mathematical scope and manuscript references. Finite coordinate checks retain that scope and do not replace a general proof. Code execution verifies the listed algebraic certificates; analytic arguments remain in the manuscript.

## Optional rerun of selected units

For diagnosis only:

```wolfram
Get["C:/full/path/to/Kernel/Runner.wl"];
LaplacianCertificates`Runner`RunSuite[
  "CertificateIDs" -> {"LSC-MULTIPLIER-JACOBI"}
]
```

A selected-unit run can return only `PARTIAL_PASS`, never a complete `PASS`. The optional `"ResultsDirectory" -> "C:/some/writable/folder"` chooses the parent directory under which a new timestamped run folder is created. Run the unchanged full package again to obtain a complete execution record.


==> anc/README.txt <==
Computational verification for
Laplacian Algebras and Subcalibrations for Minimal Hypercones
Author: Hongbin Cui
arXiv v2 submission materials prepared 2026-10-13 (China time).

The archive verification-package.zip contains the complete, unchanged
Wolfram Mathematica suite and the author's native execution record.
Extract it into its own writable folder before running StartHere.nb.
Do not run the notebook from inside the ZIP viewer.

Fixed public release:
https://github.com/HongbinCui/laplacian-subcalibrations/releases/tag/verification-20261013-v2

The author ran the suite in Mathematica 12.0.0 on Windows 64-bit on
2026-10-12: all 26 units and 7134 checks passed. The full record is under
results/run-20261012T140950Z-cdffc097/ inside the archive. Historical
PREPARED statements in the frozen suite describe the preparation state;
the included dated PASS record establishes completion.

The suite retains its original identifier 20261011_memo_v7. Its manuscript/
directory is a frozen reference for the certificate index, not the current
paper. Do not remove or edit these hash-bound provenance files. Use the
semantic LaTeX labels to locate results in the current manuscript.

The current arXiv submission adds an anonymous-reader acknowledgment,
clarifies AI-assisted figure generation, and cites the fixed release.
No mathematical statements, proofs, verification code or run records were
changed in preparing this submission. Computation supplements the proofs
only within the stated scope of the verification units.


==> anc/RunAll.wl <==
(* Release 20261011_memo_v7. Prepared 2026-10-11. *)
(* Evaluate Get[".../RunAll.wl"] in a fresh Mathematica 12.0 kernel. *)
Module[{root = DirectoryName[$InputFileName], runner},
  runner = FileNameJoin[{root, "Kernel", "Runner.wl"}];
  If[!FileExistsQ[runner],
    Return[Failure["RunnerMissing", <|"File" -> runner|>]]];
  If[Check[Get[runner], $Failed] === $Failed,
    Return[Failure["RunnerLoadFailed", <|"File" -> runner|>]]];
  LaplacianCertificates`Runner`RunSuite[]
]


==> anc/StartHere.nb <==
Notebook[{
Cell["Computational Verification", "Title"],
Cell["Laplacian algebras and subcalibrations for minimal hypercones", "Subtitle"],
Cell["Release 20261011_memo_v7. Prepared 2026-10-11. Target: Mathematica 12.0 (Windows 64-bit).", "Text"],
Cell["This package contains executable Wolfram Language certificates, not a completed execution record. No previous run is included. The full manifest contains 26 units, including the supplementary identities. The exact expected assertion count is recorded in manifest.json and printed at the start of the run.", "Text"],
Cell["Extract the entire package into a writable folder and open this notebook there. Start a fresh kernel (Evaluation > Quit Kernel > Local), then select the following input cell and press Shift+Enter. Do not edit the prepared source files before the run.", "Text"],
Cell[BoxData[RowBox[{"Get", "[", RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"RunAll.wl\""}], "}"}], "]"}], "]"}]], "Input"],
Cell["The runner prints unit starts, completions and elapsed times. Each invocation creates a new results/run-<actual UTC time>-<unique suffix>/ directory, with progress.log, checks.log, per-unit JSON reports and summaries in TXT, JSON and WL formats. The files record the actual kernel version, operating system, execution times and source hashes.", "Text"],
Cell["Successful full verification requires PASS in both summary.json and status.json, CompleteSuite -> True, all 26 units completed, and ActualChecks and PassedChecks equal to ExpectedChecks. Anything not evaluated to True fails. An aborted, incomplete or selected-unit run does not count as a complete PASS.", "Text"],
Cell["After completion, preserve and share the entire new run directory together with this unchanged source package. Mathematical scope and manuscript references are listed in manifest.json and CertificateIndex.md.", "Text"]
}, WindowTitle -> "Computational Verification 20261011_memo_v7", StyleDefinitions -> "Default.nb"]


==> anc/____________.txt <==
Computational Verification — 20261011_memo_v7
源码准备日期：2026-10-11
适用环境：Mathematica 12.0，Windows 64-bit。

本包提供本次稿件的完整 Wolfram Language 验证代码，等待您实际运行。未附旧版运行日志，也不预设本次运行已经通过。

一、运行
1. 将整个压缩包解压到可写文件夹，保持目录结构。
2. 在 Mathematica 中打开 StartHere.nb。
3. 菜单 Evaluation > Quit Kernel > Local，先结束已有内核；随后执行会启动新内核。
4. 选中唯一的输入单元，按 Shift+Enter：

   Get[FileNameJoin[{NotebookDirectory[], "RunAll.wl"}]]

也可以在新 notebook 中用完整路径：

   Get["C:/完整路径/RunAll.wl"]

不需要任何外部脚本语言、额外程序包或网络连接。manifest.json 列出全部 26 个单元，ExpectedChecks 字段给出确切断言总数，启动运行时也会显示。所有补充断言已经整合，不需要另行运行。

二、查看进度
屏幕及 progress.log 会显示每个单元的开始、完成、通过数量和耗时。不同单元耗时差别较大。每个单元完成后，全部断言结果写入该单元的 JSON 文件，并追加到 checks.log。

三、结果位置
每次运行自动建立新的目录：

   results/run-实际UTC日期时间-唯一后缀/

保存 summary.txt、summary.json、summary.wl、status.json、checks.log、progress.log、各 LSC-*.json 以及源码哈希和清单快照。真实运行日期、Mathematica 版本、操作系统、字长及耗时均由当前内核生成。今天的源码准备日期不会冒充实际运行日期。

四、完整通过的标准
summary.json 和 status.json 均为 PASS；CompleteSuite 为 true；完成单元 26/26；ActualChecks 和 PassedChecks 均等于 ExpectedChecks。非字面 True 的断言均按失败处理；消息、异常、数量/名称不一致或源码变动均不能产生完整 PASS。

中止时会尽量记录 ABORTED；若关闭内核、关机或写文件失败而未产生最终完成标记，则属于未完成运行。RUNNING、INCOMPLETE、ABORTED、FAIL、PARTIAL_PASS 均不表示完整通过。再次执行会新建目录，不会覆盖前一次结果。

五、运行后
请保留整个新生成的 run-* 文件夹，将 summary.txt 及完整结果一并交回核对，然后再将本次代码及实际输出上传 GitHub。请不要只保留 PASS 截图，不要手动改写运行日期或摘要状态。

数学适用范围及正文对应位置见 CertificateIndex.md 和 manifest.json。有限坐标样例只验证标明范围内的代数计算，一般性与分析性论证以稿件证明为准。


==> anc/certificates/LSC-BIHOMOGENEOUS-HOPF.wl <==
(* ::Package:: *)
(* LSC-BIHOMOGENEOUS-HOPF -- Bihomogeneous Hopf.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Four formerly separate Hardy residual calculations are now checked and logged with labels. No external script is needed.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`BihomogeneousHopf`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`BihomogeneousHopf`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Bihomogeneous Hopf identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckBihomogeneous[] := Module[
  {u,v,q,rr,tt,ell,mm,cc,aa,bb,ff,gg,ww,vars,gram,lapVector,
   gamma,lap,minOp,assertZero,minimalRule,defect8,p10,ss,zz,defect10,
   p8,p8bal,disc8,cstar,disc10,wf,hessSquared,normalDerivativeSquared,
   hessNormal,curvature,hessTNormal,linkLap,tvar,linkPotential,
   data,degree,kappa,level,pvar,sourceF},
assertZero[name_String, expression_] := CheckEqual[expression,0,name];
vars = {u, v, q};
rr = u + v; tt = u v;
gram = {{4 u, 0, 4 q}, {0, 4 v, 4 q}, {4 q, 4 q, 4 (u + v) q}};
lapVector = {2 ell, 2 ell, 2 mm (u + v)};
gamma[arg1_, arg2_] := Total[Flatten[Table[
  D[arg1, vars[[i]]] gram[[i,j]] D[arg2, vars[[j]]],
  {i, 1, 3}, {j, 1, 3}]]];
lap[arg_] := Total[Table[lapVector[[i]] D[arg, vars[[i]]], {i, 1, 3}]] +
  Total[Flatten[Table[gram[[i,j]] D[arg, vars[[i]], vars[[j]]],
    {i, 1, 3}, {j, 1, 3}]]];
minOp[arg_] := gamma[arg, arg] lap[arg] - gamma[arg, gamma[arg, arg]]/2;
minimalRule = mm -> 1 + cc (ell - 2);
assertZero["splitting quartic gradient determinant", Det[gram] - 64 rr q (tt-q)];
ff = q - cc tt; aa = 1 - 2 cc; bb = cc (1 - cc);
assertZero["norm of defining quartic", gamma[ff, ff] - 4 rr (aa ff + bb tt)];
assertZero["Laplacian of defining quartic", (lap[ff] /. minimalRule) - 2 aa rr];
assertZero["minimal quartic identity", (minOp[ff] /. minimalRule) +
  8 ff (bb (rr^2 + 2 tt) + 2 aa ff)];
assertZero["two complementary quartics are orthogonal", gamma[q, tt-q]];
assertZero["complementary quartic norm", gamma[tt-q, tt-q] - 4 rr (tt-q)];

gg = tt ff;
ww = 4 rr tt (bb tt^2 + aa tt ff + 3 ff^2);
assertZero["degree-eight gradient norm", gamma[gg, gg] - ww];
assertZero["degree-eight Laplacian", (lap[gg] /. minimalRule) -
  rr (2 aa tt + 2 (ell+4) ff)];
defect8 = 8 tt ff (bb tt^2 ((ell-8) rr^2-4 tt) +
  aa tt ff ((ell-4) rr^2-4 tt) + 3 ff^2 (ell rr^2-4 tt));
assertZero["degree-eight divergence numerator", (minOp[gg] /. minimalRule) - defect8];
p10 = bb (ell-8+(2 ell-23) ss) +
  aa (ell-4+(2 ell-14) ss) zz +
  (3 ell+(15 ell-33) ss+(18 ell+27) ss^2) zz^2;
defect10 = 8 rr^5 tt^3 ff (p10 /. {ss -> tt/rr^2, zz -> ff/tt});
assertZero["degree-ten divergence numerator", (minOp[rr gg] /. minimalRule) - defect10];

p8 = bb (ell-8-4 ss) + aa (ell-4-4 ss) zz + 3 (ell-4 ss) zz^2;
assertZero["monotonicity in radius ratio", D[p8, ss] + 4 (bb+aa zz+3 zz^2)];
p8bal = p8 /. ss -> 1/4;
assertZero["endpoint for degree-eight positivity", (p8bal /. zz -> -cc) -
  4 cc ((ell-1) cc-1)];
disc8 = 12 (ell-1)(ell-9) cc (1-cc) - (ell-5)^2 (1-2 cc)^2;
cstar = (ell-5)/(8 (ell-2));
assertZero["entry discriminant", (disc8 /. cc -> cstar) -
  3 (ell-1)(ell-5)(ell^2-14 ell+21)/(4 (ell-2)^2)];
assertZero["dimension twelve endpoint discriminant", (disc8 /. {ell -> 12, cc -> 1/10}) - 107/25];
disc10 = 4 bb (2-3 ss)(30+117 ss+207 ss^2) - aa^2 (6+6 ss)^2;
assertZero["dimension ten worst imbalance", (disc10 /. cc -> 1/8) -
  (6 + 45 ss/2 + 117 ss^2/16 - 4347 ss^3/16)];

wf = gamma[ff, ff];
hessSquared = lap[wf]/2 - gamma[ff, lap[ff]];
normalDerivativeSquared = gamma[wf, wf]/(4 wf);
hessNormal = gamma[ff, wf]/(2 wf);
curvature = (hessSquared - 2 normalDerivativeSquared + hessNormal^2)/wf;
assertZero["curvature on the quartic cone", ((curvature /. minimalRule) /. q -> cc u v) -
  ((ell-2) rr/tt + 2 (ell-1)/rr)];
hessTNormal = (gamma[ff, gamma[ff, tt]] - gamma[tt, wf]/2)/wf;
assertZero["closure formula for normal Hessian of T",
  (hessTNormal /. q -> cc u v) - (2 rr-4 tt/rr)];
linkLap[h_] := (2 (ell-1)-8 ell tvar) D[h, tvar] +
  4 tvar (1-4 tvar) D[h, {tvar, 2}];
linkPotential = (ell-2)/tvar + 2 (ell-1);
assertZero["dimension sixteen angular eigenfunction", ((linkLap[1/tvar] +
  linkPotential/tvar) /. ell -> 8) - 46/tvar];
assertZero["dimension sixteen negative Hardy margin", (13/2)^2 - 46 + 15/4];

Do[
  data = item; degree = data[[1]]; kappa = data[[2]]; level = data[[3]];
  vars = {u, v, pvar};
  gram = {{4u, 0, 2 degree pvar}, {0, 4v, 2 degree pvar},
    {2 degree pvar, 2 degree pvar, degree^2 rr tt^(degree-1)}};
  lapVector = {16, 16, If[kappa == 0, 0, kappa rr tt^(degree/2-1)]};
  sourceF = pvar - If[level == 0, 0, level tt^(degree/2)];
  assertZero["octonionic minimal level, g=" <> ToString[degree],
    minOp[sourceF] /. pvar -> If[level == 0, 0, level tt^(degree/2)]];
, {item, {{2,-4,-1/3}, {3,0,0}, {4,8,1/3}, {6,0,0}}}];
];

CheckHopfPairing[] := Module[
  {u, v, f, r, vars, matrix, drift, rad, prod, potential,
   expected, fkm, ivars, imatrix, idrift, intrinsic},
vars = {u, v, f};
  matrix = {{4 u, 0, 4 f}, {0, 4 v, 4 f},
    {4 f, 4 f, 4 u v (u + v)}};
  drift = {32, 32, 0};
  rad = u + v; prod = u v; potential = prod f;
  CheckEqual[CurvatureExpr[f, vars, matrix, drift],
    -8 (rad^2 + 2 prod) f, "Hopf quartic minimality"];
  CheckEqual[LaplaceExpr[potential, vars, matrix, drift],
    40 rad f, "Hopf ambient Laplacian"];
  CheckEqual[GammaExpr[potential, potential, vars, matrix],
    4 rad prod (prod^2 + 3 f^2), "Hopf ambient gradient"];
  expected = 32 prod f (prod^2 (2 rad^2 - prod) +
    3 f^2 (4 rad^2 - prod));
  CheckEqual[CurvatureExpr[potential, vars, matrix, drift],
    expected, "Hopf ambient defect"];
  CheckEqual[(rad Cancel[expected/f]/
      (prod^3 GammaExpr[f, f, vars, matrix])) /. f -> 0,
    16 rad^2/prod - 8, "Hopf Jacobi boundary weight"];
  fkm = 4 f - (u - v)^2;
  CheckEqual[GammaExpr[fkm, fkm, vars, matrix],
    16 rad^3, "Hopf FKM gradient"];
  CheckEqual[LaplaceExpr[fkm, vars, matrix, drift],
    -8 rad, "Hopf FKM Laplacian"];
  ivars = {r, f};
  imatrix = {{4 r, 8 f}, {8 f, r^3}};
  idrift = {62, 4 f/r}; intrinsic = r f;
  CheckEqual[LaplaceExpr[intrinsic, ivars, imatrix, idrift],
    82 f, "Hopf intrinsic Laplacian"];
  CheckEqual[GammaExpr[intrinsic, intrinsic, ivars, imatrix],
    r^5 + 20 r f^2, "Hopf intrinsic gradient"];
  CheckEqual[CurvatureExpr[intrinsic, ivars, imatrix, idrift],
    16 r f (2 r^4 + 85 f^2), "Hopf intrinsic defect"];
];

CheckChangedHopfGenerators[] := Module[
  {u, v, f, p, q, xx, yy, vars, matrix, drift, changed,
   rad, split, quad, expected, expectedLap, i, j, bigU, bigV,
   defining, radius},
vars = {u, v, f};
  matrix = {{4 u, 0, 4 f}, {0, 4 v, 4 f},
    {4 f, 4 f, 4 u v (u + v)}};
  drift = {32, 32, 0};
  rad = u + v; split = u - v; quad = u^2 + v^2 - 2 f;
  changed = {rad, split, quad};
  expected = {{4 rad, 4 split, 8 quad},
    {4 split, 4 rad, 8 rad split},
    {8 quad, 8 rad split, 16 rad quad}};
  expectedLap = {64, 0, 72 rad};
  Do[CheckEqual[
    GammaExpr[changed[[i]], changed[[j]], vars, matrix],
    expected[[i, j]], "changed Gamma " <> ToString[{i, j}]],
    {i, 3}, {j, i, 3}];
  Do[CheckEqual[LaplaceExpr[changed[[i]], vars, matrix, drift],
    expectedLap[[i]], "changed Laplacian " <> ToString[i]], {i, 3}];
];

CheckHopfIncidence[] := Module[
  {rr,e0,e1,e2,r0,r1,r2,nDim,a0,a1,a2,vars,gram,drift,ff,
   sigma,second,third,gamma,lap,minOp,q,f,w,hnorm,gnorm,hfn,
   hq,dcq,linkGrad,linkDrift,phi,curv,u,v,d},
gamma[x_,y_] := GammaExpr[x,y,vars,gram];
lap[x_] := LaplaceExpr[x,vars,gram,drift];
minOp[x_] := CurvatureExpr[x,vars,gram,drift];
  vars={u,v,f};
  gram={{4u,0,4f},{0,4v,2f},{4f,2f,u^2+4u v}};
  drift={4d,2(d+1),0};
  CheckEqual[minOp[f],-8(u+v)f,"Hopf incidence minimal cubic"];
  CheckEqual[Det[gram],16(u+4v)(u^2 v-f^2),"Hopf incidence gradient determinant"];
  CheckEqual[lap[u+v],2(3d+1),"Hopf incidence ambient dimension"];
];

CheckBihomogeneousHardyCoefficients[] := Module[
 {r,t,f,c,ell,a,b,vars,matrix,drift,mult,expected,defect,beta,data},
 vars={r,t,f}; a=1-2c; b=c(1-c);
 matrix={{4r,8t,8f},{8t,4r t,4r f},{8f,4r f,4r(a f+b t)}};
 drift={4ell,2ell r,2a r};
 Do[
  mult=data[[1]]; expected=data[[2]];
  defect=Factor[Together[CurvatureExpr[mult f,vars,matrix,drift]/f]];
  beta=Together[(r defect/(mult^3 GammaExpr[f,f,vars,matrix]))/.f->0];
  CheckEqual[beta,expected,"bihomogeneous Hardy boundary coefficient: "<>data[[3]]],
  {data,{{t,2(ell-8)r^2/t-8,"TF"},{r t,2(ell-8)r^2/t+4ell-46,"RTF"}}}];
 CheckEqual[(8-(2ell-1)/2)^2+8(ell-8)-8,ell^2-9ell+1/4,
  "bihomogeneous Hardy lower bound from TF"];
 CheckEqual[(10-(2ell-1)/2)^2+8(ell-8)+4ell-46,ell^2-9ell+1/4,
  "bihomogeneous Hardy lower bound from RTF"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckBihomogeneous", CheckBihomogeneous];
  RunVerificationGroup["CheckHopfPairing", CheckHopfPairing];
  RunVerificationGroup["CheckChangedHopfGenerators", CheckChangedHopfGenerators];
  RunVerificationGroup["CheckHopfIncidence", CheckHopfIncidence];
  RunVerificationGroup["CheckBihomogeneousHardyCoefficients", CheckBihomogeneousHardyCoefficients];
];

CertificateResult = <|"CertificateID" -> "LSC-BIHOMOGENEOUS-HOPF",
  "ExpectedChecks" -> 49,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`BihomogeneousHopf`Private`CertificateResult


==> anc/certificates/LSC-CLIFFORD-CUBIC.wl <==
(* ::Package:: *)
(* LSC-CLIFFORD-CUBIC -- Clifford Cubic.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Block 1 defines helpers and is invoked by subsequent blocks; it does not have a separate assertion count.
   The coordinate contractions are exact sample checks and do not replace the general Clifford-algebra proof.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CliffordCubic`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CliffordCubic`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];


(* Clifford Cubic identities.
   CheckEqual and CheckTrue are supplied by the independent-file wrapper.
   Matrix checks and all coordinate-loop assertions are retained unchanged.
   The historical Mathematica 12 run belongs to the original program only. *)
CheckCliffordClassification[] := Module[{a, actual, al, b, b0, b1, bernstein, bg1, block, c, cc, condition, cubic, d, dd, deg, dhat, dim, direction, ds, edge, ee, ei, ej, expected, expectedJacobi, exponents, expr, f, f2, fval, ga, gf, gfv, gradient, gs, gsv, hessian, hf, hfv, hh, hhat, hopf, hs, hssUU, hssUZ, hssZZ, hsv, i, id4, integrand, j, jacobi, jacobiRec, k, jLink, jGradS, jValue, l, label, lam, m, m0, m1, matrices, matrixCheck, mm, moment, momentGamma, momentRecurrence, must, n0, n083, norm2, normalized, nx, ny, omega, p, p43, pg1, pg2, poly, positive, q, qhat, qq, qv, rebuilt, report, residuals, rr, rules, rv, sj, sphereGrad, spoly, ss, sv, t, tau, theta, tm, tv, u, um, uv, v, vars, vhat, vv, vv0, weighted, x, x1, x2, x3, x4, x5, x6, x7, x8, xs, y, yExamples, ys, yval, z, zExamples, zero, zs, zval, zz4},
 report[parts___] := Null;
 Catch[Block[{$IterationLimit = 1000000},
(* Block 1. Exact checks and conversion to the Bernstein basis. *)
must[condition_, label_] := If[!TrueQ[CheckTrue[condition, label]],
  Throw[$Failed, "CliffordClassificationFailure"]];
zero[expr_, label_] := If[!TrueQ[CheckEqual[expr, 0, label]],
  Throw[$Failed, "CliffordClassificationFailure"]];
bernstein[poly_, x_, y_, nx_, ny_] := Module[{p, a, b, rebuilt},
  p = Expand[Cancel[poly]];
  must[PolynomialQ[p, {x, y}] && Exponent[p, x] <= nx &&
    Exponent[p, y] <= ny, "Bernstein bidegree"];
  a = Table[Coefficient[Coefficient[p, x, k], y, l],
    {k, 0, nx}, {l, 0, ny}];
  b = Table[Total[Flatten[Table[
    a[[k + 1, l + 1]] Binomial[i, k]/Binomial[nx, k]
    Binomial[j, l]/Binomial[ny, l], {k, 0, i}, {l, 0, j}]]],
    {i, 0, nx}, {j, 0, ny}];
  rebuilt = Total[Flatten[Table[
    b[[i + 1, j + 1]] Binomial[nx, i] x^i (1 - x)^(nx - i)
    Binomial[ny, j] y^j (1 - y)^(ny - j), {i, 0, nx}, {j, 0, ny}]]];
  zero[p - rebuilt, "Bernstein reconstruction"]; b];
matrixCheck[actual_, expected_, label_, positive_:False] := (
  must[Dimensions[actual] === Dimensions[expected], label];
  zero[actual - expected, label];
  If[positive, must[And @@ (TrueQ[# >= 0] & /@ Flatten[actual]), label]]);

(* Block 2. The multiplier identity; f2 denotes F^2.
   Current notation: jGradS = J = Gamma(S,S); ds = K = Delta S.
   The earlier arXiv program called jGradS kk; no formula is changed. *)
rr = u + v; ss = 4 u v + t;
jGradS = 16 (4 u v rr + (u + 4 v) t);
mm = 4 u^2 + 12 u v + 4 v^2 + t;
ds = 16 m v + 16 (q + 1) u;
dim = 2 m + q + 1; deg = 3 + 4 ga;
cc = ga/ss; ee = ga (ga - 1)/ss^2;
vv = ss + 32 cc rr f2 + cc^2 jGradS f2;
dd = ga (ds + 32 rr)/ss + ga (ga - 1) jGradS/ss^2;
hssUU = 32 u v^2 + 32 u^2 v + 8 u t - 16 v t + 96 f2;
hssUZ = 128 u^2 + 640 u v + 128 v^2 + 96 t;
hssZZ = 512 u v^3 + 2048 u^2 v^2 + 512 u^3 v
  + 1280 v^2 t + 1920 u v t + 128 u^2 t + 64 t^2;
qq = dd vv - (8 rr + cc jGradS + 32 cc^2 f2 mm)
  - 2 cc (16 rr + cc jGradS) (ss + 16 cc rr f2)
  - cc (hssUU + 2 cc f2 hssUZ + cc^2 f2 hssZZ)
  - ee f2 (16 rr + cc jGradS)^2;
vhat = vv + 4 al (deg + al) f2/rr;
dhat = dd + 2 al (2 deg + dim + 2 al - 2)/rr;
hhat = vv dd - qq + 4 al (deg - 1) vv/rr
  + 4 al^2 deg (deg - 1) f2/rr^2
  + 4 al (deg + 2 al) (vv + 2 al deg f2/rr)/rr
  + 2 al vhat/rr + 4 al (al - 1) (deg + 2 al)^2 f2/rr^2;
qhat = qq + 4 al (deg + al) f2 dd/rr
  + 2 al (dim - 2 deg - 2 al - 1) vv/rr
  + 4 al (deg + al) (deg + 2 al (dim - 1)) f2/rr^2;
zero[vhat dhat - hhat - qhat, "Radial identity"];
zero[D[qhat, {f2, 2}], "Affine dependence on F^2"];
zero[D[qhat, m] - vhat (16 ga v/ss + 4 al/rr), "Derivative in m"];
zero[D[qhat, q] - vhat (16 ga u/ss + 2 al/rr), "Derivative in q"];
report["Master quotient, affine dependence, and propagation: PASS"];

(* Block 3. The three Bernstein matrices and the power obstruction. *)
normalized = {u -> lam, v -> 1 - lam, t -> theta lam^2,
  f2 -> omega theta lam^2 (1 - lam)};
hh = 4 (1 - lam) + theta lam;
pg1 = Together[qhat /. {al -> 0, ga -> 3/4} /. normalized];
pg2 = Together[qhat /. {al -> 1/2, ga -> 1/2} /. normalized];
n0 = 93 lam^2 theta - 48 lam^2 - 128 lam theta + 236 lam - 188
  + m (-12 lam^2 theta + 48 lam^2 + 12 lam theta - 96 lam + 48)
  + q (12 lam^2 theta - 48 lam^2 + 48 lam);
zero[(pg1 /. omega -> 0) hh - n0, "G1 endpoint numerator"];
bg1 = bernstein[(pg1 /. {m -> 8, q -> 3, omega -> 1}) hh^3,
  lam, theta, 4, 3];
matrixCheck[bg1, {{3136, 7448, 11760, 16072}, {16, 1432, 3293, 5599},
  {0, 1108/3, 2855/3, 1747}, {0, 0, 277/2, 1405/4}, {0, 0, 0, 1}},
  "G1 Bernstein matrix", True];
n083 = Expand[n0 /. {m -> 8, q -> 3}];
zero[n083 - lam (33 lam - 32) theta - 192 lam^2 + 388 lam - 196,
  "G1 base numerator"];
zero[(n083 /. theta -> 1) - (15 lam - 14)^2, "G1 square"];
zero[(n083 /. theta -> 0) - 4 (lam - 1) (48 lam - 49), "G1 boundary"];
zero[(pg1 /. {m -> 4, q -> 4, omega -> 0, lam -> 1/3, theta -> 1}) + 1,
  "G1 failure at (4,4)"];
m0 = Cancel[(pg2 /. {m -> 4, q -> 4, omega -> 0}) hh];
zero[m0 - lam (lam^2 theta^2 - 8 lam^2 theta + 16 lam^2
  + 64 lam theta - 64 lam - 48 theta + 48), "G2 endpoint numerator"];
b0 = bernstein[m0, lam, theta, 3, 2];
matrixCheck[b0, {{0, 0, 0}, {16, 8, 0}, {32/3, 16/3, 0}, {0, 4, 9}},
  "G2 omega=0 Bernstein matrix", True];
m1 = Cancel[(pg2 /. {m -> 4, q -> 4, omega -> 1}) hh^3];
b1 = bernstein[m1, lam, theta, 6, 4];
matrixCheck[b1, {{0, 720, 1440, 2160, 2880},
  {128, 864, 4880/3, 2416, 3232},
  {256/3, 4112/5, 14648/9, 12504/5, 51632/15},
  {128/5, 1464/5, 10976/15, 6726/5, 2136},
  {0, 976/15, 1064/5, 7379/15, 4756/5},
  {0, 0, 244/9, 302/3, 814/3}, {0, 0, 0, 2, 9}},
  "G2 omega=1 Bernstein matrix", True];
p43 = Together[qhat /. {m -> 4, q -> 3} /. normalized];
edge = Cancel[p43 /. {theta -> 1, omega -> 0}];
zero[Limit[edge, lam -> 0, Direction -> -1] + 8 (ga - 1) (2 ga - 1),
  "Power obstruction at lambda=0"];
zero[(p43 /. {lam -> 2/3, theta -> 1, omega -> 0})
  + 8/3 (2 al^2 + (8 ga - 5) al + 8 ga^2 - 6 ga + 3),
  "Power obstruction at lambda=2/3"];
report["Three Bernstein matrices and power obstruction: PASS"];

(* Block 4. Jacobi integrals: Gamma values and rational recurrences.
   jLink is the restriction of J = Gamma(S,S), not K = Delta S.
   JacobiMatrix is the bilinear-form matrix M_J, not the scalar J. *)
sj = 4 u (1 - u) + u^2 theta;
jLink = 16 (4 u (1 - u) + (u + 4 (1 - u)) u^2 theta);
integrand[a_, b_] := Expand[(a b + 1/2) jLink sj^(a + b - 3/2)
  - 32 sj^(a + b - 1/2) + (81/4 - 16 a b) sj^(a + b + 1/2)];
momentGamma[i_, j_] := Gamma[i + 3] Gamma[3/2]/Gamma[i + 9/2]
  Gamma[j + 3/2] Gamma[1/2]/(Pi Gamma[j + 2]);
um[0] = 16/105; tm[0] = 1/2;
um[i_Integer] /; i > 0 := um[i] = um[i - 1] 2 (i + 2)/(2 i + 7);
tm[j_Integer] /; j > 0 := tm[j] = tm[j - 1] (2 j + 1)/(2 j + 2);
momentRecurrence[i_, j_] := um[i] tm[j];
weighted[poly_, moment_] := Module[{a = CoefficientList[poly, {u, theta}]},
  Total[Flatten[Table[a[[i, j]] moment[i - 1, j - 1],
    {i, Length[a]}, {j, Length[a[[1]]]}]]]];
exponents = {3/4, 7/4};
jacobi = Table[weighted[integrand[a, b], momentGamma],
  {a, exponents}, {b, exponents}];
jacobiRec = Table[weighted[integrand[a, b], momentRecurrence],
  {a, exponents}, {b, exponents}];
expectedJacobi = {{96/715, 471936/1616615},
  {471936/1616615, 571904/969969}};
matrixCheck[jacobi, expectedJacobi, "Jacobi matrix"];
matrixCheck[jacobiRec, expectedJacobi, "Independent Jacobi moments"];
direction = {1, -1/2};
zero[direction.jacobi.direction + 9952/969969, "Negative Jacobi form"];
report["Jacobi matrix and independent rational moments: PASS"];
report["Negative Jacobi value: ", direction.jacobi.direction];

(* Block 5. The quaternionic Clifford model and coordinate contractions. *)
id4 = IdentityMatrix[4]; zz4 = ConstantArray[0, {4, 4}];
ei = {{0, -1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, -1}, {0, 0, 1, 0}};
ej = {{0, 0, -1, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}, {0, -1, 0, 0}};
block[a_, b_, c_, d_] := Join[MapThread[Join, {a, b}],
  MapThread[Join, {c, d}]];
matrices = Join[{block[id4, zz4, zz4, -id4],
  block[zz4, id4, id4, zz4]}, block[zz4, #, -#, zz4] & /@ {ei, ej, ei.ej}];
Do[zero[matrices[[i]] - Transpose[matrices[[i]]], "Symmetry"];
  zero[Tr[matrices[[i]]], "Trace"];
  Do[zero[matrices[[i]].matrices[[j]] + matrices[[j]].matrices[[i]]
    - 2 If[i == j, 1, 0] IdentityMatrix[8], "Clifford relation"],
    {j, 5}], {i, 5}];
report["Quaternionic Clifford relations: PASS"];
yExamples = {{1, 2, -1, 0, 2, 0, 1, -2}, {1, 0, 0, 0, 1, 0, 0, 0},
  {1, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 1, 1, 0, 0, 0}};
zExamples = {{1, -2, 1, 3, -1}, {1, 1, 0, 0, 0}, {1, 0, 0, 0, 0},
  {1, 2, 0, -1, 1}, {0, 0, 0, 0, 0}};
gradient[f_, vars_] := D[f, #] & /@ vars;
hessian[f_, vars_] := Table[D[f, a, b], {a, vars}, {b, vars}];
Do[Module[{ys = Array[y, 8], zs = Array[z, qv + 1], vars, tau,
  cubic, spoly, gf, gs, hf, hs, yval, zval, rules, fval, uv, vv0,
  tv, rv, sv, jValue, gfv, gsv, hfv, hsv, residuals},
  vars = Join[ys, zs];
  tau = Table[ys.matrices[[i]].ys, {i, qv + 1}];
  cubic = Expand[tau.zs]; gf = gradient[cubic, vars];
  spoly = Expand[gf.gf]; gs = gradient[spoly, vars];
  hf = hessian[cubic, vars]; hs = hessian[spoly, vars];
  Do[yval = yExamples[[j]]; zval = Take[zExamples[[j]], qv + 1];
    rules = Thread[vars -> Join[yval, zval]];
    fval = cubic /. rules; uv = yval.yval; vv0 = zval.zval;
    tv = (tau.tau) /. rules; rv = uv + vv0; sv = 4 uv vv0 + tv;
    jValue = 16 (4 uv vv0 rv + (uv + 4 vv0) tv);
    {gfv, gsv, hfv, hsv} = {gf, gs, hf, hs} /. rules;
    residuals = {gfv.gfv - sv, gsv.gsv - jValue, gfv.gsv - 16 rv fval,
      Tr[hfv], Tr[hsv] - 64 vv0 - 16 (qv + 1) uv,
      gfv.hfv.gfv - 8 rv fval, gfv.hfv.gsv - jValue/2,
      gsv.hfv.gsv - 32 fval (4 uv^2 + 12 uv vv0 + 4 vv0^2 + tv),
      gfv.hsv.gfv - (32 uv vv0^2 + 32 uv^2 vv0 + 8 uv tv - 16 vv0 tv
        + 96 fval^2),
      gfv.hsv.gsv - fval (128 uv^2 + 640 uv vv0 + 128 vv0^2 + 96 tv),
      gsv.hsv.gsv - (512 uv vv0^3 + 2048 uv^2 vv0^2 + 512 uv^3 vv0
        + 1280 vv0^2 tv + 1920 uv vv0 tv + 128 uv^2 tv + 64 tv^2)};
    Do[zero[residuals[[k]], StringJoin["Ambient q=", ToString[qv],
      ", point=", ToString[j], ", identity=", ToString[k]]],
      {k, Length[residuals]}], {j, 5}];
  report["55 ambient contractions at (m,q)=(4,", qv, "): PASS"]],
  {qv, {3, 4}}];

(* Block 6. Symbolic Hopf identities on the unit sphere. *)
xs = {x1, x2, x3, x4, x5, x6, x7, x8}; norm2 = xs.xs;
hopf = Table[xs.matrices[[i]].xs, {i, 5}];
zero[hopf.hopf - norm2^2, "Hopf norm"];
sphereGrad = Table[2 (matrices[[i]].xs - hopf[[i]] xs), {i, 5}];
Do[zero[sphereGrad[[i]].sphereGrad[[j]]
  - 4 (If[i == j, 1, 0] - hopf[[i]] hopf[[j]])
  - 4 (norm2 - 1) (If[i == j, 1, 0] + hopf[[i]] hopf[[j]]),
  "Hopf spherical gradient identity"], {i, 5}, {j, i, 5}];
report["Symbolic Hopf norm and spherical gradient identities: PASS"];

 BernsteinMatrices={bg1,b0,b1};
 JacobiMatrix=jacobi;
 NegativeJacobiValue=direction.jacobi.direction;
 True], "CliffordClassificationFailure"]
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckCliffordClassification", CheckCliffordClassification];
];

CertificateResult = <|"CertificateID" -> "LSC-CLIFFORD-CUBIC",
  "ExpectedChecks" -> 193,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CliffordCubic`Private`CertificateResult


==> anc/certificates/LSC-CLIFFORD-HESSIAN.wl <==
(* ::Package:: *)
(* LSC-CLIFFORD-HESSIAN -- Clifford Hessian.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.
   Supplemental algebraic derivation supporting the Clifford Hessian calculations; no current numbered statement is assigned.
   Exact verification in the formal four-dimensional algebra with basis Id,B,C,BC.
   All six Hessian contractions are derived from the Clifford relations and scalar contractions; this is not a finite-dimensional coordinate sample.
   The displayed six and five individual contributions are checked against the ancillary source note.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CliffordHessian`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CliffordHessian`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];


(* Supplemental Hessian derivation: exact contractions in the formal algebra generated by B=A_z
   and C=A_tau. This file is independent of LSC-CLIFFORD-CUBIC.
   jGradS denotes current J = Gamma(S,S), formerly K.
   The calculations below are self-contained supplemental identities.
   Coordinates in the basis {Id,B,C,BC} use B^2=v Id, C^2=t Id,
   BC+CB=2 f Id.  The scalar functional is y^T(.)y, with values
   {u,f,t,u f}.  These are the manuscript's Clifford identities.
   The computations check their consequences, not the existence/classification
   of a Clifford system. *)
CheckCliffordHessianAppendix[] := Module[
 {u,v,t,f,one,b,c,bc,table,multiply,transpose,evaluate,pair,
  a,d,x,yy,zz,uy,zy,uu,uz,zzp,zradU,zradZ,zUU,zUZ,zZZ,
  hFUU,hFUZ,hFZZ,hSUU,hSUZ,hSZZ,sixUZ,fiveZZ,sixUU,jGradS,m,
  eq,truth,allPassed=True},
 eq[lhs_,rhs_,label_] := If[!TrueQ[CheckEqual[lhs,rhs,label]],allPassed=False];
 truth[cond_,label_] := If[!TrueQ[CheckTrue[cond,label]],allPassed=False];
 one={1,0,0,0}; b={0,1,0,0}; c={0,0,1,0}; bc={0,0,0,1};
 table={{one,b,c,bc},{b,v one,bc,v c},
   {c,2 f one-bc,t one,2 f c-t b},
   {bc,2 f b-v c,t b,2 f bc-v t one}};
 multiply[a_,d_] := Total[Flatten[
   Table[a[[i]] d[[j]] table[[i,j]],{i,4},{j,4}],1]];
 transpose[a_] := a[[1]] one+a[[2]] b+a[[3]] c+a[[4]] (2 f one-bc);
 evaluate[a_] := Expand[a.{u,f,t,u f}];
 pair[a_,d_] := evaluate[multiply[transpose[a],d]];
 eq[multiply[b,b],v one,"E: B squared"];
 eq[multiply[c,c],t one,"E: C squared"];
 eq[multiply[b,c]+multiply[c,b],2 f one,"E: Clifford anticommutator"];
 eq[multiply[multiply[b,c],b],2 f b-v c,"E: B C B reduction"];
 d=2 v one+c;
 eq[evaluate[multiply[multiply[d,b],d]],f (4 v^2+4 u v+t),
   "E: y transpose D B D y"];
 eq[evaluate[multiply[b,d]],f (u+2 v),"E: y transpose B D y"];
 uy=2 b; zy=4 d;
 eq[pair[zy,zy],64 u v^2+64 v t+16 u t,"E: norm of Z_y"];
 eq[pair[zy,multiply[c,zy]],64 v^2 t+64 u v t+16 t^2,
   "E: C quadratic form on Z_y"];
 eq[evaluate[uy],2 f,"E: radial contraction with U_y"];
 eq[evaluate[zy],8 u v+4 t,"E: radial contraction with Z_y"];
 jGradS=16 (4 u v (u+v)+(u+4 v)t);
 m=4 u^2+12 u v+4 v^2+t;
 hFUU=2 pair[uy,multiply[b,uy]]+4 pair[c,uy];
 hFUZ=2 pair[uy,multiply[b,zy]]+2 pair[c,zy]+2 pair[8 u b,uy];
 hFZZ=2 pair[zy,multiply[b,zy]]+4 pair[8 u b,zy];
 eq[hFUU,8 (u+v)f,"E: Hess F(U,U), eq:HFUU"];
 eq[hFUZ,jGradS/2,"E: Hess F(U,Z), eq:HFUZ"];
 eq[hFZZ,32 f m,"E: Hess F(Z,Z), eq:HFZZ"];
 (* Scalar products of p_i(U)=2u z_i and p_i(Z)=4(u+2v) tau_i. *)
 uu=4 u^2 v; uz=8 u (u+2 v)f; zzp=16 (u+2 v)^2 t;
 zradU=f; zradZ=8 u v;
 zUU=t; zUZ=8 u f; zZZ=64 u^2 v;
 sixUU={8 v pair[uy,uy],8 uu,4 pair[uy,multiply[c,uy]],
  16 evaluate[uy]zradU,16 evaluate[uy]zradU,8 u zUU};
 sixUZ={8 v pair[uy,zy],8 uz,4 pair[uy,multiply[c,zy]],
  16 evaluate[uy]zradZ,16 evaluate[zy]zradU,8 u zUZ};
 fiveZZ={8 v pair[zy,zy],8 zzp,4 pair[zy,multiply[c,zy]],
  32 evaluate[zy]zradZ,8 u zZZ};
 eq[sixUZ,{64 u v f+128 v^2 f,64 u^2 f+128 u v f,
   64 u v f+32 t f,256 u v f,128 u v f+64 t f,64 u^2 f},
   "E: all six displayed contributions to Hess S(U,Z)"];
 eq[fiveZZ,{512 u v^3+512 v^2 t+128 u v t,
   128 u^2 t+512 u v t+512 v^2 t,
   256 v^2 t+256 u v t+64 t^2,
   2048 u^2 v^2+1024 u v t,512 u^3 v},
   "E: all five displayed contributions to Hess S(Z,Z)"];
 eq[Total[sixUU],32 u v^2+32 u^2 v+8 u t-16 v t+96 f^2,
   "E: Hess S(U,U), eq:HSUU"];
 eq[Total[sixUZ],f(128 u^2+640 u v+128 v^2+96 t),
   "E: Hess S(U,Z), eq:HSUZ"];
 eq[Total[fiveZZ],512 u v^3+2048 u^2 v^2+512 u^3 v+
   1280 v^2 t+1920 u v t+128 u^2 t+64 t^2,
   "E: Hess S(Z,Z), eq:HSZZ"];
 allPassed
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckCliffordHessianAppendix", CheckCliffordHessianAppendix];
];

CertificateResult = <|"CertificateID" -> "LSC-CLIFFORD-HESSIAN",
  "ExpectedChecks" -> 18,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CliffordHessian`Private`CertificateResult


==> anc/certificates/LSC-CLIFFORD-HOMOGENEITY.wl <==
(* ::Package:: *)
(* LSC-CLIFFORD-HOMOGENEITY -- Clifford Homogeneity.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.
   Supplemental homogeneity derivation; no current numbered statement is assigned.
   Weighted Euler identities check homogeneity of the full rational master quotient.
   All four endpoint denominators are cleared symbolically and the resulting polynomial expressions are finite at H=0.
   No value is assigned to the normalized gradient at H=0, and these algebra checks do not replace the analytic comparison argument.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CliffordHomogeneity`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CliffordHomogeneity`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];


(* Supplemental homogeneity and denominator clearing, independent of
   LSC-CLIFFORD-CUBIC. jGradS = J = Gamma(S,S), ds = K = Delta S.
   Nonharmonic certificates are covered by LSC-CUBIC-CERTIFICATES.
   This supplemental derivation has no current numbered manuscript counterpart.
   Algebraic checks do not prove the analytic singular-set
   comparison or the continuity argument; those remain in the manuscript. *)
CheckCliffordHomogeneityAppendix[] := Module[{al, cc, dd, deg, dhat, dim, ds, ee, endpointPolynomials, eq, f2, ga, hh, hhat, hssUU, hssUZ, hssZZ, j, jGradS, lam, m, mm, normalized, omega, p, pg1, pg2, q, qhat, qq, radius, rr, ss, t, theta, truth, u, v, vhat, vv, weightedEuler, lhs, rhs, label, cond, allPassed},
 allPassed=True;
 eq[lhs_,rhs_,label_] := If[!TrueQ[CheckEqual[lhs,rhs,label]],allPassed=False];
 truth[cond_,label_] := If[!TrueQ[CheckTrue[cond,label]],allPassed=False];
rr = u + v; ss = 4 u v + t;
jGradS = 16 (4 u v rr + (u + 4 v) t);
mm = 4 u^2 + 12 u v + 4 v^2 + t;
ds = 16 m v + 16 (q + 1) u;
dim = 2 m + q + 1; deg = 3 + 4 ga;
cc = ga/ss; ee = ga (ga - 1)/ss^2;
vv = ss + 32 cc rr f2 + cc^2 jGradS f2;
dd = ga (ds + 32 rr)/ss + ga (ga - 1) jGradS/ss^2;
hssUU = 32 u v^2 + 32 u^2 v + 8 u t - 16 v t + 96 f2;
hssUZ = 128 u^2 + 640 u v + 128 v^2 + 96 t;
hssZZ = 512 u v^3 + 2048 u^2 v^2 + 512 u^3 v
  + 1280 v^2 t + 1920 u v t + 128 u^2 t + 64 t^2;
qq = dd vv - (8 rr + cc jGradS + 32 cc^2 f2 mm)
  - 2 cc (16 rr + cc jGradS) (ss + 16 cc rr f2)
  - cc (hssUU + 2 cc f2 hssUZ + cc^2 f2 hssZZ)
  - ee f2 (16 rr + cc jGradS)^2;
vhat = vv + 4 al (deg + al) f2/rr;
dhat = dd + 2 al (2 deg + dim + 2 al - 2)/rr;
hhat = vv dd - qq + 4 al (deg - 1) vv/rr
  + 4 al^2 deg (deg - 1) f2/rr^2
  + 4 al (deg + 2 al) (vv + 2 al deg f2/rr)/rr
  + 2 al vhat/rr + 4 al (al - 1) (deg + 2 al)^2 f2/rr^2;
qhat = qq + 4 al (deg + al) f2 dd/rr
  + 2 al (dim - 2 deg - 2 al - 1) vv/rr
  + 4 al (deg + al) (deg + 2 al (dim - 1)) f2/rr^2;

 weightedEuler[p_] := 2 u D[p,u]+2 v D[p,v]+4 t D[p,t]+6 f2 D[p,f2];
 eq[3 (2 al+4 ga+3)-4,6 al+12 ga+5,"F: degree of L(G)"];
 eq[2(3 al+1)+4(3 ga)+3,6 al+12 ga+5,"F: degree of prefactor"];
 eq[(2 al+4 ga+3)/.{al->0,ga->3/4},6,"F: degree of G1"];
 eq[(2 al+4 ga+3)/.{al->1/2,ga->1/2},6,"F: degree of G2"];
 eq[weightedEuler[vv],4 vv,"F: V_gamma has weighted degree four"];
 eq[weightedEuler[dd],-2 dd,"F: D_gamma has weighted degree minus two"];
 eq[weightedEuler[qq],2 qq,"F: Q_gamma has weighted degree two"];
 eq[weightedEuler[qhat],2 qhat,"F: Qhat has weighted degree two"];
 eq[weightedEuler[qhat/rr],0,"F: normalized quotient has degree zero"];
 normalized={u->lam,v->1-lam,t->theta lam^2,
   f2->omega theta lam^2 (1-lam)};
 hh=4(1-lam)+theta lam;
 eq[ss/.normalized,lam hh,"F: S/R squared equals lambda H"];
 eq[(ss/.{u->radius lam,v->radius(1-lam),t->radius^2 theta lam^2}),
   radius^2 lam hh,"F: S=R squared lambda H before normalization"];
 eq[hh/.lam->0,4,"F: H on lambda=0"];
 eq[hh/.lam->1,theta,"F: H on lambda=1"];
 eq[hh/.theta->0,4(1-lam),"F: H on theta=0"];
 eq[hh/.theta->1,4-3lam,"F: H on theta=1"];
 pg1=Together[qhat/.{al->0,ga->3/4}/.normalized];
 pg2=Together[qhat/.{al->1/2,ga->1/2}/.normalized];
 endpointPolynomials={Cancel[(pg1/.omega->0)hh],
   Cancel[(pg1/.omega->1)hh^3],
   Cancel[(pg2/.omega->0)hh],
   Cancel[(pg2/.omega->1)hh^3]};
 Do[truth[PolynomialQ[endpointPolynomials[[j]],{lam,theta}],
   "F: cleared endpoint is polynomial, case "<>ToString[j]],{j,4}];
 Do[eq[Together[endpointPolynomials[[j]]/
   If[MemberQ[{1,3},j],hh,hh^3]],
   {pg1/.omega->0,pg1/.omega->1,pg2/.omega->0,pg2/.omega->1}[[j]],
   "F: denominator clearing identity, case "<>ToString[j]],{j,4}];
 (* Endpoint polynomials remain finite at H=0.  This does not assign
    values to the rational quotients or the normalized gradient there. *)
 Do[truth[FreeQ[endpointPolynomials[[j]]/.{lam->1,theta->0},
   Indeterminate|ComplexInfinity|DirectedInfinity],
   "F: polynomial value at H=0 is finite, case "<>ToString[j]],{j,4}];

 allPassed
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckCliffordHomogeneityAppendix", CheckCliffordHomogeneityAppendix];
];

CertificateResult = <|"CertificateID" -> "LSC-CLIFFORD-HOMOGENEITY",
  "ExpectedChecks" -> 27,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CliffordHomogeneity`Private`CertificateResult


==> anc/certificates/LSC-CLIFFORD-PULLBACK.wl <==
(* ::Package:: *)
(* LSC-CLIFFORD-PULLBACK -- Clifford Pullback.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CliffordPullback`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CliffordPullback`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Clifford Pullback identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckQuartic[] := Module[
  {r, q, f, n, k, vars, matrix, drift, potential, norm, defect,
   weight, beta, fs, z, sphericalMatrix, sphericalDrift, h, w, numerator},
vars = {r, q, f};
  matrix = {{4 r, 8 q, 8 f}, {8 q, 16 r q, 16 r f},
            {8 f, 16 r f, 16 r q}};
  drift = {2 n, 16 k r, 0};
  potential = r q^(3/4) f;
  norm = r Sqrt[q] (16 r^2 q^2 + 33 r^2 f^2 + 32 q f^2);
  defect = r q^(1/4) (16 (12 k - 47) r^4 q^2 +
    16 (2 n - 41) r^2 q^3 +
    f^2 ((396 k + 66) r^4 + (384 k + 66 n - 681) r^2 q +
      (64 n + 160) q^2));
  CheckEqual[GammaExpr[potential, potential, vars, matrix], norm,
    "Riedler corrected gradient"];
  CheckEqual[CurvatureExpr[potential, vars, matrix, drift], f defect,
    "Riedler corrected defect"];
  CheckEqual[Det[matrix], 1024 r (r^2 - q) (q^2 - f^2),
    "quartic cometric determinant"];
  weight = r q^(3/4);
  beta = r (defect /. f -> 0)/(weight^3 16 r q);
  CheckEqual[beta, 2 n - 41 + (12 k - 47) r^2/q,
    "quartic Jacobi coefficient"];
  sphericalMatrix = {{16 z - 16 fs^2, 16 fs (1 - z)},
                     {16 fs (1 - z), 16 z (1 - z)}};
  sphericalDrift = {-4 (n + 2) fs, 16 k - 4 (n + 2) z};
  h = z^(3/4) fs;
  w = 81 h^2 + GammaExpr[h, h, {fs, z}, sphericalMatrix];
  numerator = w (LaplaceExpr[h, {fs, z}, sphericalMatrix,
       sphericalDrift] + 9 (n - 1) h) -
    GammaExpr[h, w, {fs, z}, sphericalMatrix]/2;
  CheckEqual[w, norm /. {r -> 1, q -> z, f -> fs},
    "quartic spherical gradient"];
  CheckEqual[numerator, (f defect) /. {r -> 1, q -> z, f -> fs},
    "quartic spherical defect"];
];

CheckPullbackExtended[] := Module[
  {t, r, q, f, ff, g, m, n, c, d, b, z, targetVars, targetMatrix,
   targetDrift, h, targetSquare, targetDefect, targetTransfer, pullRules,
   sourceVars, sourceMatrix, sourceDrift, potential, sourceSquare,
   sourceDefect, cartanMatrix, expectedCartanMatrix, cartanDrift,
   dimension, lawsonMatrix, lawsonDrift, hb, hbSquare, coefficientA,
   coefficientB, coefficientC, sourceLawsonMatrix, sourceLawsonDrift,
   boundaryDefect, beta},
(* General harmonic Cartan--Muenzer target and weighted transfer. *)
  targetVars = {t, f};
  targetMatrix = {{4 t, 2 g f}, {2 g f, g^2 t^(g - 1)}};
  targetDrift = {2 m, 0};
  h = t f;
  targetSquare = GammaExpr[h, h, targetVars, targetMatrix];
  targetDefect = CurvatureExpr[h, targetVars, targetMatrix, targetDrift];
  CheckEqual[targetSquare, g^2 t^(g + 1) + 4 (g + 1) t f^2,
    "harmonic CM target gradient"];
  CheckEqual[LaplaceExpr[h, targetVars, targetMatrix, targetDrift],
    2 (m + 2 g) f, "harmonic CM target Laplacian"];
  targetTransfer = 2 t targetDefect - (g + 2) h targetSquare;
  CheckEqual[targetTransfer,
    t^2 f (g^2 t^g (4 m - 2 g^2 - 7 g - 14) +
      4 (g + 1) f^2 (4 m + g - 6)),
    "harmonic CM weighted transfer polynomial"];

  (* Source closure derived from horizontal conformality and Euler. *)
  pullRules = {t -> q, f -> ff};
  sourceVars = {r, q, ff};
  sourceMatrix = {
    {4 r, 8 q, 4 g ff},
    {8 q, 4 r (GammaExpr[t, t, targetVars, targetMatrix] /. pullRules),
      4 r (GammaExpr[t, f, targetVars, targetMatrix] /. pullRules)},
    {4 g ff, 4 r (GammaExpr[f, t, targetVars, targetMatrix] /. pullRules),
      4 r (GammaExpr[f, f, targetVars, targetMatrix] /. pullRules)}};
  sourceDrift = {2 n,
    4 r (LaplaceExpr[t, targetVars, targetMatrix, targetDrift] /. pullRules),
    4 r (LaplaceExpr[f, targetVars, targetMatrix, targetDrift] /. pullRules)};
  CheckEqual[Det[sourceMatrix],
    256 g^2 r (r^2 - q) (q^g - ff^2),
    "harmonic CM source cometric determinant"];
  potential = q ff;
  sourceSquare = GammaExpr[potential, potential, sourceVars, sourceMatrix];
  sourceDefect = CurvatureExpr[potential, sourceVars, sourceMatrix, sourceDrift];
  CheckEqual[sourceSquare, 4 r q (g^2 q^g + 4 (g + 1) ff^2),
    "harmonic CM source gradient"];
  CheckEqual[LaplaceExpr[potential, sourceVars, sourceMatrix, sourceDrift],
    8 (m + 2 g) r ff, "harmonic CM source Laplacian"];
  CheckEqual[sourceDefect,
    16 r^2 (targetDefect /. pullRules) -
      8 (g + 2) (h targetSquare /. pullRules),
    "harmonic CM pullback defect identity"];
  CheckEqual[sourceDefect,
    8 q ff (g^2 q^g ((4 m - 2 g^2 - 6 g - 12) r^2 - (g + 2) q) +
      4 (g + 1) ff^2 ((4 m + 2 g - 4) r^2 - (g + 2) q)),
    "harmonic CM explicit source certificate"];

  (* Cubic Cartan targets and degree-ten source potential. *)
  cartanMatrix = sourceMatrix /. g -> 3;
  expectedCartanMatrix = {{4 r, 8 q, 12 ff},
    {8 q, 16 r q, 24 r ff}, {12 ff, 24 r ff, 36 r q^2}};
  CheckTrue[cartanMatrix === expectedCartanMatrix,
    "Cartan source closure specialization"];
  cartanDrift = {2 n, 8 m r, 0};
  CheckEqual[GammaExpr[ff, ff, sourceVars, cartanMatrix], 36 r q^2,
    "Cartan sextic gradient"];
  CheckEqual[CurvatureExpr[ff, sourceVars, cartanMatrix, cartanDrift],
    -216 ff q (q + 4 r^2), "Cartan sextic defining defect"];
  CheckEqual[CurvatureExpr[potential, sourceVars, cartanMatrix, cartanDrift],
    8 q ff (9 q^3 (4 (m - 12) r^2 - 5 q) +
      16 ff^2 ((4 m + 2) r^2 - 5 q)),
    "Cartan degree-ten source defect"];
  CheckEqual[Det[cartanMatrix], 2304 r (r^2 - q) (q^3 - ff^2),
    "Cartan source determinant"];
  Do[
    CheckTrue[4 dimension - 53 > 0,
      "Cartan first transfer coefficient m=" <> ToString[dimension]];
    CheckTrue[4 dimension - 3 > 0,
      "Cartan second transfer coefficient m=" <> ToString[dimension]],
    {dimension, {14, 26}}];
  CheckEqual[2 r D[potential, r] + 4 q D[potential, q] +
      6 ff D[potential, ff], 10 potential,
    "Cartan source potential homogeneous degree ten"];

  (* General unequal Lawson target and symbolic radial power. *)
  lawsonMatrix = {{4 t, 4 f}, {4 f, 4 (d t + c f)}};
  lawsonDrift = {2 m, 2 c};
  CheckEqual[CurvatureExpr[f, targetVars, lawsonMatrix, lawsonDrift],
    -8 d f, "unequal Lawson target defining defect"];
  hb = t^b f;
  hbSquare = GammaExpr[hb, hb, targetVars, lawsonMatrix];
  coefficientA = -4 b^2 + (2 m - 11) b - 3;
  coefficientC = -2 b^2 + (2 m - 7) b - 1;
  coefficientB = b (b + 2) ((2 m - 3) b + 1);
  CheckEqual[(2 t CurvatureExpr[hb, targetVars, lawsonMatrix, lawsonDrift] -
       (2 b + 2) hb hbSquare)/(8 t^(3 b + 1) f),
    d coefficientA + c coefficientC f/t + coefficientB f^2/t^2,
    "unequal Lawson symbolic radial-power transfer"];
  CheckEqual[2 t CurvatureExpr[h, targetVars, lawsonMatrix, lawsonDrift] -
      4 h GammaExpr[h, h, targetVars, lawsonMatrix],
    16 t^2 f (d (m - 9) t^2 + c (m - 5) t f + 3 (m - 1) f^2),
    "unequal Lawson linear radial-power transfer"];

  (* Target dimensions p=5, q=6; all square completions are exact. *)
  CheckEqual[40 + 6 z + 30 z^2, 30 (z + 1/10)^2 + 397/10,
    "unequal Lawson transfer square completion"];
  sourceLawsonMatrix = {{4 r, 8 q, 8 ff},
    {8 q, 16 r q, 16 r ff},
    {8 ff, 16 r ff, 16 r (20 q + ff)}};
  sourceLawsonDrift = {2 n, 88 r, 8 r};
  CheckEqual[GammaExpr[potential, potential, sourceVars, sourceLawsonMatrix],
    16 r q (20 q^2 + q ff + 3 ff^2),
    "unequal Lawson source gradient"];
  CheckEqual[CurvatureExpr[ff, sourceVars, sourceLawsonMatrix, sourceLawsonDrift],
    -64 ff (40 r^2 + 20 q + ff), "unequal Lawson source defining defect"];
  CheckEqual[CurvatureExpr[potential, sourceVars, sourceLawsonMatrix,
      sourceLawsonDrift],
    128 q ff ((r^2 - q) (60 q^2 + 7 q ff + 33 ff^2) +
      q (40 q^2 + 6 q ff + 30 ff^2)),
    "unequal Lawson explicit source certificate"];
  CheckEqual[60 + 7 z + 33 z^2, 33 (z + 7/66)^2 + 7871/132,
    "unequal Lawson target defect square completion"];
  CheckEqual[20 + z + 3 z^2, 3 (z + 1/6)^2 + 239/12,
    "unequal Lawson target gradient square completion"];
  CheckEqual[2 r D[potential, r] + 4 q D[potential, q] +
      4 ff D[potential, ff], 8 potential,
    "unequal Lawson source potential homogeneous degree eight"];

  (* Cartan and Lawson Jacobi coefficients and Hardy remainders. *)
  boundaryDefect = Cancel[CurvatureExpr[potential, sourceVars, cartanMatrix,
    cartanDrift]/ff];
  beta = Cancel[(r boundaryDefect/
      (q^3 GammaExpr[ff, ff, sourceVars, cartanMatrix])) /. ff -> 0];
  CheckEqual[beta, (8 m - 96) r^2/q - 10,
    "Cartan boundary Jacobi coefficient"];
  Do[
    CheckTrue[8 dimension - 106 > 0,
      "Cartan positive Hardy remainder m=" <> ToString[dimension]],
    {dimension, {14, 26}}];
  boundaryDefect = Cancel[CurvatureExpr[potential, sourceVars,
    sourceLawsonMatrix, {128, 88 r, 8 r}]/ff];
  beta = Cancel[(r boundaryDefect/
      (q^3 GammaExpr[ff, ff, sourceVars, sourceLawsonMatrix])) /. ff -> 0];
  CheckEqual[beta, 24 r^2/q - 8, "unequal Lawson boundary Jacobi coefficient"];
  CheckEqual[(8 - 63/2)^2 + 16, 2273/4,
    "unequal Lawson Hardy bound 2273/4"];
];

CheckQuarticGradientSquareLaplacian[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
  (* Compute Delta(|grad F|^2) from the closure table itself. *)
  quarticLaplacian = LaplaceExpr[16 r q, {r, q, f},
    {{4 r, 8 q, 8 f}, {8 q, 16 r q, 16 r f},
     {8 f, 16 r f, 16 r q}}, {2 n, 16 k r, 0}];
  CheckEqual[quarticLaplacian, 32 (n + 8) q + 256 k r^2,
    "quartic gradient-square Laplacian from closure"];
];

CheckQuarticStructureAndObstruction[] := Module[
  {rr,e0,e1,e2,r0,r1,r2,nDim,a0,a1,a2,vars,gram,drift,ff,
   sigma,second,third,gamma,lap,minOp,q,f,w,hnorm,gnorm,hfn,
   hq,dcq,linkGrad,linkDrift,phi,curv,u,v,d},
vars={rr,e0,e1,e2};
  gram={{4rr,8e0,8e1,8e2},{8e0,16rr e0,0,0},
        {8e1,0,16rr e1,0},{8e2,0,0,16rr e2}};
  drift={2nDim,8r0 rr,8r1 rr,8r2 rr};
  gamma[x_,y_] := GammaExpr[x,y,vars,gram];
  lap[x_] := LaplaceExpr[x,vars,gram,drift];
  minOp[x_] := CurvatureExpr[x,vars,gram,drift];
  ff=a0 e0+a1 e1+a2 e2; sigma=r0 a0+r1 a1+r2 a2;
  second=a0^2 e0+a1^2 e1+a2^2 e2;
  third=a0^3 e0+a1^3 e1+a2^3 e2;
  CheckEqual[gamma[ff,ff],16rr second,"orthogonal quartic gradient norm"];
  CheckEqual[lap[ff],8rr sigma,"orthogonal quartic Laplacian"];
  CheckEqual[minOp[ff],128rr^2(sigma second-third)-64ff second,
    "orthogonal quartic minimal-level numerator"];
  vars={u,v,q};
  gram={{4u,0,4q},{0,4v,4q},{4q,4q,4(u+v)q}};
  CheckEqual[gamma[(u-v)^2,4q]^2+
    gamma[(u-v)^2,4(u v-q)]^2+gamma[4q,4(u v-q)]^2,
    0,"orthogonality of the three splitting quartics"];
  vars={rr,q,f};
  gram={{4rr,8q,8f},{8q,16rr q,16rr f},{8f,16rr f,16rr q}};
  drift={32,64rr,0};
  w=gamma[f,f];
  hnorm=lap[w]/2-gamma[f,lap[f]];
  gnorm=gamma[w,w]/(4w); hfn=gamma[f,w]/(2w);
  curv=(hnorm-2gnorm+hfn^2)/w;
  CheckEqual[curv/.f->0,24rr/q+14/rr,"Riedler sixteen-dimensional curvature"];
  hq=(gamma[f,gamma[f,q]]-gamma[q,w]/2)/w;
  dcq=lap[q]-hq;
  CheckEqual[dcq/.f->0,56rr+4q/rr,"Riedler induced Laplacian of Q"];
  linkGrad=(gamma[q,q]-gamma[q,f]^2/w)/. {rr->1,f->0};
  CheckEqual[linkGrad-16q^2,16q(1-q),"Riedler link gradient norm"];
  linkDrift=(dcq/.{rr->1,f->0})-4(4+15-2)q;
  CheckEqual[linkDrift,56-64q,"Riedler link Laplacian"];
  phi=1/q;
  CheckEqual[16q(1-q)D[phi,{q,2}]+(56-64q)D[phi,q]+(24/q+14)phi,
    46phi,"Riedler angular eigenfunction"];
  CheckEqual[(13/2)^2-46,-15/4,"Riedler negative Hardy quotient"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckQuartic", CheckQuartic];
  RunVerificationGroup["CheckPullbackExtended", CheckPullbackExtended];
  RunVerificationGroup["CheckQuarticGradientSquareLaplacian", CheckQuarticGradientSquareLaplacian];
  RunVerificationGroup["CheckQuarticStructureAndObstruction", CheckQuarticStructureAndObstruction];
];

CertificateResult = <|"CertificateID" -> "LSC-CLIFFORD-PULLBACK",
  "ExpectedChecks" -> 50,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CliffordPullback`Private`CertificateResult


==> anc/certificates/LSC-COMPLEX-DETERMINANT.wl <==
(* ::Package:: *)
(* LSC-COMPLEX-DETERMINANT -- Complex Determinant.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   The recurrence is sampled for matrix orders 2 through 10 with exact data; scalar budgets are checked for r=2 through 100. These finite checks do not replace the all-orders proof. The original suite does not independently check every invariant-calculus or second-coefficient formula.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`ComplexDeterminant`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`ComplexDeterminant`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Complex Determinant identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckDeterminants[] := Module[
  {u, v, d, r, denominator, b, rhs, expected, xs, es, scalarI, scalarJ},
d = u + 1;
  r = v + 2 d + 1;
  denominator = (r - 1) (d + 1) (d + 2) (r - d)^2;
  b = 2 (r - d + 1) (r + 2 d^2 + 3 d + 2)/((d + 1) (d + 2)) + 2 d + 1;
  rhs = 2 r^3/(r - 1) (1/(d + 1) -
    (r - 2 d) (r - 2 d - 1)/((d + 2) (r - d)^2));
  expected = 2 u v^4 + (4 u^3 + 25 u^2 + 29 u) v^3 +
    (16 u^4 + 102 u^3 + 206 u^2 + 140 u + 14) v^2 +
    (18 u^5 + 137 u^4 + 385 u^3 + 484 u^2 + 258 u + 44) v +
    4 u^6 + 38 u^5 + 140 u^4 + 252 u^3 + 230 u^2 + 104 u + 24;
  CheckEqual[(rhs - b) denominator, expected,
    "symbolic identity for the telescoping numerator"];
  Do[
    xs = Range[m];
    es = ElementarySymmetricValues[xs];
    CheckEqual[DirectDeterminantC[xs], FormalDeterminantC[m, es],
      "direct/formal determinant C, order " <> ToString[m]];
    CheckTrue[FormalDeterminantC[m, es] >= 0,
      "nonnegative determinant sample, order " <> ToString[m]];
    Do[
      es = ElementarySymmetricValues[Range[n]];
      If[m > 2,
        CheckEqual[FormalDeterminantC[m, es],
          es[[m]]^2 FormalDeterminantC[m - 1, es] +
            DeterminantRemainder[m - 1, es],
          "determinant recurrence, order " <> ToString[m] <>
            ", variables " <> ToString[n]]],
      {n, {m, m + 2}}],
    {m, 2, 10}];
  Do[
    scalarI = Total[Table[
      (rr + 1) (2 + If[p == 1, 1, 0] + If[2 p == rr, 1, 0])/
        Binomial[rr, p], {p, 1, Floor[rr/2]}]];
    scalarJ = Total[Flatten[Table[
      (rr - k + 1) (2 + If[k == rr - 2 dd, 1, 0])
        Binomial[k + dd, dd]/Binomial[rr, dd],
      {dd, 1, Floor[(rr - 1)/2]}, {k, 1, rr - 2 dd}]]];
    CheckTrue[scalarI + scalarJ <= rr (rr + 1),
      "exact scalar budget r=" <> ToString[rr]],
    {rr, 2, 100}];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckDeterminants", CheckDeterminants];
];

CertificateResult = <|"CertificateID" -> "LSC-COMPLEX-DETERMINANT",
  "ExpectedChecks" -> 134,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`ComplexDeterminant`Private`CertificateResult


==> anc/certificates/LSC-CUBIC-CERTIFICATES.wl <==
(* ::Package:: *)
(* LSC-CUBIC-CERTIFICATES -- Cubic Certificates.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.
   Scope: the nonharmonic checks verify the displayed algebraic defect.
   Square-freeness, singular-set removability, and geometric comparison
   are proved in the manuscript, not by these algebraic assertions.

   Exact identities conditional on displayed differential tables; not proofs of the tables, actual-image inequalities, spectral classification, or geometric comparison.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CubicCertificates`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CubicCertificates`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = Block[{$IterationLimit = Infinity, $Assumptions = True, System`$MessageList = {}},
  ExecutionStatus = CheckAbort[Catch[(
zero[name_String, expression_] := Module[{residual, passed},
  residual = Expand[Numerator[Together[expression]]];
  passed = TrueQ[residual === 0];
  AppendTo[VerificationLog,
    {name, passed, If[passed, "0", ToString[residual, InputForm]]}];
  passed
];
grad[expression_, variables_List] := (D[expression, #] & /@ variables);
gam[a_, b_, variables_List, table_List] :=
  grad[a, variables].table.grad[b, variables];
lap[expression_, variables_List, table_List, laps_List] :=
  grad[expression, variables].laps +
  Total[Flatten[Table[table[[i, j]] D[expression, variables[[i]], variables[[j]]],
      {i, Length[variables]}, {j, Length[variables]}]]];

(* Cubic certificate: G = F Sqrt[R S], with the stated sextic Gamma table. *)
Module[{r, f, s, dd, nn, k, lapd, variables, table, ell, qq, dl,
        qChain, dlChain, hh, jj, mOverG},
  variables = {r, f, s, dd};
  table = {{4 r, 6 f, 8 s, 12 dd}, {6 f, s, 4 r f, 2 s f},
           {8 s, 4 r f, 4 r s + 12 dd, 8 r dd},
           {12 dd, 2 s f, 8 r dd, 4 s dd}};
  ell = {1/(2 r), 1/f, 1/(2 s), 0};
  qq = r s^2 + f^2 (3 dd r/s + 5 r^2 + 11 s);
  dl = (nn + 9)/r + k/(2 s) + 3 r/s - 3 dd/s^2;
  qChain = r s f^2 (ell.table.ell);
  dlChain = ell.{2 nn, 0, k, lapd} +
    Total[Flatten[Table[table[[i, j]] (D[ell[[i]], variables[[j]]] + ell[[i]] ell[[j]]),
        {i, 4}, {j, 4}]]];
  zero["unified gradient norm", qChain - qq];
  zero["unified Laplacian ratio", dlChain - dl];
  hh = (nn - 12) s^2 + r (k - 16 r) s/2 - 12 r dd;
  jj = r dd (3 r (k - 16 r)/2 + 15 (r^2 - 3 s) + 3 (nn - 8) s) +
       5 (k - 16 r) r^3 s/2 + 45 r^4 s + 11 (k - 16 r) r s^2/2 +
       (5 nn + 33) r^2 s^2 + (11 nn + 44) s^3;
  mOverG = qq dl - ell.table.grad[qq, variables]/2;
  zero["unified H/J defect identity", r s^2 mOverG - r s^2 hh - f^2 jj];
  zero["trace corollary remainder",
       hh - (nn - 16) s^2 - r (k - 16 r) s/2 - 4 (s^2 - 3 r dd)]
];

(* Cubic Certificates identities. *)
Module[{u, v, tt, ff, m, q, variables, table, r, f, s, dd, k,
        hh, h44, lam, al, ga, sl, jl, hl, boundary},
  variables = {u, v, tt, ff};
  table = {{4 u, 0, 8 tt, 4 ff}, {0, 4 v, 0, 2 ff},
           {8 tt, 0, 16 u tt, 8 u ff},
           {4 ff, 2 ff, 8 u ff, 4 u v + tt}};
  r = u + v; f = ff/2; s = u v + tt/4; dd = v tt/4;
  k = 4 m v + 4 (q + 1) u;
  zero["Clifford Gamma(f,s)", gam[f, s, variables, table] - 4 r f];
  zero["Clifford Gamma(s,s)", gam[s, s, variables, table] - 4 r s - 12 dd];
  zero["Clifford Gamma(f,D)", gam[f, dd, variables, table] - 2 s f];
  zero["Clifford Gamma(s,D)", gam[s, dd, variables, table] - 8 r dd];
  zero["Clifford Gamma(D,D)", gam[dd, dd, variables, table] - 4 s dd];
  zero["Clifford normalized Laplacian",
       lap[s, variables, table, {4 m, 2 (q + 1), 8 (q + 1) u, 0}] - k];
  hh = (2 m + q - 11) s^2 + r (k - 16 r) s/2 - 12 r dd;
  h44 = tt (8 u^2 + tt)/16 + (u^2 - tt) v (2 u + 3 v);
  zero["Clifford H44 decomposition", (hh /. {m -> 4, q -> 4}) - h44];
  zero["Clifford parameter increment",
       hh - h44 - (2 (m - 4) + q - 4) s^2 - 2 r ((m - 4) v + (q - 4) u) s];
  sl = lam (4 - 3 lam);
  jl = 16 (4 lam (1 - lam) + (4 - 3 lam) lam^2);
  hl = 32 lam (1 - lam)^2 + 32 lam^2 (1 - lam) + 8 lam^3 - 16 (1 - lam) lam^2;
  boundary = 64 ga - 8 - ga (ga + 2) jl/sl - ga hl/sl + 2 al (5 - 8 ga - 2 al) sl;
  zero["Clifford power obstruction endpoint", Limit[boundary, lam -> 0] + 8 (ga - 1) (2 ga - 1)];
  zero["Clifford power obstruction interior",
       (boundary /. lam -> 2/3) + 8 (2 al^2 + (8 ga - 5) al + 8 ga^2 - 6 ga + 3)/3]
];

(* General radial multiplication identity; h has homogeneous degree dd. *)
Module[{r, h, w, ell, z, dd, nn, variables, table, lg, qg, dl, actual, expected},
  variables = {r, h, w};
  table = {{4 r, 2 dd h, 4 (dd - 1) w},
           {2 dd h, w, z}, {4 (dd - 1) w, z, 0}};
  lg = {1/(2 r), 1/h, 0};
  qg = r w + (2 dd + 1) h^2;
  zero["radial lift gradient identity", r h^2 (lg.table.lg) - qg];
  dl = ell/h + (2 dd + nn - 1)/r;
  actual = qg dl - lg.table.grad[qg, variables]/2;
  expected = r/h (w ell - z/2 + (2 dd + 1) h^2 ell/r +
             (nn - 2 dd - 2) h w/r + (2 dd + 1) (dd + nn - 1) h^3/r^2);
  zero["radial lift defect identity", actual - expected];
  zero["dimension 26 radial lift coefficient 11", (2 dd + 1 /. dd -> 5) - 11];
  zero["dimension 26 radial lift coefficient 14", (nn - 2 dd - 2 /. {nn -> 26, dd -> 5}) - 14];
  zero["dimension 26 radial lift coefficient 330", ((2 dd + 1) (dd + nn - 1) /. {nn -> 26, dd -> 5}) - 330]
];

(* Clifford cubic certificate: the five-invariant closure at d = 4, ambient dimension 26.
   w denotes 4 u* Z^2 u; p is the gradient norm square. *)
Module[{rho, nu, a, b, w, variables, table, laps, f, p, q, k, tt, logh,
        qh, ll, polynomialN, mOverH, pp, ff, nFormal, pmax, h0, k0, terms, lower},
  variables = {rho, nu, a, b, w};
  table = {{4 rho, 0, 6 a, 2 b, 4 w},
           {0, 4 nu, 0, 4 b, 4 w},
           {6 a, 0, 4 rho^2/3, 4 rho nu/3 - w/2, 16 nu a - 16 rho b/3},
           {2 b, 4 b, 4 rho nu/3 - w/2, 4 nu^2/3 + w, 16 rho b - 16 nu a + 32 nu b/3},
           {4 w, 4 w, 16 nu a - 16 rho b/3, 16 rho b - 16 nu a + 32 nu b/3,
            16 (rho + nu) w + 64 b^2/3 - 64 a b}};
  laps = {28, 24, 0, 0, 16 (12 rho + 14 nu)/3};
  f = a - b/3; p = 4 (rho - nu/3)^2/3 + 4 w/9;
  q = 8 (rho + 7 nu/27); k = 32 (78 rho + 14 nu)/27;
  tt = 64 (9 rho + nu) p/27 - 1024 f b/81;
  zero["nonradial Gamma(F,F)", gam[f, f, variables, table] - p];
  zero["nonradial harmonicity", lap[f, variables, table, laps]];
  zero["nonradial minimality", gam[f, p, variables, table] - 2 q f];
  zero["nonradial Delta(P)", lap[p, variables, table, laps] - k];
  zero["nonradial Gamma(P,P)", gam[p, p, variables, table] - tt];
  logh = grad[f, variables]/f + grad[p, variables]/(2 p);
  qh = p^2 + 2 q f^2 + f^2 tt/(4 p);
  ll = 512 rho/9 + 320 nu/27 + 256 f b/(81 p);
  zero["nonradial H gradient", f^2 p (logh.table.logh) - qh];
  zero["nonradial H Laplacian", 2 q + k/2 - tt/(4 p) - ll];
  polynomialN = (405 rho + 81 nu) p^3 + 144 f b p^2 +
    f^2 p (46692 rho^2 + 20040 rho nu + 2212 nu^2 - 4239 p) -
    (4992 rho + 896 nu) f^3 b - 256 nu f^4;
  mOverH = qh ll/p - logh.table.grad[qh, variables]/2;
  zero["nonradial exact N defect", 729 p^2 mOverH - 16 polynomialN];
  nFormal = (405 rho + 81 nu) pp^3 + 144 ff b pp^2 +
    ff^2 pp (46692 rho^2 + 20040 rho nu + 2212 nu^2 - 4239 pp) -
    (4992 rho + 896 nu) ff^3 b - 256 nu ff^4;
  pmax = 4 rho^2/3 + 40 rho nu/27 + 4 nu^2/27;
  h0 = 8 (36639 rho^2 + 12634 rho nu + 1555 nu^2)/9;
  k0 = 4992 rho + 896 nu;
  terms = {405 rho pp^3, 36 pp^2 (ff + 2 b)^2,
           pp^2 (81 nu pp - 144 b^2), ff^2 pp h0,
           k0 ff^2 (3 (9 rho + nu) pp/16 - ff b),
           256 nu ff^2 ((rho + nu) pp/9 - ff^2), 4275 ff^2 pp (pmax - pp)};
  zero["nonradial seven-summand decomposition", nFormal - Total[terms]];
  zero["nonradial rho=0 strictness reduction", (nFormal /. {rho -> 0, ff -> 0, b -> 0}) - 81 nu pp^3];
  zero["nonradial P maximum remainder", pmax - p - 4 (16 rho nu/3 - w)/9];
  zero["nonradial square bound for H Delta(H)", (rho + 2 nu)^2 - 4 nu (rho + nu) - rho^2];
  lower = 512 rho/9 + 320 nu/27 - 32 (rho + 2 nu)/81;
  zero["nonradial H Delta(H) lower coefficients", lower - (4576 rho + 896 nu)/81]
];

(* Cubic Certificates identities.
   H2 = |Hess F|^2, K = Delta S, T = Gamma(S,S).
   Gamma(F,t) = K/2 - H2 is the full Bochner identity, not harmonicity. *)
Module[{r, f, s, t, q, k, tt, h2, nn, gft, gfq, gftt, gst, gsq, gstt,
        variables, fp, qh, dl, b0, b1, b2, bb, mOverH, c0, c1, c2,
        fromLift, hgen, dd, hrad, gammaFQ, gammaSQ},
  variables = {f, s, t, q, tt}; fp = 2 s t + 2 q f;
  qh = s^2 + 2 f s t + f^2 (2 q + tt/(4 s));
  dl = 3 t/f + (2 q + k/2 - tt/(4 s))/s;
  zero["nonharmonic H gradient chain rule", s (s + f fp/s + f^2 tt/(4 s^2)) - qh];
  zero["nonharmonic H Laplacian chain rule", t/f + k/(2 s) + fp/(f s) - tt/(4 s^2) - dl];
  b0 = 16 s^2 (s (h2 - 2 q + 3 t^2) - tt);
  b1 = -16 s^2 gfq - 8 s^2 gst + 16 k s^2 t + 80 s^2 q t - 4 s tt t - 2 s gftt;
  b2 = -8 s gsq + 16 k q s + 2 k tt + 32 q^2 s - gstt;
  bb = b0 + f b1 + f^2 b2;
  gammaFQ = grad[qh, variables].{s, fp, gft, gfq, gftt};
  gammaSQ = grad[qh, variables].{fp, tt, gst, gsq, gstt};
  mOverH = qh dl - gammaFQ/(2 f) - gammaSQ/(4 s);
  zero["nonharmonic B identity with Bochner correction", (16 s^2 mOverH - bb) /. gft -> k/2 - h2];
  c0 = r^2 b0 + 16 (nn - 12) r s^4;
  c1 = r^2 b1 + 16 (2 nn + 9) r s^3 t;
  c2 = r^2 b2 + r (88 k s^2 + 32 (nn - 1) q s^2 + 4 (nn - 23) s tt) + 176 (nn + 4) s^3;
  fromLift = r^2 bb + 176 r (3 f s^3 t + f^2 s^2 (2 q + k/2 - tt/(4 s))) +
             16 r (nn - 12) s^2 qh + 176 (nn + 4) f^2 s^3;
  zero["nonharmonic C identity", fromLift - c0 - f c1 - f^2 c2];
  hgen = (nn - 12) s^2 + r s (h2 - 2 q + 3 t^2) - r tt;
  zero["nonharmonic leading coefficient", c0 - 16 r s^2 hgen];
  hrad = (nn - 12) s^2 + r (k - 16 r) s/2 - 12 r dd;
  zero["nonharmonic to radial leading term", (hgen /. {t -> 0, q -> 2 r, tt -> 4 r s + 12 dd, h2 -> k/2}) - hrad]
];


    ); True, _, ($Failed &)], $Aborted];
  EvaluationMessages = ToString[#, InputForm] & /@ System`$MessageList;
  ExecutionStatus === True && Length[EvaluationMessages] == 0
];

CertificateResult = <|"CertificateID" -> "LSC-CUBIC-CERTIFICATES",
  "ExpectedChecks" -> 38,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CubicCertificates`Private`CertificateResult


==> anc/certificates/LSC-CUBIC-CUTOFF-EXPONENT.wl <==
(* ::Package:: *)
(* LSC-CUBIC-CUTOFF-EXPONENT -- Cubic Cutoff Exponent.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   This repeats one existing LSC-CUBIC-NORMALIZED exponent identity as a convenient cross-check for the tube-volume estimate. The analytic implicit-function argument, coordinate construction and local volume comparison have no separate computer-algebra proof in the original suite. This file does not claim to verify them.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CubicCutoffExponent`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CubicCutoffExponent`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Cubic Cutoff Exponent identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckCubicLocalGeometryExponent[] := Module[{k,discriminantRoot,smallRoot},
 discriminantRoot=Sqrt[4 k^2-20 k+17];
 smallRoot=(2 k-3-discriminantRoot)/4;
 CheckEqual[2 k-3-4 smallRoot,discriminantRoot,
  "cubic singular cutoff exponent"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckCubicLocalGeometryExponent", CheckCubicLocalGeometryExponent];
];

CertificateResult = <|"CertificateID" -> "LSC-CUBIC-CUTOFF-EXPONENT",
  "ExpectedChecks" -> 1,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CubicCutoffExponent`Private`CertificateResult


==> anc/certificates/LSC-CUBIC-METRIC-ALGEBRA.wl <==
(* ::Package:: *)
(* LSC-CUBIC-METRIC-ALGEBRA -- Metrized cubic algebra identities.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Generic coefficient checks 01-18 use three coordinates; dimension-independent proofs remain in the manuscript.
   General quadratic q is retained in 09 and 13-18.
   K is independent of R except in the explicit specialization 27.
   Stationary branches 28-29 are substitutions, not a proof of branch exhaustion or maximum existence.
   Coefficient sign checks 30-31 assume R >= 0, S >= 0, t = F^2 >= 0, K - 16R >= 0, R^2/3 - S >= 0.
   Geometry, singular-set removability, and global positivity assumptions are not CAS conclusions.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CubicMetricAlgebra`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CubicMetricAlgebra`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;

CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = (Factor[Together[Expand[#]]] &) /@ Flatten[{lhs - rhs}];
  passed = And @@ ((# === 0) & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[!passed, Print["FAIL: ", label, " : ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[!passed, Print["FAIL: ", label, " : ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

GradExpr[p_, xs_List] := D[p, #] & /@ xs;
HessExpr[p_, xs_List] := Table[D[p, xs[[i]], xs[[j]]], {i, Length[xs]}, {j, Length[xs]}];
LapExpr[p_, xs_List] := Tr[HessExpr[p, xs]];
CurvExpr[p_, xs_List] := Module[{g = GradExpr[p, xs], h = HessExpr[p, xs]}, (g.g) Tr[h] - g.h.g];
GammaExpr[p_, q_, xs_List, gram_List] := GradExpr[p, xs].gram.GradExpr[q, xs];
ReducedLapExpr[p_, xs_List, gram_List, drift_List] := drift.GradExpr[p, xs] +
  Total[Flatten[Table[gram[[i, j]] D[p, xs[[i]], xs[[j]]],
    {i, Length[xs]}, {j, Length[xs]}]]];
NonnegativeCoefficients[p_, xs_List] :=
  And @@ (TrueQ[# >= 0] & /@ Flatten[CoefficientList[Expand[p], xs]]);

(* Generic coefficient checks in three coordinates support, but do not replace,
   the dimension-independent proofs. All ten cubic coefficients are free. *)
CheckCubicDictionary[] := Module[
  {xs = {x, y, z}, p, tensor, mul, xx, xxx, lx, vv = {v1, v2, v3}, lv, ss, qform, i, j, k},
  p = c300 x^3 + c030 y^3 + c003 z^3 + c210 x^2 y + c201 x^2 z +
    c120 x y^2 + c021 y^2 z + c102 x z^2 + c012 y z^2 + c111 x y z;
  tensor = Table[D[p, xs[[i]], xs[[j]], xs[[k]]], {i, 3}, {j, 3}, {k, 3}];
  mul[u_List, v_List] := Table[Total[Flatten[Table[tensor[[i, j, k]] u[[j]] v[[k]],
    {j, 3}, {k, 3}]]], {i, 3}];
  xx = mul[xs, xs]; xxx = mul[xs, xx];
  lx = Table[Total[Table[tensor[[i, j, k]] xs[[k]], {k, 3}]], {i, 3}, {j, 3}];
  lv = Table[Total[Table[tensor[[i, j, k]] vv[[k]], {k, 3}]], {i, 3}, {j, 3}];
  ss = GradExpr[p, xs].GradExpr[p, xs];
  CheckEqual[p, xx.xs/6, "C07G-01 cubic dictionary F = <x^2,x>/6"];
  CheckEqual[GradExpr[p, xs], xx/2, "C07G-02 cubic dictionary gradient = x^2/2"];
  CheckEqual[HessExpr[p, xs], lx, "C07G-03 cubic dictionary Hessian = L_x"];
  CheckEqual[LapExpr[p, xs], Tr[lx], "C07G-04 cubic dictionary Laplacian = trace L_x"];
  CheckEqual[ss, xx.xx/4, "C07G-05 gradient square = |x^2|^2/4"];
  CheckEqual[GradExpr[ss, xs], xxx, "C07G-06 gradient S = x^3"];
  CheckEqual[LapExpr[ss, xs], 2 Tr[lx.lx] + 2 GradExpr[p, xs].GradExpr[LapExpr[p, xs], xs],
    "C07G-07 general Bochner identity including nonharmonic term"];
  CheckEqual[vv.GradExpr[p, xs], xs.lv.xs/2,
    "C07G-08 translation derivative and annihilator identity"];
  qform = q11 x^2 + q22 y^2 + q33 z^2 + q12 x y + q13 x z + q23 y z;
  CheckEqual[4 (CurvExpr[p, xs] + qform p),
    (xx.xx) Tr[lx] - xx.xxx + (2/3) qform (xx.xs),
    "C07G-09 general quadratic-weight cubic-algebra residual"]
];

CheckQuadraticOperators[] := Module[
  {xs = {x, y, z}, bb, cc, dd, qb, qc, p, eb, ec, bracket, i, j},
  bb = {{b11, b12, b13}, {b12, b22, b23}, {b13, b23, b33}};
  cc = {{c11, c12, c13}, {c12, c22, c23}, {c13, c23, c33}};
  qb = xs.bb.xs; qc = xs.cc.xs;
  CheckEqual[GradExpr[qb, xs].GradExpr[qc, xs], 4 xs.((bb.cc + cc.bb)/2).xs,
    "C07G-10 quadratic Gamma and Jordan product"];
  p = p300 x^3 + p030 y^3 + p003 z^3 + p210 x^2 y + p201 x^2 z +
    p120 x y^2 + p021 y^2 z + p102 x z^2 + p012 y z^2 + p111 x y z;
  eb[h_] := (bb.xs).GradExpr[h, xs]; ec[h_] := (cc.xs).GradExpr[h, xs];
  bracket = bb.cc - cc.bb;
  CheckEqual[eb[ec[p]] - ec[eb[p]], -(bracket.xs).GradExpr[p, xs],
    "C07G-11 Euler-operator commutator sign"];
  dd = DiagonalMatrix[{d1, d2, d3}];
  CheckEqual[dd.(dd.cc - cc.dd) - (dd.cc - cc.dd).dd,
    Table[({d1, d2, d3}[[i]] - {d1, d2, d3}[[j]])^2 cc[[i, j]], {i, 3}, {j, 3}],
    "C07G-12 diagonal double-commutator entries"]
];

(* General q: q0, q_i, q_ij are independent; A is a general symmetric matrix.
   The Hessian polynomial is a conditional residual identity. *)
CheckCriticalJets[] := Module[
  {xs = {x, y, z}, aa, h, cubic, gg, hh, lh, qjet, residualMatrix,
   multiplier, g2, gradientJet, hessianJet, leading, tt, a0, q0},
  aa = {{a11, a12, a13}, {a12, a22, a23}, {a13, a23, a33}};
  h = xs.aa.xs/2;
  cubic = t300 x^3 + t030 y^3 + t003 z^3 + t210 x^2 y + t201 x^2 z +
    t120 x y^2 + t021 y^2 z + t102 x z^2 + t012 y z^2 + t111 x y z;
  gg = tt (aa.xs) + tt^2 GradExpr[cubic, xs];
  hh = aa + tt HessExpr[cubic, xs]; lh = CurvExpr[h, xs];
  CheckEqual[Coefficient[Expand[(gg.gg) Tr[hh] - gg.hh.gg], tt, 2], lh,
    "C07G-13 critical cubic curvature quadratic Taylor coefficient"];
  CheckEqual[lh, Tr[aa] xs.(aa.aa).xs - xs.(aa.aa.aa).xs,
    "C07G-14 quadratic Hessian curvature identity"];
  qjet = q0 + tt (q1 x + q2 y + q3 z) + tt^2
    (q11 x^2 + q22 y^2 + q33 z^2 + q12 x y + q13 x z + q23 y z);
  CheckEqual[Coefficient[Expand[qjet (tt^2 h + tt^3 cubic)], tt, 2], q0 h,
    "C07G-15 general quadratic q contributes q(c) h at order two"];
  residualMatrix = aa.aa.aa - Tr[aa] aa.aa - q0 aa/2;
  CheckEqual[lh + q0 h, -xs.residualMatrix.xs,
    "C07G-16 general-q Hessian polynomial residual"];
  multiplier = a0 + tt (m1 x + m2 y + m3 z) + tt^2
    (m11 x^2 + m22 y^2 + m33 z^2 + m12 x y + m13 x z + m23 y z);
  g2 = Coefficient[Expand[multiplier (tt^2 h + tt^3 cubic)], tt, 2];
  CheckEqual[g2, a0 h, "C07G-17 smooth-multiplier quadratic Taylor jet"];
  (* Only the displayed leading jets affect order four; higher jets are free. *)
  gradientJet = tt a0 (aa.xs) + tt^2 {u1, u2, u3};
  hessianJet = a0 aa + tt {{v11, v12, v13}, {v12, v22, v23}, {v13, v23, v33}};
  leading = Coefficient[Expand[(tt^2 h + tt^3 cubic)
    ((gradientJet.gradientJet) Tr[hessianJet] - gradientJet.hessianJet.gradientJet)], tt, 4];
  CheckEqual[leading + a0^3 q0 h^2, -a0^3 h xs.residualMatrix.xs,
    "C07G-18 positive-multiplier order-four sign under Hessian relation"]
];

CheckVariableTraceSF[] := Module[
  {xs = {r, f, s}, gram, drift, g, q, lapg, curvature, defect, positive,
   kgap, sgap, t, k, n, kval, qPositive, positiveSlack, fsquared},
  gram = {{4 r, 6 f, 8 s}, {6 f, s, 4 r f}, {8 s, 4 r f, 4 r s + 12 f^2}};
  (* kval denotes the value of the quadratic K=Delta S at a point.
     It is independent of R. No Gamma(K,.) or Delta K is needed. *)
  drift = {2 n, 0, kval}; g = s f; q = s^3 + 12 r s f^2 + 12 f^4;
  lapg = ReducedLapExpr[g, xs, gram, drift];
  curvature = GammaExpr[g, g, xs, gram] lapg - GammaExpr[g, GammaExpr[g, g, xs, gram], xs, gram]/2;
  defect = (kval - 16 r) s^3 + f^2 s (12 r kval - 126 s) + 12 f^4 (kval - 6 r);
  positive = (kval - 16 r) q + 150 r^2 s f^2 + 126 f^2 s (r^2/3 - s) + 120 r f^4;
  CheckEqual[GammaExpr[f, f, xs, gram] ReducedLapExpr[f, xs, gram, drift] -
    GammaExpr[f, GammaExpr[f, f, xs, gram], xs, gram]/2, -2 r f,
    "C07G-19 gradient identities imply radial weight q = 2R"];
  CheckEqual[GammaExpr[g, g, xs, gram], q, "C07G-20 variable-K SF gradient square"];
  CheckEqual[lapg, (kval + 8 r) f, "C07G-21 variable-K SF Laplacian"];
  CheckEqual[Table[GammaExpr[g, xs[[i]], xs, gram], {i, 3}],
    {14 s f, s^2 + 4 r f^2, 8 r s f + 12 f^3}, "C07G-22 SF contractions with R F S"];
  CheckEqual[GradExpr[q, xs], {12 s f^2, 24 r s f + 48 f^3, 3 s^2 + 12 r f^2},
    "C07G-23 SF gradient-square partial derivatives"];
  CheckEqual[curvature, f defect, "C07G-24 variable-K SF curvature polynomial"];
  CheckEqual[defect, positive, "C07G-25 variable-K SF positive decomposition"];
  CheckEqual[defect /. f -> 0, (kval - 16 r) s^3,
    "C07G-26 quotient polynomial extension at F = 0"];
  CheckEqual[(defect /. kval -> 4 k r) - (defect /. kval -> 16 r), 4 (k - 4) r q,
    "C07G-27 radial specialization K = 4kR"];
  (* For F!=0 divide the first stationary equation by F; fsquared denotes F^2.
     Neither sign of F is assumed. Branch existence/exhaustion is a text proof. *)
  CheckEqual[{12 s - 4, 16 s^2 - 4 s - 12 fsquared} /.
    {s -> 1/3, fsquared -> 1/27}, {0, 0},
    "C07G-28 positive-S spherical maximum branch F nonzero"];
  CheckEqual[{12 s f - 4 f, 16 s^2 - 4 s - 12 f^2} /. {s -> 1/4, f -> 0}, {0, 0},
    "C07G-29 positive-S spherical maximum branch F zero"];
  (* Sign domain: r>=0, s>=0, t=f^2>=0, kgap=K-16r>=0,
     sgap=r^2/3-s>=0. r>0 and s>0 when F!=0 are geometric/Euler inputs.
     These assertions test coefficients only, not the global hypotheses.
     The strictly positive summand when F!=0 is 150 r^2 s t. *)
  qPositive = s^3 + 12 r s t + 12 t^2;
  positiveSlack = kgap qPositive + 150 r^2 s t + 126 t s sgap + 120 r t^2;
  CheckTrue[NonnegativeCoefficients[qPositive, {r, s, t}],
    "C07G-30 Q nonnegative coefficients on stated nonnegative domain"];
  CheckTrue[NonnegativeCoefficients[positiveSlack, {r, s, t, kgap, sgap}],
    "C07G-31 SF decomposition nonnegative coefficients on stated slack domain"]
];


Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["Cubic dictionary", CheckCubicDictionary];
  RunVerificationGroup["Quadratic operators", CheckQuadraticOperators];
  RunVerificationGroup["General-q critical jets", CheckCriticalJets];
  RunVerificationGroup["Variable-K SF", CheckVariableTraceSF];
];

CertificateResult = <|"CertificateID" -> "LSC-CUBIC-METRIC-ALGEBRA",
  "ExpectedChecks" -> 31,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CubicMetricAlgebra`Private`CertificateResult


==> anc/certificates/LSC-CUBIC-NORMALIZED.wl <==
(* ::Package:: *)
(* LSC-CUBIC-NORMALIZED -- Cubic Normalized.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Odd-degree normalization and moment elimination are checked in LSC-ODD-RIGIDITY; the singular-domain proof itself is analytic.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`CubicNormalized`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`CubicNormalized`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Cubic Normalized identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckCubic[] := Module[
  {r, s, f, k, n, vars, matrix, drift, potential, norm, defect},
vars = {r, f, s};
  matrix = {{4 r, 6 f, 8 s}, {6 f, s, 4 r f},
            {8 s, 4 r f, 4 r s + 12 f^2}};
  n = 6 k - 3;
  drift = {2 n, 0, 4 k r};
  potential = s f;
  norm = s^3 + 12 r s f^2 + 12 f^4;
  defect = (4 k - 16) r s^3 +
    f^2 s (48 k r^2 - 126 s) + 12 (4 k - 6) r f^4;
  CheckEqual[GammaExpr[potential, potential, vars, matrix], norm,
    "cubic SF gradient"];
  CheckEqual[LaplaceExpr[potential, vars, matrix, drift],
    (4 k + 8) r f, "cubic SF Laplacian"];
  CheckEqual[CurvatureExpr[potential, vars, matrix, drift], f defect,
    "cubic SF defect"];
  CheckEqual[defect - (defect /. k -> 4), 4 (k - 4) r norm,
    "cubic parameter propagation"];
];

CheckCubicSpectrum[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
(* Angular eigenfunction, cutoff exponent, sharp Hardy value: 5 checks. *)
  phi = x^(-p);
  jphi = (4 x - 16 x^2) D[phi, {x, 2}] +
    (4 k - 2 - (24 k - 8) x) D[phi, x] + 2 (k - 1) phi/x;
  expected = (4 p^2 + (6 - 4 k) p + 2 k - 2)/x +
    4 p (6 k - 6 - 4 p);
  CheckEqual[jphi/phi, expected, "cubic angular power Jacobi identity"];
  discriminantRoot = Sqrt[4 k^2 - 20 k + 17];
  smallRoot = (2 k - 3 - discriminantRoot)/4;
  eigenvalue = 4 smallRoot (6 k - 6 - 4 smallRoot);
  CheckEqual[4 smallRoot^2 + (6 - 4 k) smallRoot + 2 k - 2, 0,
    "cubic smaller eigenfunction root"];
  CheckEqual[2 k - 3 - 4 smallRoot, discriminantRoot,
    "cubic singular cutoff exponent"];
  CheckEqual[9 (k - 1)^2 - eigenvalue, (k + discriminantRoot)^2,
    "cubic sharp Hardy square"];
  CheckEqual[(k + discriminantRoot)^2 /. k -> 5, 42 + 10 Sqrt[17],
    "cubic sharp Hardy value in dimension 27"];
];

CheckQuaternionicCubicModel[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
(* Quaternionic Hermitian tracefree 4 by 4 model: 6 checks.
     Conjugation invariance reduces the scalar identities to a real
     diagonal matrix. Each off-diagonal block has multiplicity four. *)
  eigenvalues = {x, y, z, -x - y - z};
  powerTwo = Total[Table[eigenvalues[[i]]^2, {i, 4}]];
  powerThree = Total[Table[eigenvalues[[i]]^3, {i, 4}]];
  powerFour = Total[Table[eigenvalues[[i]]^4, {i, 4}]];
  modelF = powerThree/3;
  modelS = powerFour - powerTwo^2/4;
  gradientF = Table[eigenvalues[[i]]^2 - powerTwo/4, {i, 4}];
  gradientS = Table[4 eigenvalues[[i]]^3 - powerThree -
    powerTwo eigenvalues[[i]], {i, 4}];
  CheckEqual[gradientF.gradientF, modelS,
    "quaternionic cubic normalized gradient square"];
  CheckEqual[gradientF.gradientS, 4 powerTwo modelF,
    "quaternionic cubic mixed gradient closure"];
  CheckEqual[gradientS.gradientS, 4 powerTwo modelS + 12 modelF^2,
    "quaternionic cubic quartic gradient closure"];
  CheckTrue[(gradientF /. {x -> 1, y -> 1, z -> -1}) ===
    ConstantArray[0, 4], "quaternionic cubic nonzero critical point"];
  projection = IdentityMatrix[4] - ConstantArray[1, {4, 4}]/4;
  diagonalHessian = projection.DiagonalMatrix[2 eigenvalues].projection;
  offDiagonalTrace = 4 Total[Flatten[Table[
    eigenvalues[[i]] + eigenvalues[[j]], {i, 4}, {j, i + 1, 4}]]];
  offDiagonalSquare = 4 Total[Flatten[Table[
    (eigenvalues[[i]] + eigenvalues[[j]])^2,
    {i, 4}, {j, i + 1, 4}]]];
  CheckEqual[Tr[diagonalHessian] + offDiagonalTrace, 0,
    "quaternionic cubic harmonic Hessian trace"];
  CheckEqual[Tr[diagonalHessian.diagonalHessian] + offDiagonalSquare,
    10 powerTwo, "quaternionic cubic Hessian norm and Bochner coefficient"];
];

CheckCubicCertificateHardyBound[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
(* The SF certificate bound is distinct from the sharp value: 3 checks. *)
  p = 3/2;
  angularJacobi = (4 p^2 + (6 - 4 k) p + 2 k - 2)/s +
    4 p (6 k - 6 - 4 p);
  radialJacobi = (-6) (-6 + (6 k - 4) - 2);
  CheckEqual[-(angularJacobi + radialJacobi), 4 (k - 4)/s,
    "cubic SF boundary Jacobi coefficient"];
  certificateBound = 9 (k - 3)^2 + 16 (k - 4);
  CheckEqual[(7 - (6 k - 4)/2)^2 + 16 (k - 4), certificateBound,
    "cubic SF certificate Hardy bound"];
  CheckEqual[certificateBound /. k -> 5, 52,
    "cubic SF certificate value in dimension 27"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckCubic", CheckCubic];
  RunVerificationGroup["CheckCubicSpectrum", CheckCubicSpectrum];
  RunVerificationGroup["CheckQuaternionicCubicModel", CheckQuaternionicCubicModel];
  RunVerificationGroup["CheckCubicCertificateHardyBound", CheckCubicCertificateHardyBound];
];

CertificateResult = <|"CertificateID" -> "LSC-CUBIC-NORMALIZED",
  "ExpectedChecks" -> 18,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`CubicNormalized`Private`CertificateResult


==> anc/certificates/LSC-EXCEPTIONAL-CUBICS.wl <==
(* ::Package:: *)
(* LSC-EXCEPTIONAL-CUBICS -- Exceptional Cubics.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Formal drift/certificate identities and explicit G2 coordinate calculations; rank-stratum and removability arguments remain analytic.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`ExceptionalCubics`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`ExceptionalCubics`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = Block[{$IterationLimit = Infinity, $Assumptions = True, System`$MessageList = {}},
  ExecutionStatus = CheckAbort[Catch[(
residual[expression_] := Factor[Together[PowerExpand[Expand[expression]]]];
check[label_String, expression_] := Module[{values, success},
  values = residual /@ Flatten[{expression}];
  success = And @@ (TrueQ[# === 0] & /@ values);
  AppendTo[VerificationLog, {label, success, If[success, "0", ToString[values, InputForm]]}];
  
  If[!success, Print[InputForm[values]]]; success
];

(* Free generators, of degrees 2, 4, 6, 3. *)
vars = {rr, ss, dd, ff};
metric = {{4 rr, 8 ss, 12 dd, 6 ff},
  {8 ss, 4 rr ss + 12 dd, 8 rr dd, 4 rr ff},
  {12 dd, 8 rr dd, 4 dd ss, 2 ss ff},
  {6 ff, 4 rr ff, 2 ss ff, ss}};
gradient[expression_, coordinates_List] := D[expression, #] & /@ coordinates;
gamma[left_, right_] := gradient[left, vars].metric.gradient[right, vars];
lap[expression_, drift_List] := gradient[expression, vars].drift +
  Total[Flatten[Table[With[{xi = vars[[i]], xj = vars[[j]]},
    metric[[i, j]] D[expression, xi, xj]], {i, 4}, {j, 4}]]];
defect[expression_, drift_List] := Module[{norm = Expand[gamma[expression, expression]]},
  norm lap[expression, drift] - gamma[expression, norm]/2];

gg = ss ff;
normSF = ss^3 + 12 ff^2 (rr ss + dd);
polySF = (cc - 16) rr ss^3 - 30 dd ss^2 +
  ff^2 ((12 cc - 72) rr dd + 12 cc rr^2 ss - 96 ss^2);
positiveSF = (cc - 58/3) rr ss^3 + (10/3) ss^2 (rr ss - 9 dd) +
  ff^2 ((12 cc - 72) rr dd + 12 cc ss (rr^2 - 3 ss) + (36 cc - 96) ss^2);
check["SF gradient norm", gamma[gg, gg] - normSF];
check["SF Laplacian", lap[gg, {dr, cc rr, dt, 0}] - (cc + 8) rr ff];
check["SF defect, with arbitrary Delta R and Delta D",
  defect[gg, {dr, cc rr, dt, 0}] - ff polySF];
check["SF positive decomposition", polySF - positiveSF];
check["SF threshold at balanced spectrum and F=0",
  (polySF /. {rr -> 3, ss -> 3, dd -> 1, ff -> 0}) - 81 (cc - 58/3)];

ggRoot = ff Sqrt[rr ss];
normRoot = rr ss^2 + ff^2 (3 dd rr/ss + 5 rr^2 + 11 ss);
polyRoot = 6 rr ss^2 (ss^2 - 2 rr dd) + 15 dd ff^2 rr (rr^2 - ss) +
  45 ff^2 rr^4 ss + 123 ff^2 rr^2 ss^2 + 242 ff^2 ss^3;
check["sqrt(RS)F gradient norm", gamma[ggRoot, ggRoot] - normRoot];
check["sqrt(RS)F certificate for Jordan d=2",
  defect[ggRoot, {36, 16 rr, 4 ss, 0}] rr ss^2 - ggRoot polyRoot];
transfer = (dim - 2) normRoot (12 D[ggRoot, rr] + 4 rr D[ggRoot, ss]);
check["Jordan drift transfer",
  defect[ggRoot, {12 (dim + 1), 4 (dim + 2) rr, 4 ss, 0}] -
  defect[ggRoot, {36, 16 rr, 4 ss, 0}] - transfer];
check["Sign of the transfer bracket",
  12 D[ggRoot, rr] + 4 rr D[ggRoot, ss] - ggRoot (6/rr + 2 rr/ss)];

(* Independent Gram-coordinate calculation for an n by 3 real matrix. *)
gramVars = {b11, b22, b33, b12, b13, b23};
gram = {{b11, b12, b13}, {b12, b22, b23}, {b13, b23, b33}};
pairs = {{1, 1}, {2, 2}, {3, 3}, {1, 2}, {1, 3}, {2, 3}};
gramMetric = Table[With[{i = pairs[[alpha, 1]], j = pairs[[alpha, 2]],
    k = pairs[[beta, 1]], l = pairs[[beta, 2]]},
  If[i == k, 1, 0] gram[[j, l]] + If[i == l, 1, 0] gram[[j, k]] +
  If[j == k, 1, 0] gram[[i, l]] + If[j == l, 1, 0] gram[[i, k]]],
  {alpha, 6}, {beta, 6}];
gramDrift = {2 nn, 2 nn, 2 nn, 0, 0, 0};
rGram = Tr[gram];
sGram = b11 b22 + b11 b33 + b22 b33 - b12^2 - b13^2 - b23^2;
dGram = Det[gram];
gramGamma[left_, right_] := gradient[left, gramVars].gramMetric.gradient[right, gramVars];
gramLap[expression_] := gradient[expression, gramVars].gramDrift +
  Total[Flatten[Table[With[{xi = gramVars[[i]], xj = gramVars[[j]]},
    gramMetric[[i, j]] D[expression, xi, xj]], {i, 6}, {j, 6}]]];
check["Gram Delta R", gramLap[rGram] - 6 nn];
check["Gram Delta S", gramLap[sGram] - 4 (nn - 1) rGram];
check["Gram Delta D", gramLap[dGram] - 2 (nn - 2) sGram];
gramChecks = {{"RR", rGram, rGram, 4 rGram}, {"RS", rGram, sGram, 8 sGram},
  {"RD", rGram, dGram, 12 dGram}, {"SS", sGram, sGram, 4 rGram sGram + 12 dGram},
  {"SD", sGram, dGram, 8 rGram dGram}, {"DD", dGram, dGram, 4 sGram dGram}};
Do[check["Gram Gamma " <> item[[1]], gramGamma[item[[2]], item[[3]]] - item[[4]]],
  {item, gramChecks}];
check["G2 Delta D = 10S", (gramLap[dGram] /. nn -> 7) - 10 sGram];
check["Alternating F: Gamma(F,S)=4RF",
  2 ff Total[D[sGram, #] & /@ Take[gramVars, 3]] - 4 rGram ff];
check["Alternating F: Gamma(F,D)=2SF",
  2 ff Total[D[dGram, #] & /@ Take[gramVars, 3]] - 2 sGram ff];

(* Compact G2 three-form: 123+145+167+246-257-347-356. *)
triples = {{{1, 2, 3}, 1}, {{1, 4, 5}, 1}, {{1, 6, 7}, 1},
  {{2, 4, 6}, 1}, {{2, 5, 7}, -1}, {{3, 4, 7}, -1}, {{3, 5, 6}, -1}};
aa = Array[a, 7]; bb = Array[b, 7]; zz = Array[z, 7];
coordinates = Join[aa, bb, zz];
signedPermutations = {{1, 2, 3, 1}, {1, 3, 2, -1}, {2, 1, 3, -1},
  {2, 3, 1, 1}, {3, 1, 2, 1}, {3, 2, 1, -1}};
fG2 = Total[Flatten[Table[With[{triple = item[[1]], sign = item[[2]]},
  sign perm[[4]] aa[[triple[[perm[[1]]]]]] bb[[triple[[perm[[2]]]]]]
    zz[[triple[[perm[[3]]]]]]], {item, triples}, {perm, signedPermutations}]]];
sG2 = (aa.aa) (bb.bb) - (aa.bb)^2 + (aa.aa) (zz.zz) - (aa.zz)^2 +
  (bb.bb) (zz.zz) - (bb.zz)^2;
gradFG2 = gradient[fG2, coordinates];
check["G2 coordinate gradient norm = Gram e2", gradFG2.gradFG2 - sG2];
check["G2 harmonicity", Total[D[fG2, {#, 2}] & /@ coordinates]];

(* Four-parameter slice a=r e1, b=s e2, z=u e3+v e4. *)
slice = {r^2 + s^2 + u^2 + v^2,
  r^2 s^2 + (r^2 + s^2) (u^2 + v^2), r^2 s^2 (u^2 + v^2), r s u};
jacobian = Det[gradient[#, {r, s, u, v}] & /@ slice];

check["G2 independence: explicit Jacobian formula",
  jacobian + 8 r^2 s^2 v (r^2 - s^2) (r^2 - u^2 - v^2) (s^2 - u^2 - v^2)];

rankOneRules = Join[{a[1] -> r}, Thread[Rest[coordinates] -> 0]];
hessian = (gradient[#, coordinates] & /@ gradFG2) /. rankOneRules;
check["G2 rank-one Hessian cubic identity", hessian.hessian.hessian - r^2 hessian];
check["G2 rank-one Hessian trace", Tr[hessian]];
check["G2 rank-one Hessian squared trace", Tr[hessian.hessian] - 12 r^2];
check["G2 rank-one Hessian characteristic polynomial",
  Det[lambda IdentityMatrix[21] - hessian] - lambda^9 (lambda^2 - r^2)^6];


    ); True, _, ($Failed &)], $Aborted];
  EvaluationMessages = ToString[#, InputForm] & /@ System`$MessageList;
  ExecutionStatus === True && Length[EvaluationMessages] == 0
];

CertificateResult = <|"CertificateID" -> "LSC-EXCEPTIONAL-CUBICS",
  "ExpectedChecks" -> 28,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`ExceptionalCubics`Private`CertificateResult


==> anc/certificates/LSC-GENERAL-QUARTIC.wl <==
(* ::Package:: *)
(* LSC-GENERAL-QUARTIC: conditional exact orthogonal-quartic certificates.
   Current manuscript: orthogonal quartic data and exact certificates; see CertificateIndex.md.
   Mathematica 12 compatible. The input differential table and invariant-image
   inequalities are hypotheses. Geometry, realizability and removability are
   proved in the paper. The h=9 extension is checked separately in
   LSC-REVIEW-STRENGTHENINGS. No previous execution record is imported.
   Domain: R>0, 0<T<=R^2/4, -c<=F/T<=1-c. The positive range is
   integer h>=10, r0>=1, 1/(h-2)<=c<=1-1/(h-2), or h=8,c=1/2,r0>=5.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`GeneralQuartic`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`GeneralQuartic`Private`*"];
checks = {};
expectedChecks = 46;
zero[name_, expression_] := Module[{residual},
  residual = Expand[Numerator[Together[expression]]];
  AppendTo[checks, <|"name" -> name, "passed" -> TrueQ[residual === 0],
    "residual" -> ToString[residual, InputForm]|>]];
positiveCoefficients[name_, expression_, variables_] := Module[{coefficients},
  coefficients = Last /@ CoefficientRules[Expand[expression], variables];
  AppendTo[checks, <|"name" -> name,
    "passed" -> (Length[coefficients] > 0 && And @@ (TrueQ[# > 0] & /@ coefficients)),
    "polynomial" -> ToString[Expand[expression], InputForm],
    "variables_assumed_nonnegative" -> (ToString /@ variables),
    "nonzero_coefficients" -> (ToString[#, InputForm] & /@ coefficients)|>]];

variables = {rr, tt, ff};
aa = 1-2 cc; bb = cc (1-cc); ambient = 2 (r0+hh-1);
gammaTable = {{4 rr,8 tt,8 ff},{8 tt,4 rr tt,4 rr ff},
  {8 ff,4 rr ff,4 rr (aa ff+bb tt)}};
laplacians = {2 ambient,2 hh rr,2 aa rr};
gradient[expression_] := (D[expression,#] & /@ variables);
gamma[left_,right_] := Expand[gradient[left].gammaTable.gradient[right]];
laplacian[expression_] := Expand[gradient[expression].laplacians +
  Sum[gammaTable[[i,j]] D[expression,variables[[i]],variables[[j]]],
    {i,3},{j,3}]];
defect[expression_] := Module[{square=gamma[expression,expression]},
  Expand[square laplacian[expression]-gamma[expression,square]/2]];

zero["minimal_quartic_defect", defect[ff]+8 ff (bb (rr^2+2 tt)+2 aa ff)];
zero["image_linear_positive_decomposition",
  bb+aa zz-((1-cc)^2 (zz+cc)+cc^2 (1-cc-zz))];
p8 = bb (hh-8-4 ss)+aa (hh-4-4 ss) zz+3 (hh-4 ss) zz^2;
base10 = bb (hh-8+(2 hh-23) ss)+aa (hh-4+(2 hh-14) ss) zz+
  (3 hh+(15 hh-33) ss+(18 hh+27) ss^2) zz^2;
correction = 2 (r0-1) ss (bb+aa zz+3 (1+3 ss) zz^2);
p10 = base10+correction;
g8 = tt ff; g10 = rr tt ff; l8 = defect[g8]; l10 = defect[g10];
zero["degree_eight_gradient_square",gamma[g8,g8]-4 rr tt (bb tt^2+aa tt ff+3 ff^2)];
zero["degree_eight_Laplacian",laplacian[g8]-2 rr (aa tt+(hh+4) ff)];
zero["degree_eight_normalized_defect",l8-8 rr^2 tt^3 ff (p8/.{ss->tt/rr^2,zz->ff/tt})];
zero["degree_ten_gradient_square",
  gamma[g10,g10]-4 rr tt (rr^2 (bb tt^2+aa tt ff+3 ff^2)+9 tt ff^2)];
zero["degree_ten_Laplacian",laplacian[g10]-2 aa rr^2 tt-
  2 (hh+4) rr^2 ff-(2 ambient+32) tt ff];
zero["degree_ten_normalized_defect",l10-8 rr^5 tt^3 ff (p10/.{ss->tt/rr^2,zz->ff/tt})];
Do[zero["potential_homogeneous_degree_"<>ToString[item[[1]]],
  Total[MapThread[#1 #2 #3 &,{ {2,4,4},variables,gradient[item[[2]]]}]]-
  item[[1]] item[[2]]],{item,{{8,g8},{10,g10}}}];
zero["degree_ten_dimension_correction",l10-(l10/.r0->1)-
  4 (r0-1) tt ff gamma[g10,g10]];

(* Cancel ff before restricting to ff=0; rr,tt must be positive. *)
beta8 = Cancel[(rr Cancel[l8/ff]/(tt^3 gamma[ff,ff]))/.ff->0];
beta10 = Cancel[(rr Cancel[l10/ff]/((rr tt)^3 gamma[ff,ff]))/.ff->0];
zero["degree_eight_boundary_beta",beta8-(2 (hh-8) rr^2/tt-8)];
zero["degree_ten_boundary_beta",beta10-(2 (hh-8) rr^2/tt+4 (r0+hh)-50)];
beta08 = 8 hh-72; beta010 = 12 hh+4 r0-114;
zero["degree_eight_beta_lower_bound_remainder",
  beta8-beta08-2 (hh-8) (rr^2-4 tt)/tt];
zero["degree_ten_beta_lower_bound_remainder",
  beta10-beta010-2 (hh-8) (rr^2-4 tt)/tt];
hardy = (ambient-17)^2/4+8 hh-72;
zero["degree_eight_Hardy_coefficient",(8-(ambient-1)/2)^2+beta08-hardy];
zero["degree_ten_Hardy_coefficient",(10-(ambient-1)/2)^2+beta010-hardy];
positiveCoefficients["Hardy_positive_h_at_least_ten",hardy/.{hh->10+uu,r0->1+vv},{uu,vv}];
positiveCoefficients["Hardy_positive_balanced_h_eight",hardy/.{hh->8,r0->5+vv},{vv}];

(* Interval proof for integer hh>=12, cc in [1/(hh-2),1-1/(hh-2)]. *)
qq = p8/.ss->1/4;
zero["degree_eight_monotonicity_in_s",D[p8,ss]+4 (bb+aa zz+3 zz^2)];
zero["degree_eight_reflection_symmetry",p8-(p8/.{cc->1-cc,zz->-zz})];
zero["degree_eight_left_endpoint",(qq/.zz->-cc)-4 cc ((hh-1) cc-1)];
cstar = (hh-5)/(8 (hh-2)); zstar = -aa (hh-5)/(6 (hh-1));
zero["degree_eight_vertex",D[qq,zz]/.zz->zstar];
zero["degree_eight_vertex_enters_interval",zstar+cc-4 (hh-2) (cc-cstar)/(3 (hh-1))];
d8 = 12 (hh-1) (hh-9) bb-(hh-5)^2 aa^2;
zero["degree_eight_negative_discriminant",-Discriminant[qq,zz]-d8];
zero["degree_eight_discriminant_monotonicity",D[d8,cc]-16 (1-2 cc) (hh^2-10 hh+13)];
positiveCoefficients["degree_eight_discriminant_derivative_factor",(hh^2-10 hh+13)/.hh->12+uu,{uu}];
zero["degree_eight_discriminant_at_vertex_threshold",(d8/.cc->cstar)-
  3 (hh-1) (hh-5) (hh^2-14 hh+21)/(4 (hh-2)^2)];
positiveCoefficients["degree_eight_threshold_factor_h_at_least_thirteen",
  (hh^2-14 hh+21)/.hh->13+uu,{uu}];
zero["degree_eight_h_twelve_endpoint_discriminant",(d8/.{hh->12,cc->1/10})-107/25];

(* At hh=10 or 11, bound alpha=aa^2 and use 0<=ss<=1/4. *)
Do[Module[{kk=item[[1]],maxA2=item[[2]],bound=item[[3]],ap,bp,cp,disc,lower,
    cubicCoefficient,slackForm,prefix},
  prefix = "degree_ten_h_"<>ToString[kk]<>"_";
  ap = kk-8+(2 kk-23) ss; bp = kk-4+(2 kk-14) ss;
  cp = 3 kk+(15 kk-33) ss+(18 kk+27) ss^2;
  disc = Expand[(1-alpha) ap cp-alpha bp^2]; lower = Expand[disc/.alpha->maxA2];
  zero[prefix<>"negative_discriminant",-Discriminant[base10/.hh->kk,zz]-(disc/.alpha->aa^2)];
  zero[prefix<>"discriminant_parameter_remainder",disc-lower-(maxA2-alpha) (ap cp+bp^2)];
  positiveCoefficients[prefix<>"constant_factor",ap/.ss->1/4-ww,{ww}];
  positiveCoefficients[prefix<>"leading_factor",cp,{ss}];
  cubicCoefficient = Coefficient[lower,ss,3];
  slackForm = Expand[lower-cubicCoefficient ss^3+cubicCoefficient (1/64-uu)];
  zero[prefix<>"positive_lower_bound_decomposition",lower-(slackForm/.uu->1/64-ss^3)];
  zero[prefix<>"lower_bound_constant",(slackForm/.{ss->0,uu->0})-bound];
  positiveCoefficients[prefix<>"positive_discriminant_bound",slackForm,{ss,uu}]],
  {item,{{10,9/16,1797/1024},{11,49/81,1309/162}}}];
balanced = (2 r0-9) ss/4+(24+(6 r0+81) ss+(18 r0+153) ss^2) zz^2;
zero["balanced_h_eight_normalized_defect",(p10/.{hh->8,cc->1/2})-balanced];
positiveCoefficients["balanced_h_eight_r0_at_least_five_positive_coefficients",
  balanced/.{r0->5+uu,zz^2->vv},{ss,uu,vv}];

CertificateResult = <|
 "CertificateID" -> "LSC-GENERAL-QUARTIC", "ExpectedChecks" -> 46,
 "Checks" -> (Function[row, <|"Name" -> row["name"],
    "Passed" -> TrueQ[row["passed"]],
    "Detail" -> ToString[KeyDrop[row, {"name", "passed"}], InputForm]|>] /@ checks)
|>;
End[];
EndPackage[];
LaplacianCertificates`GeneralQuartic`Private`CertificateResult


==> anc/certificates/LSC-GRADIENT-STRUCTURE.wl <==
(* Mathematica 12 certificate: LSC-GRADIENT-STRUCTURE.
   Exact identities conditional on the manuscript differential table.
   It does not prove geometric existence or global subcalibration positivity. *)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`GradientStructure`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`GradientStructure`Private`*"];
checks = {};
zero[name_String, expression_] := Module[{residual},
  residual = FullSimplify[Together[expression],
    Assumptions -> Element[{rr,ff,ss,dd,cc,lam,mu,nn,sigma,alpha,beta,eta,kk,hh,bb,uu,aa,gamma,rho,ee,xx,gg,eps}, Reals] &&
      ee>=3 && gg>0 && nn>=3 && rr>0 && ss>0 && lam<0 && kk>0 && hh>=8 && bb>=1 && 0<uu<1 && 0<kk rho<Pi/2];
  AppendTo[checks, <|"Name" -> name, "Passed" -> TrueQ[residual === 0],
    "Detail" -> "Exact residual: " <> ToString[residual, InputForm]|>]];

zero["radial_potential_gradient_square",
  dd*ff^2*sigma - ff^2*sigma*(2*dd + sigma) + (1/2)*ff*sigma*(2*dd*ff + 2*ff*sigma)];
zero["radial_potential_Laplacian",
  2*dd*ff*sigma + ff*nn*sigma + ff*sigma*(sigma - 2) - ff*sigma*(2*dd + nn + sigma - 2)];
zero["radial_potential_normalized_defect",
  -ff^2*sigma*(dd + sigma*(nn - 1))*(2*dd + sigma) - ff*(cc*sigma*(2*dd + sigma) + mu) - lam - sigma*ss*(-2*dd + nn - sigma - 1) + (-cc*ss + ff^2*mu + ff*lam - 1/4*ff*sigma*ss*(4*dd - 4) - 1/2*(2*dd*ff + 2*ff*sigma)*((1/2)*dd*ff^2*sigma^2 - dd*ff^2*sigma + (1/4)*ff*sigma^2*(2*dd*ff + 2*ff*sigma) - 1/2*ff*sigma*(2*dd*ff + 2*ff*sigma) + (1/2)*ff*sigma*(dd*ff*sigma + ff*sigma^2) + (1/2)*sigma*ss + (1/2)*sigma*(dd*ff^2*sigma + ss)) - 1/2*(dd*ff^2*sigma + ss)*(2*dd*ff*sigma + (1/2)*ff*sigma*(2*dd + 2*sigma) + (1/2)*sigma*(2*dd*ff + 2*ff*sigma)) + (dd*ff^2*sigma + (1/2)*ff*sigma*(2*dd*ff + 2*ff*sigma) + ss)*(cc + 2*dd*ff*sigma + ff*nn*sigma + ff*sigma*(sigma - 2)))/ff];
zero["Bochner_Hessian_norm",
  (1/2)*beta*ff - 2*cc*dd*ff*((1/2)*dd - 1) - ff*((1/2)*beta - cc*dd*(dd - 2))];
zero["critical_quartic_reduction",
  2*cc*eta*lam + 4*eta^4 - eta^2*(4*cc^2 - 2*lam) - (2*cc + 2*eta)*(-2*cc*eta^2 + 2*eta^3 + eta*lam)];
zero["critical_nonzero_eigenvalue",
  -2*cc*((1/2)*cc + (1/2)*(cc^2 - 2*lam)^(1/2)) + lam + 2*((1/2)*cc + (1/2)*(cc^2 - 2*lam)^(1/2))^2];
zero["cone_gradient_square",
  -4*cc^2*ss + 2*lam*ss + ss*(4*cc^2 - 2*lam)];
zero["cone_Laplacian",
  -hh*lam - lam*(1 - hh) + lam];
zero["cone_second_fundamental_norm",
  (1/2)*lam*(hh - 2)/ss + (-1/2*hh*lam + lam)/ss];
zero["normalized_link_gradient",
  4*kk^4*(-lam^2*uu^2/kk^2 + lam^2*uu/kk^2)/lam^2 - 4*kk^2*uu*(1 - uu)];
zero["normalized_link_Laplacian",
  -2*kk^2*(hh - 1) - 2*kk^2*(lam*(1 - hh) + lam*uu*(2*kk + nn - 3)/kk)/lam + 2*kk*uu*(2*kk + nn - 3)];
zero["maximum_rank_dimension_identity",
  2*bb*kk^2 + 2*kk^2*(hh - 1) - 2*kk*(kk*(bb + hh - 3) + 2*kk)];
zero["distance_Laplacian",
  -kk*uu^(1/2)*(1 - uu)^(1/2)*((uu - 1)^(-1) + uu^(-1)) - kk*(-uu*(bb - 1) + (1 - uu)*(hh - 2))/(uu^(1/2)*(1 - uu)^(1/2)) + kk*(hh - uu*(bb + hh - 1) - 1)/(uu^(1/2)*(1 - uu)^(1/2))];
zero["normal_flow_volume_density",
  -kk*(bb - 1)*Sin[kk*rho]/Cos[kk*rho] + kk*(hh - 2)*Cos[kk*rho]/Sin[kk*rho] - kk*(-(bb - 1)*Tan[kk*rho] + (hh - 2)*Cot[kk*rho])];
zero["intrinsic_power_Laplacian",
  4*aa*kk^2*(1 - uu)*(aa - 1)/uu + 2*aa*kk^2*(hh - uu*(bb + hh - 1) - 1)/uu - kk^2*(-4*aa^2 - aa*(2*bb + 2*hh - 6) + (4*aa^2 + aa*(2*hh - 6))/uu)];
zero["cone_gradient_power_Jacobi",
  -2*aa*lam*(aa - 1)/ss - aa*lam*(hh - 1)/ss - 1/2*lam*(hh - 2)/ss + lam*(2*aa^2 + aa*(hh - 3) + (1/2)*hh - 1)/ss];
zero["cone_separated_Jacobi",
  4*aa*kk^2*(1 - uu)*(aa - 1)/uu + 2*aa*kk^2*(hh - uu*(bb + hh - 1) - 1)/uu - kk^2*(-4*aa^2 - aa*(2*bb + 2*hh - 6) + (4*aa^2 + aa*(2*hh - 6) + hh - 2)/uu) + kk^2*(hh - 2)/uu];
zero["optimal_indicial_root",
  hh + (2*hh - 6)*(-1/4*hh + (1/4)*(hh^2 - 10*hh + 17)^(1/2) + 3/4) + 4*(-1/4*hh + (1/4)*(hh^2 - 10*hh + 17)^(1/2) + 3/4)^2 - 2];
zero["optimal_multiplier_Jacobi_gap",
  (1/4)*kk^2*(bb + (hh^2 - 10*hh + 17)^(1/2))^2 - 1/4*kk^2*(bb + hh - 3)^2 + 4*kk^2*(1 - uu)*(-1/4*hh + (1/4)*(hh^2 - 10*hh + 17)^(1/2) - 1/4)*(-1/4*hh + (1/4)*(hh^2 - 10*hh + 17)^(1/2) + 3/4)/uu + kk^2*(hh - 2)/uu + 2*kk^2*(-1/4*hh + (1/4)*(hh^2 - 10*hh + 17)^(1/2) + 3/4)*(hh - uu*(bb + hh - 1) - 1)/uu];
zero["optimal_multiplier_degree",
  (1/2)*kk*(bb + (hh^2 - 10*hh + 17)^(1/2)) - 1/2*kk*(bb + hh - 3) + 2*kk*((1/4)*hh - 1/4*(hh^2 - 10*hh + 17)^(1/2) - 5/4) + kk];
zero["optimal_normal_speed_degree",
  -1/2*kk*(bb + (hh^2 - 10*hh + 17)^(1/2)) + (1/2)*kk*(bb + hh - 3) - 2*kk*((1/4)*hh - 1/4*(hh^2 - 10*hh + 17)^(1/2) - 3/4)];
zero["optimal_positive_exponent_identity",
  -hh^2 + 10*hh + (hh - 5)^2 - 25];
zero["odd_flow_first_integral",
  2*ee^2*ff*(ff^2 - gg/ee - (1/2)/(ee^3*(ee - 1))) + 2*ff*gg*(ee - 1) + 2*ff*(-ee^2*ff^2 + gg + (1/2)/(ee*(ee - 1)))];
zero["odd_minimum_Q_elimination",
  2*ee^3*(ee - 1)*((1/2)*eps*xx/(ee*(ee - 1)) - 1/2*eps/(ee*(ee - 1)) - xx^2/ee^2 + ee^(-2) - 1/2*(-ee*eps + 4*ee - 6)/(ee^3*(ee - 1))) - 2*ee^2 - ee*eps*(ee*xx - ee + 1) + 2*ee*xx^2*(ee - 1) + 6*ee - 6];
zero["odd_minimum_Hessian_elimination",
  -ee*eps*(ee*xx - ee + 1) + 2*ee*(ee - 1)*((1 - xx)^2 - 1/2*(1 - xx)*(eps - 4*xx*(ee - 1)/ee) - 1/2*xx*(-ee*eps + 4*ee - 6)/(ee*(ee - 1))) - 2*ee*(ee - 1) + xx^2*(ee - 2)*(2*ee - 2) - xx*(10 - 8*ee)];
zero["odd_elimination_factor",
  -2*ee^2 + 2*ee*xx^2*(ee - 1) + 2*ee*(ee - 1) + 6*ee - xx^2*(ee - 2)*(2*ee - 2) + xx*(10 - 8*ee) - (2*xx - 2)*(-2*ee + xx*(2*ee - 2) + 3) - 6];
zero["odd_maximum_Hessian_delta",
  ((1/2)*eps - 2*(ee - 1)/ee)/ee + (1/2)*(-ee*eps + 4*ee - 6)/ee^2 + ee^(-2)];
zero["odd_forced_epsilon",
  2*ee^2 - 2*ee*(ee - 1)*(2*ee - 3)^2/(2*ee - 2)^2 - 6*ee + 6 + (4*ee^2 - 15*ee + 12)*(ee*(2*ee - 3)/(2*ee - 2) - ee + 1)/(ee - 2)];
zero["odd_forced_delta",
  4*ee - ee/(ee - 2) - 6 - (4*ee^2 - 15*ee + 12)/(ee - 2)];
zero["odd_forced_Q_derivative",
  (ee - 2)^(-1) - 4*(ee - 1)*(2*ee - 3)/(ee*(2*ee - 2)) + (4*ee^2 - 15*ee + 12)/(ee*(ee - 2))];
zero["odd_two_rank_separation",
  -(ee + nn)/(2*ee - 2) - (ee + nn - 4)/(2*ee - 2) + (ee + nn - 2)/(ee - 1)];
zero["stable_dimension_slack",
  -kk*(bb + hh - 9) + kk*(bb + hh - 3) - 6*kk];

CertificateResult = <|"CertificateID" -> "LSC-GRADIENT-STRUCTURE",
  "ExpectedChecks" -> 32, "Checks" -> checks|>;
End[];
EndPackage[];
LaplacianCertificates`GradientStructure`Private`CertificateResult


==> anc/certificates/LSC-HARMONIC-SPECTRAL.wl <==
(* Mathematica 12 certificate: LSC-HARMONIC-SPECTRAL.
   Stable manuscript references: eq:harmonic-log-defect,
   eq:harmonic-log-Jacobi, eq:spectral-polynomial-pairings,
   eq:spectral-Q, eq:spectral-threshold, eq:spectral-explicit-certificate.
   Current locations are in the accompanying certificate crosswalk.

   Scope: nine symbolic parameter identities and 52 finite exact checks
   of elementary-symmetric identities in orders 2 through 5. The square
   root calculations assume s > 0. These computations do not replace
   the arbitrary-order inequalities, actual-image arguments, removal of
   singular sets, or the geometric comparison theorem.
   Loading this file returns an association and writes no files. *)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`HarmonicSpectral`"];
Begin["`Private`"];

certificateReport = Module[
  {checks = {}, zero, elementary, f, s, tau, hh, lap, q, hs, fq, hq,
   aux, norm, gammaFV, gammaHV, raw, d0, polynomialCoefficient, kappa,
   kk, tt, lapT, normalHessT, tangentialGradTSquared, curvatureSquared,
   jacobiRatio, special, b, c, d, aa, jj, delta, weight, lapG, pairings,
   curvature, polynomial, certificate, z, u, v, w, qStar, numerator,
   positiveDecomposition, order, balancedS, balancedB, balancedC,
   balanced, beta, orderInt, roots, es, ii, index, ell, left, right,
   pairs, rootSymbols, iRoot, jRoot},

  zero[name_String, expression_] := Module[{residual},
    residual = FullSimplify[Factor[Together[expression]],
      Assumptions -> s > 0];
    AppendTo[checks, <|"Name" -> name,
      "Passed" -> TrueQ[residual === 0],
      "Detail" -> If[TrueQ[residual === 0], "Exact residual: 0",
        "Residual: " <> ToString[residual, InputForm]]|>]
  ];
  elementary[values_List, degree_Integer] :=
    If[degree < 0 || degree > Length[values], 0,
      Total[(Times @@ # &) /@ Subsets[values, {degree}]]];

  aux = hh + 2 tau;
  norm = s + f^2 aux;
  gammaFV = 2 q f + 2 f s aux + f^2 fq;
  gammaHV = hs + 2 tau f^2 aux + f^2 hq;
  raw = f norm (lap + aux) -
    (2 f norm (tau + hh) + gammaFV + f gammaHV)/2;
  d0 = s (lap - tau - hh) - q - hs/2;
  polynomialCoefficient = aux lap - hq/2;
  zero["general_log_multiplier_identity",
    raw - f (d0 + f^2 polynomialCoefficient - f fq/2)];
  zero["divisible_two_coefficient_identity",
    (raw /. fq -> kappa f) -
      f (d0 + f^2 (polynomialCoefficient - kappa/2))];

  (* tLog = h + Log[s]/2 and w = Exp[-tLog] on the regular cone. *)
  lapT = lap + kk/(2 s) - tt/(2 s^2);
  normalHessT = tau + q/s - hs/(2 s) - tt/(4 s^2);
  tangentialGradTSquared = hh + hs/s + tt/(4 s^2);
  curvatureSquared = kk/(2 s) - tt/(2 s^2);
  jacobiRatio = -(lapT - normalHessT) + tangentialGradTSquared +
    curvatureSquared;
  zero["Jacobi_boundary_coefficient", jacobiRatio + d0/s];
  special = d0 /. {lap -> kk/(2 s) - tt/(2 s^2), tau -> q/s,
    hh -> tt/(4 s^2), hs -> tt/(2 s)};
  zero["gradient_norm_multiplier_D0", special - (kk/2 - 2 q - tt/s)];

  weight = s^2 + 5 b f^2 + 3 c d f^2/s;
  lapG = f/s^(3/2) ((2 delta + 3) b s - 3 c d);
  pairings = {
    {f, s^(3/2) + 2 b f^2/Sqrt[s]},
    {s, 6 b f Sqrt[s] + 6 c d f/Sqrt[s]},
    {b, 10 c f Sqrt[s] + 8 aa d f/Sqrt[s]},
    {c, 14 aa f Sqrt[s] + 10 jj d f/Sqrt[s]},
    {d, 2 f s^(3/2) + 4 b d f/Sqrt[s]}
  };
  curvature = weight lapG -
    Total[(D[weight, #[[1]]] #[[2]] &) /@ pairings]/2;
  polynomial = (20 delta + 10) b^2 s + (12 delta - 18) b c d -
    56 c s^2 - 82 aa s d - 30 jj d^2;
  certificate = f/(2 s^(3/2))
    (4 s^2 ((delta - 4) b s - 6 c d) + f^2 polynomial);
  zero["spectral_explicit_certificate_all_orders", curvature - certificate];

  qStar = 5 (z u + v)/(z + u) + 3 (z v + w)/(z + u)^2;
  numerator = z (5 u^2 - 8 v) + 5 u^3 - 2 u v - 6 w;
  zero["reciprocal_root_derivative", D[qStar, z] - numerator/(z + u)^3];
  positiveDecomposition = z u^2 + 3 u^3 + 4 z (u^2 - 2 v) +
    u (u^2 - 2 v) + (u^3 - 6 w);
  zero["antitone_numerator_decomposition", numerator - positiveDecomposition];

  balancedS = order;
  balancedB = order (order - 1)/2;
  balancedC = order (order - 1) (order - 2)/6;
  balanced = 2 (delta - 4) balancedB - 12 balancedC/balancedS;
  zero["balanced_threshold_all_orders",
    balanced - order (order - 1) (delta - 6 + 4/order)];
  zero["threshold_normalization",
    ((delta - 6 + 4/order) /. delta -> beta/4) -
      (beta - 24 + 16/order)/4];

  (* Keep exactly the original finite range: orders 2, 3, 4, and 5. *)
  rootSymbols = Table[Unique["spectralRoot"], {5}];
  Do[
    roots = Take[rootSymbols, orderInt];
    es[index_Integer] := elementary[roots, index];
    Do[
      left = Total[(# D[es[ii], #] D[es[index], #] &) /@ roots];
      right = Total[Table[(index - ii + 1 + 2 ell) es[ii - 1 - ell]
        es[index + ell], {ell, 0, ii - 1}]];
      zero["pairing_order_" <> ToString[orderInt] <> "_indices_" <>
        ToString[ii] <> "_" <> ToString[index], left - right],
      {ii, 1, orderInt}, {index, ii, orderInt}];
    Do[
      zero["root_derivation_order_" <> ToString[orderInt] <> "_index_" <>
        ToString[index], Total[(D[es[index], #] &) /@ roots] -
          (orderInt - index + 1) es[index - 1]],
      {index, 1, orderInt}];
    pairs = Total[Flatten[Table[
      If[iRoot != jRoot, roots[[iRoot]]^2 roots[[jRoot]], 0],
      {iRoot, 1, orderInt}, {jRoot, 1, orderInt}]]];
    zero["Newton_expansion_order_" <> ToString[orderInt],
      es[1] es[2] - 3 es[3] - pairs],
    {orderInt, 2, 5}];

  <|"CertificateID" -> "LSC-HARMONIC-SPECTRAL",
    "ExpectedChecks" -> 61, "Checks" -> checks,
    "Scope" -> "Nine symbolic identities; 52 exact finite checks in orders 2 through 5. Analytic and arbitrary-order inequality proofs remain in the manuscript."|>
];

End[];
EndPackage[];
LaplacianCertificates`HarmonicSpectral`Private`certificateReport


==> anc/certificates/LSC-INTERVAL-POSITIVITY.wl <==
(* ::Package:: *)
(* LSC-INTERVAL-POSITIVITY -- Interval Positivity.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`IntervalPositivity`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`IntervalPositivity`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Interval Positivity identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckIsoparametricPositivityTables[] := Module[
  {z, g, d, t, ell, mu, nu, radialDefect, rows, gi, di, ti, li, c,
   expected, factor, coefficients, p, intervals, lo, hi, minimum,
   sturm, endpoint, signs, endpoints},
rows = {
    {2, 6, 1/3, 4, 3/10, (648/125) z^4 (11 z + 30)},
    {4, 14, 1/7, 8, 7/54,
      -(64/19683) z^4 (2548 z^2 - 132237 z - 910926)},
    {4, 14, 3/7, 8, 7/15,
      -(128/1125) z^4 (588 z^2 - 8015 z - 16550)}
  };

Do[
 {gi, di, ti, li, c, expected} = row;
    factor = Cancel[expected/z^4];
    coefficients = BernsteinCoefficientsExact[factor, z, -1 - ti, 1 - ti,
      Exponent[factor, z]];
    CheckTrue[Length[coefficients] > 0 && Min[coefficients] > 0,
      "positive Bernstein coefficients g=" <> ToString[gi] <>
        ", t=" <> ToString[ti, InputForm]],
 {row, rows}];
  p = 189 z^5 + 1778 z^4 + 5492 z^3 + 4848 z^2 - 763 z + 42;
  intervals = {{-7/4, -1, 372925/1024}, {-1, -1/2, 33735/32},
    {-1/2, 0, 42}, {0, 1/8, 10973/1280},
    {1/8, 1/4, 1099085/32768}};
  Do[
    {lo, hi, minimum} = interval;
    coefficients = BernsteinCoefficientsExact[p, z, lo, hi, 5];
    CheckEqual[Min[coefficients], minimum,
      "Bernstein table " <> ToString[{lo, hi}, InputForm]];
    CheckTrue[minimum > 0,
      "positive Bernstein minimum " <> ToString[{lo, hi}, InputForm]],
    {interval, intervals}];
  sturm = SturmChainExact[p, z];
  endpoints = {{-7/4, {1, 1, -1, -1, 1, 1}},
               {1/4, {1, 1, 1, -1, -1, 1}}};
  Do[
    {endpoint, signs} = row;
    CheckTrue[(Sign /@ (sturm /. z -> endpoint)) === signs,
      "Sturm endpoint signs at " <> ToString[endpoint, InputForm]],
    {row, endpoints}];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckIsoparametricPositivityTables", CheckIsoparametricPositivityTables];
];

CertificateResult = <|"CertificateID" -> "LSC-INTERVAL-POSITIVITY",
  "ExpectedChecks" -> 15,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`IntervalPositivity`Private`CertificateResult


==> anc/certificates/LSC-INTRINSIC-FIVE-GENERATORS.wl <==
(* ::Package:: *)
(*
  LSC-INTRINSIC-FIVE-GENERATORS
  Mathematica 12 compatible; exact arithmetic throughout.

  Scope: ordinary Euclidean differentiation of the explicit real and complex
  Hermitian coordinate models (ambient real dimensions 8 and 14).  The table
  being checked is NOT used to compute any derivative.  The nonzero rank-five
  minor is an exact algebraic-independence certificate, not numerical sampling.
  This file does not prove the universal structural theorem or the quaternionic
  model, nor does it certify area minimization or a singular-set argument.

  Manuscript references (semantic labels are authoritative):
    thm:nonradial-five-generators
    eq:nr-five-invariants
    eq:nr-five-gamma
    eq:nr-five-laplacians
    eq:nr-five-gradient-square
    eq:nr-five-radius-recovery
  See the current certificate crosswalk for compiled section/equation numbers.

  All scalar coordinate variables are real.  Z is traceless Hermitian, and the
  conjugates below are written explicitly in these real coordinates.  With
  r=Tr[Z.Z]/2, s=u* u, a=(3 Sqrt[3]/2) Det[Z],
  p=(u* Z u)/(2 Sqrt[3]), h=(u* Z.Z u)/12,
  the normalization is F=(a+3 p)/6 and q=(3/2)(r+7 s/27).

  The 31 named checks per model are retained.  The two radius
  recovery checks now also verify the current manuscript's Delta[S] formula;
  the older q-based equalities remain checked in the same records.

  Get[this file] returns the result Association.  It performs no file writes,
  uses no external source or saved output, and makes no native-run claim.
*)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

Begin["LaplacianCertificates`IntrinsicFiveGenerators`"];

Module[{verifyModel, allChecks, result},
  verifyModel[divisionDimension_Integer] := Module[
    {x, z, b12, b13, b23, c12, c13, c23, u1, u2, u3, v1, v2, v3,
     realOff, imaginaryOff, off, offBar, zMatrix, uReal, uImaginary,
     uVector, uBar, bCoordinates, uCoordinates, coordinates,
     r, s, a, p, h, functions, functionNames, checks = {},
     check, grad, gamma, laplacian, expectedGamma, expectedDelta,
     entry, j, m, radius, cubic, gradientSquare, weight, hsiang,
     radialDerivative, deltaGradientSquare, recoveredRadius,
     point, columns, jacobian, minor, prefix},

    prefix = "d=" <> ToString[divisionDimension] <> ": ";
    realOff = {b12, b13, b23};
    imaginaryOff = If[divisionDimension == 2, {c12, c13, c23}, {}];
    off = realOff + If[divisionDimension == 2,
      I imaginaryOff, ConstantArray[0, 3]];
    offBar = realOff - If[divisionDimension == 2,
      I imaginaryOff, ConstantArray[0, 3]];
    zMatrix = {
      {x + z/Sqrt[3], off[[1]], off[[2]]},
      {offBar[[1]], -x + z/Sqrt[3], off[[3]]},
      {offBar[[2]], offBar[[3]], -2 z/Sqrt[3]}
    };
    uReal = {u1, u2, u3};
    uImaginary = If[divisionDimension == 2, {v1, v2, v3}, {}];
    uVector = uReal + If[divisionDimension == 2,
      I uImaginary, ConstantArray[0, 3]];
    uBar = uReal - If[divisionDimension == 2,
      I uImaginary, ConstantArray[0, 3]];
    bCoordinates = Join[{x, z}, realOff, imaginaryOff];
    uCoordinates = Join[uReal, uImaginary];
    coordinates = Join[bCoordinates, uCoordinates];

    r = Expand[Tr[zMatrix.zMatrix]/2];
    s = Expand[uBar.uVector];
    a = Expand[3 Sqrt[3] Det[zMatrix]/2];
    p = Expand[(uBar.zMatrix.uVector)/(2 Sqrt[3])];
    h = Expand[(uBar.zMatrix.zMatrix.uVector)/12];
    functions = {r, s, a, p, h};
    functionNames = {"r", "s", "a", "p", "h"};

    check[name_String, lhs_, rhs_, description_String] := Module[
      {residual, passed},
      residual = Flatten[{Expand[lhs - rhs]}];
      If[!And @@ (SameQ[#, 0] & /@ residual),
        residual = FullSimplify[residual]];
      passed = TrueQ[And @@ (SameQ[#, 0] & /@ residual)];
      AppendTo[checks, <|
        "Name" -> prefix <> name,
        "Passed" -> passed,
        "Detail" -> If[passed, description,
          description <> " Residual: " <> ToString[residual, InputForm]]
      |>];
      passed
    ];
    grad[polynomial_] := D[polynomial, #] & /@ coordinates;
    gamma[first_, second_] := Expand[grad[first].grad[second]];
    laplacian[polynomial_] := Expand[
      Total[(D[polynomial, {#, 2}] &) /@ coordinates]];

    check["orthonormal_B_coordinates", r, Total[bCoordinates^2],
      "Tr[Z.Z]/2 equals the sum of squares of all B coordinates."];
    check["orthonormal_U_coordinates", s, Total[uCoordinates^2],
      "u* u equals the sum of squares of all U coordinates."];

    (* Every unordered pair is differentiated independently in real coordinates. *)
    expectedGamma = {
      {1, 1, 4 r}, {1, 2, 0}, {1, 3, 6 a}, {1, 4, 2 p}, {1, 5, 4 h},
      {2, 2, 4 s}, {2, 3, 0}, {2, 4, 4 p}, {2, 5, 4 h},
      {3, 3, 9 r^2}, {3, 4, 18 h - r s}, {3, 5, r p + s a/3},
      {4, 4, s^2/9 + 4 h}, {4, 5, r p/3 + 2 s p/9 + s a/27},
      {5, 5, (r + s) h/3 + p^2/9 + a p/27}
    };
    Do[
      check["Gamma(" <> functionNames[[entry[[1]]]] <> "," <>
          functionNames[[entry[[2]]]] <> ")",
        gamma[functions[[entry[[1]]]], functions[[entry[[2]]]]], entry[[3]],
        "Exact polynomial equality from ordinary Euclidean first derivatives."],
      {entry, expectedGamma}
    ];

    m = Length[uCoordinates];
    expectedDelta = {2 (m + 2), 2 m, 0, 0, (m r + (m + 2) s)/9};
    Do[
      check["Delta(" <> functionNames[[j]] <> ")",
        laplacian[functions[[j]]], expectedDelta[[j]],
        "Exact polynomial equality from ordinary Euclidean second derivatives."],
      {j, 1, 5}
    ];

    radius = r + s;
    cubic = Expand[(a + 3 p)/6];
    gradientSquare = gamma[cubic, cubic];
    weight = (3/2) (r + 7 s/27);
    hsiang = Expand[gradientSquare laplacian[cubic] -
      gamma[cubic, gradientSquare]/2];
    check["F_is_harmonic", laplacian[cubic], 0,
      "The normalized cubic has zero Euclidean Laplacian."];
    check["normalized_Hsiang_equation", hsiang, -weight cubic,
      "The exact normalized Hsiang identity is L[F]=-q F."];
    radialDerivative = gamma[r, cubic];
    check["D_equals_a_plus_p", radialDerivative, a + p,
      "D=Gamma(r,F)=a+p by independent differentiation."];
    deltaGradientSquare = laplacian[gradientSquare];
    recoveredRadius = (9 deltaGradientSquare - (2 m + 4) radius)/(8 (m + 4));
    check["recover_r",
      {(18 weight - 7 radius)/20, recoveredRadius}, {r, r},
      "Both the q formula and Delta[S] formula recover r."];
    check["recover_s",
      {(27 radius - 18 weight)/20, radius - recoveredRadius}, {s, s},
      "Both the q formula and Delta[S] formula recover s."];
    check["recover_p", 3 cubic - radialDerivative/2, p,
      "The cubic and D recover p=3 F-D/2."];
    check["recover_a", 3 radialDerivative/2 - 3 cubic, a,
      "The cubic and D recover a=3 D/2-3 F."];
    check["recover_h", (gamma[a, p] + r s)/18, h,
      "Independent differentiation recovers h=(Gamma(a,p)+r s)/18."];

    (* One nonzero exact minor proves generic rank five.  This is the same
       real point and the same five coordinate directions in both models. *)
    point = Join[{x -> 1}, Thread[uReal -> ConstantArray[1, 3]],
      Thread[Complement[coordinates, Join[{x}, uReal]] ->
        ConstantArray[0, Length[coordinates] - 4]]];
    columns = Join[{x, z}, uReal];
    jacobian = Table[D[functions[[j]], columns[[entry]]],
      {j, {1, 3, 2, 4, 5}}, {entry, 1, 5}];
    minor = FullSimplify[Det[jacobian /. point]];
    check["rank_five_exact_minor", minor, 4 Sqrt[3]/3,
      "At Z=diag(1,-1,0), u=(1,1,1), the rows (r,a,s,p,h) and " <>
      "columns (x,z,u1,u2,u3) give the nonzero exact minor 4 Sqrt[3]/3."];
    checks
  ];

  allChecks = Join[verifyModel[1], verifyModel[2]];
  result = <|
    "CertificateID" -> "LSC-INTRINSIC-FIVE-GENERATORS",
    "ExpectedChecks" -> 62,
    "Checks" -> allChecks
  |>;
  End[];
  result
]


==> anc/certificates/LSC-ISOPARAMETRIC.wl <==
(* ::Package:: *)
(* LSC-ISOPARAMETRIC -- Isoparametric.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   The positivity tables accompanying these identities are checked separately in LSC-INTERVAL-POSITIVITY.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`Isoparametric`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`Isoparametric`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Isoparametric identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckIsoparametricIdentities[] := Module[
  {z, g, d, t, ell, mu, nu, radialDefect, rows, gi, di, ti, li, c,
   expected, factor, coefficients, p, intervals, lo, hi, minimum,
   sturm, endpoint, signs, endpoints},
mu = (d + 1) ell - ell^2 - g d;
  nu = (d + 1) ell - g d;
  radialDefect = g^2 (1 - t^2) mu +
    g^2 t (ell^2 - 2 nu) z + (ell^2 - g^2) nu z^2;
  CheckEqual[IsoNumerator[g, d, t, ell, z, z], z radialDefect,
    "rank-one radial defect"];
  rows = {
    {2, 6, 1/3, 4, 3/10, (648/125) z^4 (11 z + 30)},
    {4, 14, 1/7, 8, 7/54,
      -(64/19683) z^4 (2548 z^2 - 132237 z - 910926)},
    {4, 14, 3/7, 8, 7/15,
      -(128/1125) z^4 (588 z^2 - 8015 z - 16550)}
  };

Do[
    {gi, di, ti, li, c, expected} = row;
    CheckEqual[z IsoNumerator[gi, di, ti, li, z (1 + c z), z],
      expected, "isoparametric correction g=" <> ToString[gi] <>
        ", t=" <> ToString[ti, InputForm]],
 {row, rows}];
  p = 189 z^5 + 1778 z^4 + 5492 z^3 + 4848 z^2 - 763 z + 42;
  CheckEqual[z IsoNumerator[4, 16, 3/4, 10, z (1 + z/2), z],
    z^2 p, "(4,1,7) correction"];
];

CheckIsoparametricExtended[] := Module[
  {g, t, lambda, z, d, ell, h, signPolynomial, cubicCoefficient,
   degree, u, v, vars, matrix, drift, radiusSquared, f, potential,
   gradientSquared, laplacian, expectedDefect, expectedCount = 7},
(* Critical dimension N=4g and endpoint potential degree ell=2g. *)
  d = 4 g - 2;
  ell = 2 g;
  h = z (1 + lambda z);
  signPolynomial = Expand[z IsoNumerator[g, d, t, ell, h, z]];
  Do[
    CheckEqual[Coefficient[signPolynomial, z, degree], 0,
      "critical isoparametric coefficient z^" <> ToString[degree] <>
        " vanishes"],
    {degree, 0, 2}];
  cubicCoefficient = 2 g^3 ((2 g + 1) (1 - t^2) lambda - 2 g t);
  CheckEqual[Coefficient[signPolynomial, z, 3], cubicCoefficient,
    "forced critical isoparametric cubic coefficient"];

  (* u=|x|^2 for x in R^2, v=|y|^2 for y in R^6. *)
  vars = {u, v};
  matrix = {{4 u, 0}, {0, 4 v}};
  drift = {4, 12};
  radiusSquared = u + v;
  f = v - 5 u;
  potential = radiusSquared f;
  gradientSquared = GammaExpr[potential, potential, vars, matrix];
  laplacian = LaplaceExpr[potential, vars, matrix, drift];
  CheckEqual[gradientSquared, 16 (25 u^3 + 24 u^2 v + v^3),
    "Lin one-sided gradient square"];
  CheckEqual[laplacian, 16 (v - 8 u),
    "Lin one-sided Laplacian"];
  expectedDefect = 64 radiusSquared f^2 (v - 17 u);
  CheckEqual[CurvatureExpr[potential, vars, matrix, drift], expectedDefect,
    "Lin one-sided defect 64 R F^2 (v-17u)"];

  expectedCount
];

CheckLawsonMotivatingPotential[] := Module[
  {u, v, f, p, q, xx, yy, vars, matrix, drift, changed,
   rad, split, quad, expected, expectedLap, i, j, bigU, bigV,
   defining, radius},
bigU = xx/p; bigV = yy/q;
  defining = bigU - bigV; radius = xx + yy;
  CheckEqual[(bigU + bigV)/4,
    (2 radius + (q - p) defining)/(4 (p + q)), "Lawson multiplier"];
  CheckEqual[(bigU^2 - bigV^2)/4,
    (bigU + bigV) defining/4, "Lawson quartic potential"];
  CheckEqual[p (radius + q defining)/(p + q), xx,
    "inverse squared x-radius"];
  CheckEqual[q (radius - p defining)/(p + q), yy,
    "inverse squared y-radius"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckIsoparametricIdentities", CheckIsoparametricIdentities];
  RunVerificationGroup["CheckIsoparametricExtended", CheckIsoparametricExtended];
  RunVerificationGroup["CheckLawsonMotivatingPotential", CheckLawsonMotivatingPotential];
];

CertificateResult = <|"CertificateID" -> "LSC-ISOPARAMETRIC",
  "ExpectedChecks" -> 16,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`Isoparametric`Private`CertificateResult


==> anc/certificates/LSC-JORDAN-PENCIL.wl <==
(* ::Package:: *)
(*
  LSC-JORDAN-PENCIL -- exact Jordan-pencil certificate, Mathematica 12.

  Current manuscript: nonradial Jordan pencils; stable references
    eq:nonradial-pencil,
    eq:nonradial-closure,
    eq:nonradial-pencil-gradient,
    eq:nonradial-pencil-minimality.
  Stable labels, rather than page numbers, identify the statements.

  This unit contains 65 exact checks. Only integer/rational
  arithmetic and symbolic square roots occur.  No random sampling occurs.

  Scope: the formal calculation assumes the displayed invariant closure
  for d = 1, 2, 4.  Its full closure/Laplacian table is independently
  checked in real coordinates for d = 1.  The diagonal real witnesses
  embed unchanged in R, C, and H.  Their nonzero mean-curvature numerator
  excludes every real parameter other than 0, 1, -1/3.  The equivalence
  between this numerator's vanishing at regular zeros and geometric
  minimality is used, not proved by this program.  The identification
  N = A + B, full complex/quaternionic coordinate closure, irreducibility,
  stability, and minimization are outside the certificate's scope.
  No independent rank test is included.

  Get[thisFile] returns an Association.  This file never writes files,
  clears Global`, exits the kernel, or presents a previous run as current.
*)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

Begin["LaplacianCertificates`JordanPencil`"];

certificateResult = Module[
  {checks = {}, zero, condition, grad, gamma, lap, rho, nu, aa, bb, ww,
   tt, dim, variables, table, laps, ff, ss, lf, actualS, actualL,
   expectedL, weights, pair, value, weight, xx, yy, za, zb, zc, u1, u2, u3,
   coords, zMatrix, uVector, inverseMetric, generators, substitute,
   actualF, coordinateS, actualLap, gradientVector, coordinateL,
   tPositive, tNegative, branches, branch, label, tb, ub, nub, wb,
   rb, normUSquared, expectedWitnessL, assumption, witness,
   coordinateWitness, z0, derivativeU, witnesses = {}, roots,
   commonZero, i, j, k, category, scope},

  zero[name_String, expression_, group_String, assumptions_: True] :=
    Module[{residual, passed},
      residual = FullSimplify[
        Expand[Numerator[Together[expression]]], assumptions];
      passed = TrueQ[residual === 0];
      AppendTo[checks, <|
        "Name" -> name, "Passed" -> passed,
        "Detail" -> If[passed, group <> ": exact zero",
          group <> ": residual " <> ToString[residual, InputForm]]
      |>];
      passed
    ];
  condition[name_String, expression_, group_String] :=
    Module[{passed = TrueQ[expression]},
      AppendTo[checks, <|
        "Name" -> name, "Passed" -> passed,
        "Detail" -> If[passed, group <> ": exact condition holds",
          group <> ": condition failed or remained unevaluated"]
      |>];
      passed
    ];
  grad[expression_, vars_List] := (D[expression, #] & /@ vars);
  gamma[first_, second_, vars_List, inverse_] :=
    grad[first, vars] . inverse . grad[second, vars];
  lap[expression_, vars_List, inverse_, generatorLaps_List] :=
    Sum[D[expression, vars[[i]]] generatorLaps[[i]],
      {i, Length[vars]}] +
    Sum[inverse[[i, j]] D[expression, vars[[i]], vars[[j]]],
      {i, Length[vars]}, {j, Length[vars]}];

  (* Seventeen formal polynomial/coefficient/special-parameter checks. *)
  variables = {rho, nu, aa, bb, ww};
  table = {
    {4 rho, 0, 6 aa, 2 bb, 4 ww},
    {0, 4 nu, 0, 4 bb, 4 ww},
    {6 aa, 0, (4/3) rho^2, (4/3) rho nu - ww/2,
      16 nu aa - (16/3) rho bb},
    {2 bb, 4 bb, (4/3) rho nu - ww/2, (4/3) nu^2 + ww,
      16 rho bb - 16 nu aa + (32/3) nu bb},
    {4 ww, 4 ww, 16 nu aa - (16/3) rho bb,
      16 rho bb - 16 nu aa + (32/3) nu bb,
      16 (rho + nu) ww + (64/3) bb^2 - 64 aa bb}
  };
  laps = {6 dim + 4, 6 dim, 0, 0,
    16 dim rho + (16/3) (3 dim + 2) nu};
  ff = aa + tt bb;
  ss = (4/3) (rho + tt nu)^2 + tt (tt - 1) ww;
  lf = lap[ff, variables, table, laps];
  actualS = gamma[ff, ff, variables, table];
  actualL = Expand[actualS lf -
    gamma[ff, actualS, variables, table]/2];
  expectedL = -8 (rho + tt^2 (2 - tt) nu) ff -
    (8/3) tt (tt - 1) (3 tt + 1) (rho + tt nu) bb;
  zero["Delta(F_t)=0 for formal d", lf, "formal closure"];
  zero["S_t full polynomial", actualS - ss, "formal closure"];
  zero["L(F_t) full polynomial", actualL - expectedL, "formal closure"];
  Do[zero["S_t coefficient of t^" <> ToString[k],
    Coefficient[Expand[actualS - ss], tt, k], "coefficient checks"],
    {k, 0, 2}];
  Do[zero["L(F_t) coefficient of t^" <> ToString[k],
    Coefficient[Expand[actualL - expectedL], tt, k], "coefficient checks"],
    {k, 0, 4}];
  zero["L(F_t) displayed t^4 cancellation",
    Coefficient[Expand[expectedL], tt, 4], "coefficient checks"];
  weights = {{0, 8 rho}, {1, 8 (rho + nu)},
    {-1/3, 8 (rho + (7/27) nu)}};
  Do[
    {value, weight} = pair;
    zero["minimal equation at t=" <> ToString[value, InputForm],
      (actualL /. tt -> value) + weight (ff /. tt -> value),
      "special parameters"],
    {pair, weights}];
  zero["existing nonradial S at t=-1/3",
    (ss /. tt -> -1/3) - (4/3) (rho - nu/3)^2 - (4/9) ww,
    "special parameters"];
  zero["existing nonradial Gamma(F,S)=2qF",
    (gamma[ff, ss, variables, table] /. tt -> -1/3) -
      16 (rho + (7/27) nu) (aa - bb/3), "special parameters"];

  (* Twenty-three independent d=1 real-coordinate checks. *)
  coords = {xx, yy, za, zb, zc, u1, u2, u3};
  zMatrix = {{xx, zc, zb}, {zc, yy, za}, {zb, za, -xx - yy}};
  uVector = {u1, u2, u3};
  (* Metric: (1/2) tr(dZ^2) + |du|^2. *)
  inverseMetric = IdentityMatrix[8];
  inverseMetric[[1 ;; 2, 1 ;; 2]] = {{4/3, -2/3}, {-2/3, 4/3}};
  generators = Expand /@ {
    Tr[zMatrix . zMatrix]/2, uVector . uVector, Det[zMatrix],
    -uVector . zMatrix . uVector,
    4 uVector . zMatrix . zMatrix . uVector};
  substitute = Thread[variables -> generators];
  Do[
    zero["real-coordinate Delta(" <>
      {"rho", "nu", "A", "B", "W"}[[i]] <> ")",
      lap[generators[[i]], coords, inverseMetric, ConstantArray[0, 8]] -
        (laps[[i]] /. dim -> 1 /. substitute),
      "independent d=1 coordinates"];
    Do[
      zero["real-coordinate Gamma(" <>
        {"rho", "nu", "A", "B", "W"}[[i]] <> "," <>
        {"rho", "nu", "A", "B", "W"}[[j]] <> ")",
        gamma[generators[[i]], generators[[j]], coords, inverseMetric] -
          (table[[i, j]] /. substitute),
        "independent d=1 coordinates"],
      {j, i, Length[variables]}],
    {i, Length[variables]}];
  actualF = generators[[3]] + tt generators[[4]];
  coordinateS = Expand[gamma[actualF, actualF, coords, inverseMetric]];
  actualLap = lap[actualF, coords, inverseMetric, ConstantArray[0, 8]];
  gradientVector = inverseMetric . grad[actualF, coords];
  (* Independent Hessian contraction fixes the convention for L. *)
  coordinateL = Expand[coordinateS actualLap -
    gradientVector .
      Table[D[actualF, coords[[i]], coords[[j]]], {i, 8}, {j, 8}] .
      gradientVector];
  zero["real-coordinate Delta(F_t)", actualLap,
    "independent d=1 coordinates"];
  zero["real-coordinate S_t", coordinateS - (ss /. substitute),
    "independent d=1 coordinates"];
  zero["real-coordinate Hessian definition of L(F_t)",
    coordinateL - (actualL /. substitute), "independent d=1 coordinates"];

  (* Twenty-five exact regular-zero/obstruction checks. *)
  branches = {
    {"t>0", tPositive, {0, 0, 1/Sqrt[tPositive]},
      1/tPositive, 16/tPositive, 4, 16 tPositive,
      -(64/3) (tPositive - 1) (3 tPositive + 1), tPositive > 0},
    {"t<0", tNegative, {Sqrt[-2/tNegative], 0, 0},
      -2/tNegative, -8/tNegative, 1, -8 tNegative,
      -(16/3) (tNegative - 1) (3 tNegative + 1), tNegative < 0}
  };
  z0 = DiagonalMatrix[{1, 1, -2}];
  category = "regular zeros";
  Do[
    {label, tb, ub, nub, wb, rb, normUSquared, expectedWitnessL,
      assumption} = branch;
    witness = {rho -> 3, nu -> nub, aa -> -2, bb -> 2/tb,
      ww -> wb, tt -> tb};
    coordinateWitness = Join[
      Thread[coords -> Join[{1, 1, 0, 0, 0}, ub]], {tt -> tb}];
    zero[label <> " witness nu", ub . ub - nub, category, assumption];
    zero[label <> " witness A", Det[z0] + 2, category, assumption];
    zero[label <> " witness B", -ub . z0 . ub - 2/tb,
      category, assumption];
    zero[label <> " witness W", 4 ub . z0 . z0 . ub - wb,
      category, assumption];
    zero[label <> " witness F_t=0", ff /. witness, category, assumption];
    zero[label <> " witness rho+t*nu", ((rho + tt nu) /. witness) - rb,
      category, assumption];
    derivativeU = -2 tb z0 . ub;
    zero[label <> " witness |D_u F_t|^2",
      derivativeU . derivativeU - normUSquared, category, assumption];
    condition[label <> " witness is regular",
      FullSimplify[normUSquared > 0, assumption], category];
    zero[label <> " L(F_t) at witness",
      (actualL /. witness) - expectedWitnessL, category, assumption];
    zero[label <> " direct coordinate F_t=0", actualF /. coordinateWitness,
      category, assumption];
    zero[label <> " direct coordinate L(F_t)",
      (coordinateL /. coordinateWitness) - expectedWitnessL,
      category, assumption];
    AppendTo[witnesses, <|
      "ParameterBranch" -> label, "Z" -> z0, "u" -> ub,
      "rho" -> 3, "nu" -> nub, "A" -> -2, "B" -> 2/tb,
      "W" -> wb, "rhoPlusTNu" -> rb, "F_t" -> 0,
      "SquaredUGradientNorm" -> normUSquared,
      "LAtRegularZero" -> expectedWitnessL
    |>],
    {branch, branches}];
  roots = Sort[tt /. Solve[(tt - 1) (3 tt + 1) == 0, tt]];
  condition["exceptional nonzero roots are exactly -1/3 and 1",
    roots === {-1/3, 1}, category];
  commonZero = {xx -> 1, yy -> -1, za -> 0, zb -> 0, zc -> 0,
    u1 -> 0, u2 -> 0, u3 -> 0};
  zero["all parameters have common zero diag(1,-1,0),u=0",
    actualF /. commonZero, category];
  zero["common zero gradient squared norm equals 4/3",
    (coordinateS /. commonZero) - 4/3, category];

  scope = {
    "Formal differential closure is assumed for d=1,2,4.",
    "The complete table is independently verified in real coordinates for d=1.",
    "The diagonal real witnesses embed unchanged into R,C,H.",
    "The regular-zero obstruction excludes all real t outside {0,1,-1/3}.",
    "The geometric minimality equivalence is assumed, not formally proved.",
    "Full complex/quaternionic coordinate closure, irreducibility, rank, stability and minimization are outside this certificate."
  };
  <|
    "CertificateID" -> "LSC-JORDAN-PENCIL",
    "ExpectedChecks" -> 65, "Checks" -> checks,
    "Scope" -> scope, "RegularZeroWitnesses" -> witnesses,
    "References" -> {"eq:nonradial-pencil", "eq:nonradial-closure",
      "eq:nonradial-pencil-gradient", "eq:nonradial-pencil-minimality"}
  |>
];

End[];
LaplacianCertificates`JordanPencil`certificateResult


==> anc/certificates/LSC-MULTIPLIER-JACOBI.wl <==
(* ::Package:: *)
(* LSC-MULTIPLIER-JACOBI -- Multiplier Jacobi.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   The arbitrary-two-jet encoding and one angular coordinate retain the scope of the original finite algebraic check; analytic statements are proved in the manuscript.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`MultiplierJacobi`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`MultiplierJacobi`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Multiplier Jacobi identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckGeneralMultiplierAndSphere[] := Module[
  {f, a, p, q, p1, p2, p3, q1, q2, q3,
   f11, f12, f13, f22, f23, f33,
   a11, a12, a13, a22, a23, a33,
   hf, ha, trf, tra, ssJet, ttJet, vvJet,
   lf, la, gg, hg, direct, expected, d1, d2, composedGrad,
   composedHess, i, j,
   radius, z, ell, ambientDim, angular, metric, drift, vars,
   angularMetric, angularDrift, potential, norm, w, numerator,
   rr, ff, ss, uu, vv, uf, us, vf, vs, delta, bb,
   exponent, alpha, gamma, m, cc, bc, vgamma, dgamma, qgamma,
   vcombined, qcombined, coneDim, newEll},
(* Arbitrary values, gradients, and symmetric Hessians at a point.
     This is a universal contraction identity; the three-coordinate
     encoding checks the full algebra without imposing a special F or a. *)
  p = {p1, p2, p3};
  q = {q1, q2, q3};
  hf = {{f11, f12, f13}, {f12, f22, f23}, {f13, f23, f33}};
  ha = {{a11, a12, a13}, {a12, a22, a23}, {a13, a23, a33}};
  trf = Total[Table[hf[[i, i]], {i, 3}]];
  tra = Total[Table[ha[[i, i]], {i, 3}]];
  ssJet = p . p;
  ttJet = p . q;
  vvJet = q . q;
  lf = ssJet trf - p . hf . p;
  la = vvJet tra - q . ha . q;
  gg = a p + f q;
  hg = Table[a hf[[i, j]] + f ha[[i, j]] +
    p[[i]] q[[j]] + q[[i]] p[[j]], {i, 3}, {j, 3}];
  direct = (gg . gg) Total[Table[hg[[i, i]], {i, 3}]] - gg . hg . gg;
  expected = a^3 lf +
    f (a^2 (ssJet tra + 2 ttJet trf - 2 p . hf . q - p . ha . p) +
      2 a (ttJet^2 - ssJet vvJet)) +
    f^2 a (2 ttJet tra + vvJet trf - q . hf . q - 2 p . ha . q) +
    f^3 la;
  CheckEqual[direct, expected, "general exact multiplier: arbitrary two-jets"];

  (* Arbitrary first and second derivatives of a scalar outer function. *)
  composedGrad = d1 p;
  composedHess = Table[d1 hf[[i, j]] + d2 p[[i]] p[[j]],
    {i, 3}, {j, 3}];
  direct = (composedGrad . composedGrad)
    Total[Table[composedHess[[i, i]], {i, 3}]] -
    composedGrad . composedHess . composedGrad;
  CheckEqual[direct, d1^3 lf, "general scalar composition identity"];

  (* Direct polar differential operator, with an arbitrary angular
     potential and arbitrary one-coordinate spherical closure data.
     This verifies the numerator through derivatives, before collection. *)
  vars = {radius, z};
  metric = {{1, 0}, {0, angularMetric[z]/radius^2}};
  drift = {(ambientDim - 1)/radius, angularDrift[z]/radius^2};
  potential = radius^ell angular[z];
  norm = GammaExpr[potential, potential, vars, metric];
  direct = norm LaplaceExpr[potential, vars, metric, drift] -
    GammaExpr[potential, norm, vars, metric]/2;
  w = ell^2 angular[z]^2 + angularMetric[z] D[angular[z], z]^2;
  numerator = w (angularMetric[z] D[angular[z], z, z] +
      angularDrift[z] D[angular[z], z] +
      (ambientDim - 1) ell angular[z]) -
    angularMetric[z] D[angular[z], z] D[w, z]/2;
  CheckEqual[direct/radius^(3 ell - 4), numerator,
    "general spherical numerator from polar differentiation"];


  (* coneDim is the cone dimension, so ambientDim = coneDim + 1.
     These identities isolate the exact Hardy square and the boundary
     change for any two homogeneous degrees. *)
  CheckEqual[(1 - ell) (coneDim - 1 - ell),
    (ell - coneDim/2)^2 - (coneDim - 2)^2/4,
    "degree window: exact completed square"];
];

CheckSimonsMotivatingExample[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
(* Simons motivating identities: 2 checks. *)
  vars = {r, f};
  matrix = {{4 r, 4 f}, {4 f, 4 r}};
  potential = r f;
  norm = Expand[GammaExpr[potential, potential, vars, matrix]];
  CheckEqual[norm, 4 r (r^2 + 3 f^2),
    "Simons RF gradient-square identity"];
  CheckEqual[24 f norm - GammaExpr[potential, norm, vars, matrix]/2,
    192 r f^3, "Simons RF polynomial defect"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckGeneralMultiplierAndSphere", CheckGeneralMultiplierAndSphere];
  RunVerificationGroup["CheckSimonsMotivatingExample", CheckSimonsMotivatingExample];
];

CertificateResult = <|"CertificateID" -> "LSC-MULTIPLIER-JACOBI",
  "ExpectedChecks" -> 6,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`MultiplierJacobi`Private`CertificateResult


==> anc/certificates/LSC-NORM-PRODUCTS-PFAFFIANS.wl <==
(* ::Package:: *)
(*
   LSC-NORM-PRODUCTS-PFAFFIANS -- Mathematica 12 compatible.

   Coverage: 52 complete symbolic elementary-symmetric identities;
   5880 exact quaternion/octonion product and block derivative checks;
   83 exact complex Pfaffian checks, including three independent symbolic
   real-coordinate normalizations. Total: 6015 assertions.

   The fixed integer fixtures below have coordinate values in -2..2.
   Embedding fixtures avoids dependence on a particular random generator.

   Scope: the manuscript proves the arbitrary-degree statements. Finite
   exact coordinate checks support, and do not replace, those proofs.
   This source contains no claimed execution result. Get[thisFile] runs
   the checks and returns an association for the common runner.
*)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`NormProductsPfaffians`"];
ClearAll["LaplacianCertificates`NormProductsPfaffians`*"];

result = Module[
  {check, elementary, gammaClosed, quaternion, conjugateVector, octonion,
   bracketedProduct, normedProductFixtures, pfaffianFixtures, records},

  check[name_String, actual_, expected_: 0] := Module[{residual, passed},
    residual = Expand[actual - expected];
    passed = TrueQ[residual === 0];
    Sow[<|"Name" -> name, "Passed" -> passed,
      "Detail" -> If[passed, "Exact residual is zero.",
        "Nonzero or unevaluated residual: " <> ToString[residual, InputForm]]|>,
      "CertificateCheck"];
    Null
  ];

  elementary[values_List, k_Integer] := If[k < 0 || k > Length[values], 0,
    Total[Times @@@ Subsets[values, {k}]]];

  gammaClosed[e_, i0_Integer, j0_Integer] := Module[
    {i = Min[i0, j0], j = Max[i0, j0]},
    4 Total[Table[(j - i + 1 + 2 l) e[i - 1 - l] e[j + l], {l, 0, i - 1}]]
  ];

  quaternion[a_List, b_List] := {
    a[[1]] b[[1]] - a[[2]] b[[2]] - a[[3]] b[[3]] - a[[4]] b[[4]],
    a[[1]] b[[2]] + a[[2]] b[[1]] + a[[3]] b[[4]] - a[[4]] b[[3]],
    a[[1]] b[[3]] - a[[2]] b[[4]] + a[[3]] b[[1]] + a[[4]] b[[2]],
    a[[1]] b[[4]] + a[[2]] b[[3]] - a[[3]] b[[2]] + a[[4]] b[[1]]
  };

  conjugateVector[a_List] := Prepend[-Rest[a], First[a]];

  octonion[x_List, y_List] := Module[{a, b, c, d},
    {a, b} = Partition[x, 4]; {c, d} = Partition[y, 4];
    Join[quaternion[a, c] - quaternion[conjugateVector[d], b],
      quaternion[d, a] + quaternion[b, conjugateVector[c]]]
  ];

  bracketedProduct[xs_List, mode_String, multiply_] := Module[{cut},
    If[Length[xs] == 1, Return[First[xs]]];
    cut = Switch[mode, "left", Length[xs] - 1, "right", 1,
      "balanced", Quotient[Length[xs], 2]];
    multiply[bracketedProduct[Take[xs, cut], mode, multiply],
      bracketedProduct[Drop[xs, cut], mode, multiply]]
  ];

  (* Each entry is {algebra dimension, degree, bracketing, sample index, xs}.
     The sample indices agree with the old record: 0 and 1. *)
  normedProductFixtures = {
    {4, 2, "left", 0, {{-1, -2, 0, 1}, {0, 2, -1, -1}}},
    {4, 2, "left", 1, {{1, -1, 1, 2}, {0, -1, -1, -2}}},
    {4, 2, "right", 0, {{-1, -1, 0, 1}, {0, -1, -1, -1}}},
    {4, 2, "right", 1, {{-2, -1, 1, 1}, {-1, 0, -2, -1}}},
    {4, 2, "balanced", 0, {{0, 1, 0, 0}, {0, 2, 0, -2}}},
    {4, 2, "balanced", 1, {{-2, 2, 0, 2}, {-1, -1, 0, 2}}},
    {4, 3, "left", 0, {{2, 1, -2, -1}, {-1, 0, 0, 1}, {2, 0, -2, -1}}},
    {4, 3, "left", 1, {{-2, 2, 2, 2}, {0, 2, 0, 2}, {0, 2, 1, 1}}},
    {4, 3, "right", 0, {{1, 2, 2, 0}, {1, -1, 2, 0}, {1, -2, 2, -2}}},
    {4, 3, "right", 1, {{1, 2, 0, 1}, {0, 2, -2, -1}, {-1, 2, 2, 0}}},
    {4, 3, "balanced", 0, {{2, 2, 2, 0}, {0, 0, 1, 0}, {-1, -1, 0, 1}}},
    {4, 3, "balanced", 1, {{1, 1, 2, -1}, {-1, -2, 1, -1}, {-2, -1, -2, 2}}},
    {4, 4, "left", 0, {{-1, 0, -2, -1}, {-2, 0, -1, -2}, {0, 1, 1, -1}, {-1, 0, 0, 2}}},
    {4, 4, "left", 1, {{-2, 0, -2, 0}, {-2, 2, 2, 2}, {-1, 2, -1, -2}, {1, -2, -2, 1}}},
    {4, 4, "right", 0, {{0, 0, 2, 0}, {2, 0, -1, 0}, {1, 2, 1, 1}, {1, 0, 1, -2}}},
    {4, 4, "right", 1, {{1, -2, 1, -2}, {-1, 0, -1, -1}, {-1, 2, -1, 0}, {1, 2, -2, 0}}},
    {4, 4, "balanced", 0, {{-2, 1, 1, 0}, {1, -1, -2, -1}, {-2, -2, 0, 0}, {-2, 2, 2, 2}}},
    {4, 4, "balanced", 1, {{0, 0, 1, -2}, {2, 0, 2, 2}, {-1, 1, 0, 1}, {0, -1, -1, -2}}},
    {4, 5, "left", 0, {{-2, 1, 1, -1}, {0, 1, -1, -2}, {2, 1, 0, -2}, {0, 1, 2, 2}, {0, -2, 0, -1}}},
    {4, 5, "left", 1, {{-1, -2, 2, 1}, {-1, -1, 2, -2}, {-2, -1, -2, 1}, {-2, 2, -1, 2}, {2, 0, 1, 0}}},
    {4, 5, "right", 0, {{2, 0, -1, -1}, {0, 0, -1, -1}, {0, 0, 2, 0}, {2, 1, -1, 1}, {-2, 2, 0, 2}}},
    {4, 5, "right", 1, {{2, 0, -2, 2}, {-2, 1, -1, 2}, {1, 1, -2, -2}, {1, 1, 2, 0}, {-2, 0, 0, 2}}},
    {4, 5, "balanced", 0, {{0, -2, 2, 0}, {0, -2, 0, 2}, {-1, -1, 1, 1}, {0, 1, -1, 0}, {-2, 2, -2, -1}}},
    {4, 5, "balanced", 1, {{-1, -2, 1, 0}, {-2, -2, 0, -1}, {0, 0, -1, 1}, {1, 2, 2, -1}, {2, 1, -1, 2}}},
    {4, 6, "left", 0, {{1, 0, -2, 2}, {2, 0, -1, 2}, {-1, -1, 0, 2}, {0, -1, -2, 0}, {-1, -1, 1, -2}, {-1, 2, 0, 1}}},
    {4, 6, "left", 1, {{1, 2, 1, 0}, {2, 2, -2, -2}, {0, 0, -2, 1}, {-2, -2, 1, 1}, {1, 2, 2, 2}, {1, 1, 1, 2}}},
    {4, 6, "right", 0, {{0, 1, -1, 2}, {2, 0, 2, -2}, {-1, -2, -2, -2}, {-1, 0, 1, -1}, {-1, 0, 1, -1}, {1, 1, 0, -1}}},
    {4, 6, "right", 1, {{0, 1, -2, 1}, {0, 0, -1, -2}, {-1, -1, 2, 1}, {1, 1, 2, -1}, {2, 2, -1, 0}, {0, 1, 2, -2}}},
    {4, 6, "balanced", 0, {{1, 1, 0, -1}, {1, 2, -2, 2}, {-1, -2, -2, -1}, {-1, 2, -2, 2}, {2, 1, 2, -1}, {2, 1, 0, 0}}},
    {4, 6, "balanced", 1, {{0, 0, 2, 0}, {0, -1, -1, 0}, {2, 0, -2, 1}, {2, -1, 2, 2}, {1, -2, 1, 1}, {-1, 2, 2, 1}}},
    {8, 2, "left", 0, {{0, 0, -1, 0, 2, 2, 1, -2}, {-1, 2, 0, 0, 0, -2, 0, 2}}},
    {8, 2, "left", 1, {{0, 1, 2, -2, -1, 2, 0, 2}, {1, 1, 0, 2, -2, -2, 1, -2}}},
    {8, 2, "right", 0, {{2, 1, 2, -1, 1, -1, 1, -2}, {2, -1, 1, 2, 0, -2, 1, -2}}},
    {8, 2, "right", 1, {{0, -2, 2, -2, 1, -2, -1, -2}, {2, -2, -1, 2, 1, 1, 1, 0}}},
    {8, 2, "balanced", 0, {{1, -2, -1, 2, 1, 0, -1, 2}, {2, 2, -2, 1, -1, 2, -1, 0}}},
    {8, 2, "balanced", 1, {{1, 0, 0, 2, -1, 2, -2, -2}, {-2, -1, 1, 2, -2, -2, -1, -1}}},
    {8, 3, "left", 0, {{-1, 2, 1, 2, 1, 1, 2, 0}, {-1, 2, -2, 2, 1, -1, 1, 2}, {2, 0, 1, -1, 1, 1, 0, -1}}},
    {8, 3, "left", 1, {{0, -2, 1, 1, -2, 1, 2, 1}, {-1, -2, 1, 1, 2, 0, -2, -1}, {-1, 0, -2, -1, -2, -1, 1, 0}}},
    {8, 3, "right", 0, {{2, 1, 1, 2, 2, 1, -2, 0}, {-1, -2, 1, 0, 2, 1, 1, 1}, {1, -2, 1, -2, 0, 1, -2, 0}}},
    {8, 3, "right", 1, {{2, -2, -2, 1, -1, -1, 0, -2}, {1, 2, 1, 2, 1, -1, 0, 2}, {1, 2, 1, 1, 2, -2, -2, -1}}},
    {8, 3, "balanced", 0, {{1, 0, 0, -2, -1, 1, 2, -2}, {0, -1, -1, -1, 2, 2, 1, -1}, {2, -2, -1, 1, -2, -1, 1, -1}}},
    {8, 3, "balanced", 1, {{2, 2, 1, -1, -2, 1, 2, -1}, {0, 0, -1, 2, -2, 2, 2, 0}, {0, 0, 0, 2, -2, -2, 2, 1}}},
    {8, 4, "left", 0, {{-1, -1, 1, -1, 2, 0, 2, 0}, {-2, -1, 0, 0, 2, 0, 2, -2}, {0, -2, 0, -2, -2, 2, 2, -1}, {0, 0, -1, -1, 2, 2, -1, -1}}},
    {8, 4, "left", 1, {{-2, -1, 2, -2, 0, -1, 2, 0}, {0, -1, 0, 2, 1, 2, -1, 2}, {-2, -2, 0, 0, 1, 2, 0, 1}, {0, 2, -2, 0, 1, 0, 0, -1}}},
    {8, 4, "right", 0, {{1, 1, 1, 0, -2, -1, -2, 0}, {-1, 0, -1, 2, 1, 1, -1, 0}, {-1, -1, 0, -1, 1, -2, -2, -1}, {-2, -2, -1, 2, 2, 2, -2, 1}}},
    {8, 4, "right", 1, {{1, -1, 0, 2, 2, 1, 2, 1}, {0, 0, 2, 2, 2, 0, -1, 1}, {-2, -2, -2, 2, 1, 2, -2, 1}, {0, -1, 1, -1, 1, -2, 2, -2}}},
    {8, 4, "balanced", 0, {{0, -2, 2, 0, 0, -1, 2, 0}, {2, 0, 1, -2, -2, 1, 2, 0}, {2, 1, 2, 2, -1, 0, 0, 2}, {1, -2, -1, 0, -1, 0, 0, 2}}},
    {8, 4, "balanced", 1, {{-2, 2, -2, 0, 2, -1, 1, 1}, {-2, -1, 0, -1, 0, -1, 2, 2}, {1, -1, 0, -1, 2, 0, 1, 2}, {1, 0, 2, 0, 2, 1, -1, -2}}},
    {8, 5, "left", 0, {{2, -1, -2, -2, -2, -2, -1, 1}, {2, 0, 2, 1, 0, -1, -2, 2}, {1, -2, 2, -2, -2, -2, 0, 1}, {-1, -2, -2, 2, -2, -1, 0, -1}, {-1, -2, 1, 1, -2, 0, 0, 2}}},
    {8, 5, "left", 1, {{2, -2, 1, 0, -1, -2, -2, -1}, {1, 2, 2, -2, 1, -1, -1, 2}, {0, 0, 1, 0, 0, -2, 1, -1}, {-2, -1, -2, -2, 2, 0, -2, -1}, {0, 2, -2, 1, 0, 1, 1, 1}}},
    {8, 5, "right", 0, {{1, -1, 2, -2, 2, 1, -1, -2}, {1, 2, 2, 0, 1, 0, 2, 2}, {2, 0, -2, 1, 2, -1, 1, 1}, {-2, -2, 0, 2, -1, -2, 1, 1}, {-1, 1, 1, 2, 2, -1, 1, 2}}},
    {8, 5, "right", 1, {{1, 1, 2, -1, -2, 1, 1, -2}, {-2, -1, 0, -2, 0, 1, 1, 2}, {-1, -1, 2, -1, 0, 0, -1, 2}, {1, 2, -2, -2, 2, -2, -2, -1}, {0, 0, 2, -2, -1, -2, -2, 0}}},
    {8, 5, "balanced", 0, {{0, 2, -1, -1, 2, 0, 0, -2}, {1, -2, -2, 2, -1, -2, -1, -2}, {0, 0, 2, -2, 2, 2, 1, 0}, {-1, 2, 1, 1, 1, 1, -2, -1}, {-1, -1, 0, -2, 0, -1, -2, 1}}},
    {8, 5, "balanced", 1, {{-2, -1, -1, 0, -1, -1, 1, 0}, {0, 2, 1, 1, -1, -2, 1, 0}, {0, -1, 0, -1, 2, 1, 1, 1}, {0, -2, 2, -2, 1, -2, 0, 1}, {1, 2, -1, 2, 1, 1, 2, -2}}},
    {8, 6, "left", 0, {{1, -1, 2, 0, -1, 0, -2, 0}, {-1, 2, 2, -1, 2, 2, 1, 1}, {1, -1, 1, 1, -1, 2, -1, 1}, {0, -1, 0, 0, 1, -2, 0, -2}, {2, 2, -2, 1, -2, 1, 1, 1}, {-1, 2, 0, 0, 2, -1, 1, -1}}},
    {8, 6, "left", 1, {{-2, -2, -2, 1, 0, 2, 1, 1}, {-1, 2, 2, 2, 2, 0, 2, 2}, {1, 2, -1, 0, 0, -1, 1, -1}, {0, 0, 2, 2, 0, 1, 2, -1}, {0, -1, -2, 2, -1, 1, 0, 2}, {2, 2, 2, 2, 1, 0, 1, -1}}},
    {8, 6, "right", 0, {{2, 2, 1, -1, 0, -2, 1, 1}, {-1, 0, 0, -1, 2, -1, 1, 1}, {1, 1, 2, 0, -2, 2, 0, -1}, {-1, -1, 0, 0, 0, 2, 2, 2}, {-2, 0, 2, 0, -2, 1, 2, 0}, {1, -1, 0, 1, 2, -1, -1, -2}}},
    {8, 6, "right", 1, {{2, -2, -2, -1, -1, 2, -2, 2}, {-1, -2, -2, -1, -2, -2, 0, 2}, {-2, 1, 0, -2, -1, -2, 1, 2}, {1, 1, 2, -2, -2, 0, -1, 2}, {1, -1, 0, 1, -1, -2, -1, -1}, {-1, 1, -2, 1, -1, -2, 1, 2}}},
    {8, 6, "balanced", 0, {{1, -1, 2, -1, -1, 2, -1, -1}, {2, 0, 0, 1, -2, -1, 2, 1}, {1, -2, -1, 2, 0, 1, -2, 0}, {-1, 0, -2, -2, 2, -1, 1, -2}, {-1, 1, -2, 0, -2, 2, 0, -1}, {-1, 2, 2, 0, 1, 1, -2, -2}}},
    {8, 6, "balanced", 1, {{0, 1, 2, 0, 2, 1, 2, 0}, {2, 2, -1, 0, 0, 2, 0, 0}, {1, -1, 2, -1, 1, 2, 0, -2}, {-2, -2, 0, -1, 1, 0, -1, -2}, {0, 2, 1, -2, -2, -2, 1, 0}, {2, -1, -2, 1, 1, 1, 1, -1}}}
  };

  (* Each entry is {Pfaffian degree, sample index, upper-triangular entries}.
     Coordinates are ordered by Subsets[Range[2 degree], {2}]. *)
  pfaffianFixtures = {
    {2, 0, {(0 + (2) I), (0 + (1) I), (-1 + (-2) I), (2 + (2) I), (-2 + (-2) I), (-2 + (0) I)}},
    {2, 1, {(2 + (0) I), (1 + (1) I), (2 + (1) I), (-1 + (-2) I), (-1 + (0) I), (1 + (0) I)}},
    {3, 0, {(0 + (1) I), (0 + (0) I), (-1 + (-2) I), (-1 + (-1) I), (0 + (0) I), (2 + (2) I), (1 + (-1) I), (-2 + (-1) I), (2 + (1) I), (2 + (-1) I), (1 + (2) I), (0 + (0) I), (-1 + (0) I), (-2 + (2) I), (-2 + (-2) I)}},
    {3, 1, {(1 + (-2) I), (-2 + (1) I), (-2 + (-1) I), (2 + (1) I), (2 + (-2) I), (-1 + (-2) I), (2 + (0) I), (0 + (2) I), (0 + (0) I), (0 + (-1) I), (-2 + (-2) I), (0 + (2) I), (0 + (-2) I), (0 + (-1) I), (0 + (-2) I)}},
    {4, 0, {(-1 + (1) I), (-1 + (-1) I), (0 + (0) I), (0 + (2) I), (0 + (2) I), (2 + (2) I), (-2 + (2) I), (-2 + (1) I), (-1 + (0) I), (0 + (0) I), (2 + (-1) I), (-1 + (2) I), (2 + (2) I), (1 + (1) I), (2 + (-2) I), (1 + (0) I), (-1 + (-2) I), (2 + (0) I), (-1 + (1) I), (1 + (0) I), (1 + (0) I), (0 + (-2) I), (-1 + (2) I), (0 + (-1) I), (-2 + (0) I), (-1 + (0) I), (1 + (0) I), (-2 + (1) I)}},
    {4, 1, {(1 + (0) I), (2 + (1) I), (-2 + (2) I), (-2 + (-2) I), (2 + (1) I), (-2 + (2) I), (0 + (1) I), (-2 + (1) I), (-2 + (-2) I), (0 + (1) I), (1 + (0) I), (0 + (-2) I), (1 + (-1) I), (2 + (1) I), (1 + (1) I), (2 + (1) I), (2 + (-1) I), (2 + (1) I), (1 + (2) I), (0 + (-2) I), (-2 + (-1) I), (-2 + (2) I), (0 + (-2) I), (-1 + (2) I), (1 + (0) I), (1 + (1) I), (-2 + (0) I), (0 + (0) I)}}
  };

  records = Last[Reap[

    (* Complete polynomial identities in formal squared-norm variables. *)
    Do[Module[{r, rr, es, e, direct},
      r = Array[rr, d];
      es = Table[elementary[r, k], {k, 0, d}];
      e[k_Integer] := If[0 <= k <= d, es[[k + 1]], 0];
      Do[
        check["symmetric Euler d=" <> ToString[d] <> ", k=" <> ToString[k],
          Total[(D[e[k], #] &) /@ r], (d - k + 1) e[k - 1]],
        {k, 1, d}];
      Do[
        direct = 4 Total[(# D[e[i], #] D[e[j], #] &) /@ r];
        check["symmetric Gamma d=" <> ToString[d] <> ", i=" <> ToString[i] <>
          ", j=" <> ToString[j], direct, gammaClosed[e, i, j]],
        {i, 1, d}, {j, i, d}];
      check["top generator recovery d=" <> ToString[d],
        gammaClosed[e, 2, d - 1],
        4 ((d - 2) e[1] e[d - 1] + d e[d])]
    ], {d, 2, 5}];

    (* Product norm, every upper-triangular entry of every block Gram
       matrix, each block Euler identity, and the scalar gradient norm. *)
    Do[Module[
      {delta, d, mode, sample, xs, multiply, units, rs, p, label,
       gradientNorm, columns, scale, perturbed},
      {delta, d, mode, sample, xs} = fixture;
      multiply = If[delta == 4, quaternion, octonion];
      units = IdentityMatrix[delta];
      rs = (Total[#^2] &) /@ xs;
      p = bracketedProduct[xs, mode, multiply];
      label = "K" <> ToString[delta] <> ",d" <> ToString[d] <> "," <>
        mode <> ",sample" <> ToString[sample];
      check["norm " <> label, Total[p^2], Times @@ rs];
      gradientNorm = 0;
      Do[
        columns = Table[
          perturbed = ReplacePart[xs, a -> units[[b]]];
          bracketedProduct[perturbed, mode, multiply], {b, 1, delta}];
        scale = Times @@ Delete[rs, a];
        Do[
          check["block conformality " <> label <> ",a" <> ToString[a - 1] <>
            "," <> ToString[i - 1] <> "," <> ToString[j - 1],
            columns[[i]].columns[[j]], If[i == j, scale, 0]],
          {i, 1, delta}, {j, i, delta}];
        gradientNorm += Total[columns[[All, 1]]^2];
        check["block Euler " <> label <> ",a" <> ToString[a - 1],
          xs[[a]].columns[[All, 1]], p[[1]]],
        {a, 1, d}];
      check["scalar gradient " <> label, gradientNorm, elementary[rs, d - 1]]
    ], {fixture, normedProductFixtures}];

    (* Full skew-matrix coordinate models of orders 4, 6 and 8. Pfaffian
       polynomials are recursively expanded before differentiating.
       For a holomorphic minor p, grad[k] stores sum dp Conjugate[p];
       real-coordinate Gamma is 4 Re[grad[k].Conjugate[grad[ell]]]. *)
    Do[Module[
      {n, pairs, zz, z, coordinateMatrix, pf, minors, derivatives, full,
       fixtures, at, evaluate, values, gradient, laps, e, fvalue, ff,
       df, v, dv, j, direct, sample, xx, yy, x, y, vars, realF},
      n = 2 d;
      pairs = Subsets[Range[n], {2}];
      zz = Array[z, Length[pairs]];
      coordinateMatrix = ConstantArray[0, {n, n}];
      Do[
        coordinateMatrix[[pairs[[a, 1]], pairs[[a, 2]]]] = zz[[a]];
        coordinateMatrix[[pairs[[a, 2]], pairs[[a, 1]]]] = -zz[[a]],
        {a, Length[pairs]}];
      pf[{}] = 1;
      pf[indices_List] := pf[indices] = Expand[Total[Table[
        (-1)^a coordinateMatrix[[First[indices], indices[[a]]]]
          pf[Delete[Rest[indices], a - 1]], {a, 2, Length[indices]}]]];
      minors = Table[pf /@ Subsets[Range[n], {2 k}], {k, 0, d}];
      derivatives = Table[
        Table[D[minor, #] & /@ zz, {minor, minors[[k + 1]]}], {k, 0, d}];
      full = pf[Range[n]];
      fixtures = Select[pfaffianFixtures, First[#] == d &];
      Do[
        sample = fixture[[2]];
        at = Thread[zz -> fixture[[3]]];
        evaluate[expr_] := Expand[expr /. at];
        values = ConstantArray[0, d + 1];
        gradient = ConstantArray[0, {d + 1, Length[zz]}];
        laps = ConstantArray[0, d + 1];
        Do[
          Do[
            v = evaluate[minors[[k + 1, a]]];
            dv = evaluate /@ derivatives[[k + 1, a]];
            values[[k + 1]] += v Conjugate[v];
            gradient[[k + 1]] += dv Conjugate[v];
            laps[[k + 1]] += 4 Total[dv Conjugate[dv]],
            {a, Length[minors[[k + 1]]]}];
          values[[k + 1]] = Expand[values[[k + 1]]];
          gradient[[k + 1]] = Expand /@ gradient[[k + 1]];
          laps[[k + 1]] = Expand[laps[[k + 1]]],
          {k, 0, d}];
        e[k_Integer] := If[0 <= k <= d, values[[k + 1]], 0];
        fvalue = evaluate[full]; ff = Re[fvalue];
        df = evaluate /@ (D[full, #] & /@ zz);
        check["Pf gradient normalization d=" <> ToString[d] <>
          ",sample=" <> ToString[sample], Total[df Conjugate[df]], e[d - 1]];
        Do[
          j = d - k + 1;
          check["Pf Laplacian d=" <> ToString[d] <> ",k=" <> ToString[k] <>
            ",sample=" <> ToString[sample], laps[[k + 1]],
            4 j (2 j - 1) e[k - 1]];
          check["Pf mixed Gamma d=" <> ToString[d] <> ",k=" <> ToString[k] <>
            ",sample=" <> ToString[sample],
            2 Re[df.Conjugate[gradient[[k + 1]]]], 2 j e[k - 1] ff];
          Do[
            direct = 4 Re[gradient[[k + 1]].Conjugate[gradient[[ell + 1]]]];
            check["Pf spectral Gamma d=" <> ToString[d] <> ",k=" <>
              ToString[k] <> ",ell=" <> ToString[ell] <> ",sample=" <>
              ToString[sample], direct, gammaClosed[e, k, ell]],
            {ell, k, d}],
          {k, 1, d}],
        {fixture, fixtures}];

      (* Independent real-coordinate check fixes the metric convention. *)
      If[d == 2,
        xx = Table[Unique["xr"], {Length[zz]}];
        yy = Table[Unique["yi"], {Length[zz]}];
        vars = Join[xx, yy];
        realF = Expand[ComplexExpand[Re[full /. Thread[zz -> xx + I yy]]]];
        check["Pf d2 real-coordinate gradient norm",
          Total[(D[realF, #]^2 &) /@ vars], Total[vars^2]];
        check["Pf d2 real-coordinate harmonicity",
          Total[(D[realF, {#, 2}] &) /@ vars]];
        check["Pf d2 real-coordinate ambient Laplacian",
          Total[(D[Total[vars^2], {#, 2}] &) /@ vars], 24]
      ]
    ], {d, 2, 4}];

    Null,
    "CertificateCheck"
  ]];
  records = If[records === {}, {}, First[records]];

  <|"CertificateID" -> "LSC-NORM-PRODUCTS-PFAFFIANS",
    "ExpectedChecks" -> 6015, "Checks" -> records,
    "Scope" -> <|
      "SymbolicClosureChecks" -> 52,
      "NormedProductChecks" -> 5880,
      "PfaffianChecks" -> 83,
      "ProductAlgebras" -> {"quaternions", "octonions"},
      "ProductDegrees" -> Range[2, 6],
      "Bracketings" -> {"left", "right", "balanced"},
      "SamplesPerCase" -> 2,
      "ComplexMatrixOrders" -> {4, 6, 8},
      "Limitation" -> "Finite exact checks do not replace the arbitrary-degree proofs."
    |>|>
];

EndPackage[];
LaplacianCertificates`NormProductsPfaffians`result


==> anc/certificates/LSC-ODD-RIGIDITY.wl <==
(* ::Package:: *)
(* LSC-ODD-RIGIDITY -- Odd Rigidity.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`OddRigidity`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`OddRigidity`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Odd Rigidity identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckOddDegreeRigidityAndMoments[] := Module[
  {f, s, e, n, alpha, k, p, x, r, q, y, z, vars, matrix,
   momentResidual, phi, jphi, expected,
   discriminantRoot, smallRoot, eigenvalue, potential, norm,
   quarticLaplacian, eigenvalues, powerTwo, powerThree, powerFour,
   modelF, modelS, gradientF, gradientS, projection, diagonalHessian,
   offDiagonalTrace, offDiagonalSquare, angularJacobi, radialJacobi,
   certificateBound, i, j, a, aSquared, maxS, t, b, c, testF, testS,
   hessS, residual, cubicMatrix, cubicDrift},
(* Second-order rigidity and cubic spherical moments: 15 checks. *)
  aSquared = 2/(e^3 (e - 1));
  maxS = 2/(e (e - 1));
  CheckEqual[e^2 (4 (e - 1)^2 maxS - 4), 4 e (e - 2),
    "odd-degree coefficient normalization at a maximum"];
  matrix = {{s - e^2 f^2, f (4 - 2 e (e - 1) s)},
    {f (4 - 2 e (e - 1) s),
     4 s + 4 e (e - 2) f^2 - 4 (e - 1)^2 s^2}};
  CheckTrue[And @@ (TrueQ[AlgebraicResidual[#] === 0] & /@
    Flatten[Expand[matrix /. {f -> a, s -> maxS}] /. a^2 -> aSquared]),
    "spherical gradient matrix at a maximum"];

  testF = a + b t^2/2;
  testS = maxS + c t^2/2;
  residual = Expand[(b t)^2 - (testS - e^2 testF^2)];
  CheckEqual[Coefficient[residual, t, 2],
    b^2 + e^2 a b - c/2, "first spherical Hessian equation"];
  residual = Expand[b c t^2 - testF (4 - 2 e (e - 1) testS)];
  CheckEqual[Coefficient[residual, t, 2],
    b c + e (e - 1) a c, "mixed spherical Hessian equation"];
  residual = Expand[c^2 t^2 -
    (4 testS + 4 e (e - 2) testF^2 - 4 (e - 1)^2 testS^2)];
  CheckEqual[Coefficient[residual, t, 2],
    c^2 - (8/e - 6) c - 4 e (e - 2) a b,
    "last spherical Hessian equation"];
  hessS = 2 b (b + e^2 a);
  CheckEqual[(b + e (e - 1) a) hessS,
    2 b (b + e^2 a) (b + e (e - 1) a),
    "factorization of the Hessian eigenvalue restriction"];
  CheckEqual[Expand[(c^2 - (8/e - 6) c - 4 e (e - 2) a b) /.
    {b -> -e^2 a, c -> 0}] /. a^2 -> aSquared,
    8 (e - 2)/(e - 1), "excluded Hessian eigenvalue residual"];
  CheckEqual[Expand[hessS /. b -> -e (e - 1) a] /. a^2 -> aSquared,
    -4/e, "remaining Hessian eigenvalue of the gradient square"];
  CheckEqual[Expand[(c^2 - (8/e - 6) c - 4 e (e - 2) a b) /.
    {b -> -e (e - 1) a, c -> -4/e}] /. a^2 -> aSquared,
    8 (e - 2) (e - 3)/e^2, "second-order degree rigidity obstruction"];

  vars = {f, s};
  cubicMatrix = matrix /. e -> 3;
  cubicDrift = {-3 (n + 1) f, alpha - 4 (n + 2) s};
  CheckEqual[LaplaceExpr[f^2, vars, cubicMatrix, cubicDrift],
    2 (s - 3 (n + 4) f^2),
    "first cubic spherical moment differential identity"];
  CheckEqual[GammaExpr[f^2, s, vars, cubicMatrix] +
    f^2 LaplaceExpr[s, vars, cubicMatrix, cubicDrift],
    (alpha + 8) f^2 - 4 (n + 8) f^2 s,
    "mixed cubic spherical moment differential identity"];
  CheckEqual[GammaExpr[f, f s, vars, cubicMatrix] +
    f s LaplaceExpr[f, vars, cubicMatrix, cubicDrift],
    s^2 + 4 f^2 - 3 (n + 8) f^2 s,
    "third cubic spherical moment differential identity"];
  CheckEqual[LaplaceExpr[s^2, vars, cubicMatrix, cubicDrift],
    2 ((alpha + 4) s + 12 f^2 - 4 (n + 6) s^2),
    "fourth cubic spherical moment differential identity"];
  momentResidual = (n + 6) (3 alpha + 8) -
    3 (n + 4) (alpha + 4) - 12;
  CheckEqual[momentResidual, 6 alpha - 4 n - 12,
    "cubic spherical moment elimination"];
  CheckEqual[momentResidual /. alpha -> 2 (n + 3)/3, 0,
    "normalized cubic Bochner coefficient"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckOddDegreeRigidityAndMoments", CheckOddDegreeRigidityAndMoments];
];

CertificateResult = <|"CertificateID" -> "LSC-ODD-RIGIDITY",
  "ExpectedChecks" -> 15,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`OddRigidity`Private`CertificateResult


==> anc/certificates/LSC-POWER-MULTIPLIERS.wl <==
(* ::Package:: *)
(* LSC-POWER-MULTIPLIERS -- Power Multipliers.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Symbolic real powers use the original positive-base convention for radial and gradient-square variables.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`PowerMultipliers`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`PowerMultipliers`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = True;
VerificationVerbose = False;

(* Real powers occur only on the positive-base domains stated in the paper.
   In particular, the defining polynomial F is not assumed positive.
   Matrix equalities count as one assertion, with every entry tested. *)
AlgebraicResidual[expr_] := Module[{residual},
  residual = Factor[Together[PowerExpand[Expand[expr]]]];
  If[residual === 0, 0, Simplify[residual]]
];
CheckEqual[lhs_, rhs_, label_String] := Module[{residuals, passed},
  residuals = AlgebraicResidual /@ Flatten[{lhs - rhs}];
  passed = And @@ (TrueQ[# === 0] & /@ residuals);
  AppendTo[VerificationLog,
    {label, passed, If[passed, "0", ToString[residuals, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; residual = ", InputForm[residuals]]];
  passed
];
CheckTrue[condition_, label_String] := Module[{passed = TrueQ[condition]},
  AppendTo[VerificationLog,
    {label, passed, If[passed, "True", ToString[condition, InputForm]]}];
  If[passed,
    If[TrueQ[VerificationVerbose], Print["PASS: ", label]],
    Print["FAIL: ", label, "; condition = ", InputForm[condition]]];
  passed
];
RunVerificationGroup[label_String, fun_Symbol] := Module[{status, evaluationResult, messages},
  status = Block[{System`$MessageList = {}},
    evaluationResult = CheckAbort[Catch[fun[]; True, _, ($Failed &)], $Aborted];
    messages = ToString[#, InputForm] & /@ System`$MessageList;
    evaluationResult === True && Length[messages] == 0
  ];
  If[!TrueQ[status],
    EvaluationOK = False;
    AppendTo[EvaluationMessages, <|"Group" -> label, "Messages" -> messages,
      "Status" -> ToString[evaluationResult, InputForm]|>]];
  If[evaluationResult === $Aborted, Abort[]];
];

(* Exact algorithm helpers. No execution or global clearing. *)

GammaExpr[p_, q_, vars_List, matrix_List] := Module[{dp, dq},
  dp = Table[D[p, vars[[i]]], {i, Length[vars]}];
  dq = Table[D[q, vars[[i]]], {i, Length[vars]}];
  dp . matrix . dq
];

LaplaceExpr[p_, vars_List, matrix_List, drift_List] :=
  Total[Table[drift[[i]] D[p, vars[[i]]], {i, Length[vars]}]] +
  Total[Flatten[Table[matrix[[i, j]] D[p, vars[[i]], vars[[j]]],
    {i, Length[vars]}, {j, Length[vars]}]]];

CurvatureExpr[p_, vars_List, matrix_List, drift_List] := Module[{v},
  v = GammaExpr[p, p, vars, matrix];
  Expand[v LaplaceExpr[p, vars, matrix, drift] -
    GammaExpr[p, v, vars, matrix]/2]
];

IsoNumerator[g_, d_, t_, ell_, h_, z_] := Module[{aa, bb, energy},
  aa = g^2 (1 - (z + t)^2);
  bb = -g^2 t - g (g + d) z;
  energy = ell^2 h^2 + aa D[h, z]^2;
  Expand[(aa D[h, {z, 2}] + bb D[h, z] + (d + 1) ell h) energy -
    aa D[h, z] D[energy, z]/2]
];

BernsteinCoefficientsExact[polynomial_, variable_, lo_, hi_, degree_Integer] :=
  Module[{tau, transformed, actualDegree},
    transformed = Expand[polynomial /. variable -> lo + (hi - lo) tau];
    actualDegree = Exponent[transformed, tau];
    If[degree < actualDegree,
      Print["FAIL: Bernstein target degree is too small"];
      Return[{}]];
    Table[Total[Table[Coefficient[transformed, tau, a]
          Binomial[i, a]/Binomial[degree, a],
        {a, 0, Min[i, actualDegree]}]], {i, 0, degree}]
  ];

PolynomialRemainderExact[dividend_, divisor_, variable_] :=
  Module[{remainder, divisorDegree, degree, leading},
    remainder = Expand[dividend];
    divisorDegree = Exponent[divisor, variable];
    leading = Coefficient[divisor, variable, divisorDegree];
    While[remainder =!= 0 && Exponent[remainder, variable] >= divisorDegree,
      degree = Exponent[remainder, variable];
      remainder = Expand[remainder -
        Coefficient[remainder, variable, degree]/leading
          variable^(degree - divisorDegree) divisor];
    ];
    remainder
  ];

SturmChainExact[polynomial_, variable_] := Module[{chain, remainder},
  chain = {Expand[polynomial], D[polynomial, variable]};
  While[True,
    remainder = -PolynomialRemainderExact[chain[[-2]], chain[[-1]], variable];
    remainder = Together[Expand[remainder]];
    If[TrueQ[remainder === 0], Break[]];
    AppendTo[chain, remainder];
  ];
  chain
];

ElementarySymmetricValues[xs_List] := Module[{es, count},
  count = Length[xs];
  es = Join[{1}, ConstantArray[0, count]];
  Do[Do[es[[k + 1]] = es[[k + 1]] + x es[[k]],
      {k, count, 1, -1}], {x, xs}];
  es
];

FormalDeterminantC[m_Integer, es_List] := Module[{e, h, prod, val},
  (* es[[k+1]] represents e_k. Values above degree m are set to zero,
     even when es was evaluated in more than m variables. *)
  e[k_Integer] := If[0 <= k <= m, es[[k + 1]], 0];
  h[i_Integer, j_Integer] := Total[Table[
    (i + j + 1 - 2 b) e[i + j + 1 - b] e[b], {b, 0, Min[i, j]}]];
  prod = Times @@ Table[e[j], {j, 1, m - 1}];
  val = 2 Total[Table[j (j + 1) e[j + 1]/e[j], {j, 1, m - 1}]] -
    2 Total[Table[h[j, j]/e[j]^2, {j, 1, m - 1}]] -
    Total[Flatten[Table[h[i, j]/(e[i] e[j]),
      {i, 1, m - 1}, {j, 1, m - 1}]]] +
    Total[Table[(e[1] e[j + 1] - (j + 2) e[j + 2])/e[j],
      {j, 1, m - 1}]]/e[1] - 2 e[2]/e[1];
  e[1] prod^2 val
];

DirectDeterminantC[xs_List] := Module[
  {m, es, prod, aa, vv, yy, omitted, ratios, p, y},
  m = Length[xs];
  es = ElementarySymmetricValues[xs];
  prod = Times @@ Table[es[[j + 1]], {j, 1, m - 1}];
  aa = 0; vv = 0; yy = 0;
  Do[
    y = xs[[i]];
    omitted = ElementarySymmetricValues[Delete[xs, i]];
    ratios = Table[omitted[[j + 1]]/es[[j + 1]], {j, 1, m - 1}];
    p = Total[ratios];
    aa = aa + y (Total[Table[j ratios[[j]], {j, 1, m - 1}]] -
      Total[ratios^2]);
    vv = vv + y p^2;
    yy = yy + y^2 p,
    {i, 1, m}];
  es[[2]] prod^2 (2 aa + yy/es[[2]] - vv - 2 es[[3]]/es[[2]])
];

DeterminantRemainder[r_Integer, es_List] := Module[{val, pref},
  val = r (r + 1);
  Do[val = val - (r + 1) (2 + If[p == 1, 1, 0] + If[2 p == r, 1, 0])
      es[[r + 1]]/(es[[p + 1]] es[[r - p + 1]]),
    {p, 1, Floor[r/2]}];
  Do[Do[val = val - (r - k + 1) (2 + If[k == r - 2 d, 1, 0])
        es[[k + 1]] es[[r + 1]]/(es[[k + d + 1]] es[[r - d + 1]]),
      {k, 1, r - 2 d}], {d, 1, Floor[(r - 1)/2]}];
  pref = es[[2]]^3 es[[r + 1]] es[[r + 2]]
    (Times @@ Table[es[[j + 1]]^2, {j, 2, r - 1}]);
  pref val
];

(* Power Multipliers identities.
   Definitions only; run through the accompanying chapter harness.
   Exact calculations retain their original mathematical expressions. *)

CheckGradientPower[] := Module[
  {f, s, u, v, uf, us, vf, vs, delta, b, t,
   vars, matrix, h, norm, lap, lambda, defect, direct},
(* The unused bottom-right block may be set to zero: the first argument
     of every contraction here depends only on f and s. *)
  vars = {f, s, u, v};
  matrix = {{s, u, uf, vf}, {u, v, us, vs},
            {uf, us, 0, 0}, {vf, vs, 0, 0}};
  h = s^t f;
  norm = s + 2 t f u/s + t^2 f^2 v/s^2;
  lap = delta + 2 t u/s + t f b/s + t (t - 1) f v/s^2;
  lambda = (s delta - u/2)/f;
  defect = lambda + t b +
    (2 t u delta - t uf - (t^2 + 3 t/2) v)/s +
    t (t + 1) u^2/s^2 +
    t^2 f/s^2 (2 u b + v delta - us - vf/2) +
    t^3 f^2/s^3 (v b - vs/2);
  CheckEqual[GammaExpr[h, h, vars, matrix], s^(2 t) norm,
    "gradient-power gradient"];
  direct = s^(3 t) norm lap -
    GammaExpr[h, s^(2 t) norm, vars, matrix]/2;
  CheckEqual[direct/s^(3 t), f defect,
    "gradient-power defect for symbolic real exponent"];
];

CheckRadialMaster[] := Module[
  {r, h, s, u, delta, m, a, n, vars, matrix, drift,
   c, potential, expected},
vars = {r, h, s};
  matrix = {{4 r, 2 m h, 4 (m - 1) s},
            {2 m h, s, u}, {4 (m - 1) s, u, 0}};
  drift = {2 n, delta, 0};
  c = 4 a (m + a);
  potential = r^a h;
  expected = s delta - u/2 + c h^2 delta/r +
    (2 a (n - 1) - c) h s/r +
    c (m + 2 a (n - 1)) h^3/r^2;
  CheckEqual[GammaExpr[potential, potential, vars, matrix]/r^(2 a),
    s + c h^2/r, "radial gradient"];
  CheckEqual[CurvatureExpr[potential, vars, matrix, drift]/r^(3 a),
    expected, "radial curvature"];
  CheckEqual[LaplaceExpr[potential, vars, matrix, drift]/r^a,
    delta + 2 a (2 m + n + 2 a - 2) h/r, "radial Laplacian"];
];

CheckCombinedPowers[] := Module[
  {f, a, p, q, p1, p2, p3, q1, q2, q3,
   f11, f12, f13, f22, f23, f33,
   a11, a12, a13, a22, a23, a33,
   hf, ha, trf, tra, ssJet, ttJet, vvJet,
   lf, la, gg, hg, direct, expected, d1, d2, composedGrad,
   composedHess, i, j,
   radius, z, ell, ambientDim, angular, metric, drift, vars,
   angularMetric, angularDrift, potential, norm, w, numerator,
   rr, ff, ss, uu, vv, uf, us, vf, vs, delta, bb,
   exponent, alpha, gamma, m, cc, bc, vgamma, dgamma, qgamma,
   vcombined, qcombined, coneDim, newEll},
(* Combined powers are checked directly, not only by substituting the
     separate radial and gradient-power identities. The unused lower
     block of the formal gradient matrix is zero: the first argument
     in every required contraction depends only on rr, ff, and ss. *)
  vars = {rr, ff, ss, uu, vv};
  metric = {
    {4 rr, 2 exponent ff, 4 (exponent - 1) ss,
      2 (3 exponent - 4) uu, 2 (4 exponent - 6) vv},
    {2 exponent ff, ss, uu, uf, vf},
    {4 (exponent - 1) ss, uu, vv, us, vs},
    {2 (3 exponent - 4) uu, uf, us, 0, 0},
    {2 (4 exponent - 6) vv, vf, vs, 0, 0}};
  drift = {2 ambientDim, delta, bb, 0, 0};
  potential = rr^alpha ss^gamma ff;
  norm = GammaExpr[potential, potential, vars, metric];
  m = exponent + 2 gamma (exponent - 1);
  cc = 4 alpha (m + alpha);
  bc = 2 alpha (ambientDim - 1) - cc;
  vgamma = ss + 2 gamma ff uu/ss + gamma^2 ff^2 vv/ss^2;
  dgamma = delta + 2 gamma uu/ss + gamma ff bb/ss +
    gamma (gamma - 1) ff vv/ss^2;
  qgamma = (ss delta - uu/2)/ff + gamma bb +
    (2 gamma uu delta - gamma uf - (gamma^2 + 3 gamma/2) vv)/ss +
    gamma (gamma + 1) uu^2/ss^2 +
    gamma^2 ff/ss^2 (2 uu bb + vv delta - us - vf/2) +
    gamma^3 ff^2/ss^3 (vv bb - vs/2);
  vcombined = vgamma + cc ff^2/rr;
  qcombined = qgamma + cc ff dgamma/rr + bc vgamma/rr +
    cc (m + 2 alpha (ambientDim - 1)) ff^2/rr^2;
  CheckEqual[norm/(rr^(2 alpha) ss^(2 gamma)), vcombined,
    "combined powers: direct gradient identity"];
  direct = norm LaplaceExpr[potential, vars, metric, drift] -
    GammaExpr[potential, norm, vars, metric]/2;
  CheckEqual[direct/(rr^(3 alpha) ss^(3 gamma)), ff qcombined,
    "combined powers: direct curvature identity"];
];

CheckRadialBoundaryPerturbation[] := Module[
  {f, a, p, q, p1, p2, p3, q1, q2, q3,
   f11, f12, f13, f22, f23, f33,
   a11, a12, a13, a22, a23, a33,
   hf, ha, trf, tra, ssJet, ttJet, vvJet,
   lf, la, gg, hg, direct, expected, d1, d2, composedGrad,
   composedHess, i, j,
   radius, z, ell, ambientDim, angular, metric, drift, vars,
   angularMetric, angularDrift, potential, norm, w, numerator,
   rr, ff, ss, uu, vv, uf, us, vf, vs, delta, bb,
   exponent, alpha, gamma, m, cc, bc, vgamma, dgamma, qgamma,
   vcombined, qcombined, coneDim, newEll},
CheckEqual[(1 - ell) (coneDim - 1 - ell) -
      (1 - newEll) (coneDim - 1 - newEll),
    (ell - coneDim/2)^2 - (newEll - coneDim/2)^2,
    "radial perturbation: exact boundary coefficient change"];
];



Block[{$IterationLimit = Infinity, $Assumptions = True},
  RunVerificationGroup["CheckGradientPower", CheckGradientPower];
  RunVerificationGroup["CheckRadialMaster", CheckRadialMaster];
  RunVerificationGroup["CheckCombinedPowers", CheckCombinedPowers];
  RunVerificationGroup["CheckRadialBoundaryPerturbation", CheckRadialBoundaryPerturbation];
];

CertificateResult = <|"CertificateID" -> "LSC-POWER-MULTIPLIERS",
  "ExpectedChecks" -> 8,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`PowerMultipliers`Private`CertificateResult


==> anc/certificates/LSC-PULLBACK-TRANSFER.wl <==
(* ::Package:: *)
(* LSC-PULLBACK-TRANSFER -- Pullback Transfer.
   Compatible with Mathematica 12. No external package or file dependencies.
   Get returns checks; only the central runner writes execution records.

   Exact symbolic differential identities under the stated real and positive-base assumptions; these checks do not prove analytic area comparison.
*)
(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`PullbackTransfer`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`PullbackTransfer`Private`*"];

VerificationLog = {};
EvaluationMessages = {};
EvaluationOK = Block[{$IterationLimit = Infinity, $Assumptions = True, System`$MessageList = {}},
  ExecutionStatus = CheckAbort[Catch[(
$Assumptions = r > 0 && targetq > 0 &&
  Element[{aa, nn, nnPrime, degreeK, ell, hh, uu, lapU, defU,
    wH, dH, lH, mu, targetf, targetK}, Reals];
check[label_, actual_, expected_] := Module[{difference, ok},
  difference = actual - expected;
  ok = TrueQ[FullSimplify[difference == 0]];
  AppendTo[VerificationLog,
    {label, ok, If[ok, "0", ToString[difference, InputForm]]}];
  ok
];
(* Homogeneous source h of degree degreeK. Factor r^aa before taking
   derivatives, so all remaining expressions are rational functions. *)
sourceGram = {
  {4 r, 2 degreeK hh, 4 (degreeK - 1) uu},
  {2 degreeK hh, uu, 2 (uu lapU - defU)},
  {4 (degreeK - 1) uu, 2 (uu lapU - defU), 0}
};
gradGBar = {aa hh/r, 1, 0};
normGBar = Expand[gradGBar . sourceGram . gradGBar];
check["radial master: gradient square / R^(2a)", normGBar,
  uu + 4 aa (aa + degreeK) hh^2/r];
lapGBar = lapU + 2 aa (nn + 2 aa + 2 degreeK - 2) hh/r;
gradNormBar = {
  D[normGBar, r] + 2 aa normGBar/r,
  D[normGBar, hh], D[normGBar, uu]
};
defectGBar = normGBar lapGBar - (gradGBar . sourceGram . gradNormBar)/2;
masterExpected = defU + 2 aa (nn - 2 degreeK - 2 aa - 1) hh uu/r +
  4 aa (degreeK + aa) hh^2 lapU/r +
  4 aa (degreeK + aa) (2 aa (nn - 1) + degreeK) hh^3/r^2;
check["radial master: defect / R^(3a)", defectGBar, masterExpected];

(* Clifford chain rule, independently from the radial master identity. *)
pullbackGram = {
  {4 r, 4 ell hh, 4 (2 ell - 2) wH},
  {4 ell hh, 4 r wH, 8 r (wH dH - lH)},
  {4 (2 ell - 2) wH, 8 r (wH dH - lH), 0}
};
pullbackNorm = 4 r wH;
pullbackLaplacian = 4 r dH;
pullbackDefect = pullbackNorm pullbackLaplacian -
  ({0, 1, 0} . pullbackGram .
    {D[pullbackNorm, r], D[pullbackNorm, hh], D[pullbackNorm, wH]})/2;
check["unweighted Clifford pullback: defect", pullbackDefect,
  16 r^2 lH - 8 ell hh wH];

pullbackRules = {degreeK -> 2 ell, uu -> 4 r wH,
  lapU -> 4 r dH, defU -> 16 r^2 lH - 8 ell hh wH};
bb = aa (aa + 2 ell);
bigA = aa (nn - 1) - ell - 2 bb;
weightedNormBar = normGBar /. pullbackRules;
weightedLaplacianBar = lapGBar /. pullbackRules;
weightedDefectBar = defectGBar /. pullbackRules;
check["weighted Clifford pullback: gradient / R^(2a)",
  weightedNormBar, 4 r wH + 4 bb hh^2/r];
(* Specialization consistency for the entered radial Laplacian.
   Independent second-order differentiation: LSC-POWER-MULTIPLIERS.wl,
   CheckRadialMaster, assertion "radial Laplacian". *)
check["weighted Clifford pullback: Laplacian / R^a",
  weightedLaplacianBar, 4 r dH + 2 aa (nn + 2 aa + 4 ell - 2) hh/r];
check["weighted Clifford pullback: defect / R^(3a)",
  weightedDefectBar, 16 r^2 lH + 8 bigA hh wH + 16 bb hh^2 dH +
    8 bb (aa (nn - 1) + ell) hh^3/r^2];
check["weighted Clifford pullback: preserved M-ratio / R^(2a)",
  hh weightedLaplacianBar + mu weightedNormBar,
  4 r (hh dH + mu wH) +
    (2 aa (nn + 2 aa + 4 ell - 2) + 4 mu aa (aa + 2 ell)) hh^2/r];

(* Finite difference at fixed (R,P); nnPrime is a second source dimension. *)
check["dimension monotonicity: finite difference / R^(4a)",
  hh ((weightedDefectBar /. nn -> nnPrime) - weightedDefectBar),
  2 aa (nnPrime - nn) hh^2 weightedNormBar/r];

(* Simons quotient on R^targetK + R^targetK; all differentiation is
   performed independently in (targetq,targetf). *)
targetGamma[v_, w_] :=
  4 targetq (D[v, targetq] D[w, targetq] + D[v, targetf] D[w, targetf]) +
  4 targetf (D[v, targetq] D[w, targetf] + D[v, targetf] D[w, targetq]);
targetDelta[v_] := 4 targetq (D[v, {targetq, 2}] + D[v, {targetf, 2}]) +
  8 targetf D[v, targetq, targetf] + 4 targetK D[v, targetq];
targetH = targetq^(3/4) targetf;
targetWH = targetGamma[targetH, targetH];
targetDH = targetDelta[targetH];
targetLH = targetWH targetDH - targetGamma[targetH, targetWH]/2;
check["Simons fractional target: W_H", targetWH,
  4 targetq^(5/2) + (33/4) targetq^(1/2) targetf^2];
check["Simons fractional target: Delta H", targetDH,
  (3/4) (4 targetK + 7) targetq^(-1/4) targetf];
check["Simons fractional target: L(H)", targetLH,
  targetq^(1/4) targetf ((12 targetK - 47) targetq^2 +
    (33/8) (6 targetK + 1) targetf^2)];
check["Simons fractional target: H Delta H", targetH targetDH,
  (3/4) (4 targetK + 7) targetq^(1/2) targetf^2];
dimensionBound = 1 + 4 ell (1 + mu) + 2 aa (1 + mu) + ell/aa;
check["Simons fractional target: a=1, ell=7/2, M=0 dimension bound",
  dimensionBound /. {aa -> 1, ell -> 7/2, mu -> 0}, 41/2];


    ); True, _, ($Failed &)], $Aborted];
  EvaluationMessages = ToString[#, InputForm] & /@ System`$MessageList;
  ExecutionStatus === True && Length[EvaluationMessages] == 0
];

CertificateResult = <|"CertificateID" -> "LSC-PULLBACK-TRANSFER",
  "ExpectedChecks" -> 13,
  "Checks" -> (<|"Name" -> #[[1]], "Passed" -> TrueQ[#[[2]]],
      "Detail" -> If[StringQ[#[[3]]], #[[3]], ToString[#[[3]], InputForm]]|> &) /@ VerificationLog,
  "EvaluationOK" -> TrueQ[EvaluationOK],
  "EvaluationMessages" -> EvaluationMessages|>;
End[];
EndPackage[];
LaplacianCertificates`PullbackTransfer`Private`CertificateResult


==> anc/certificates/LSC-QUADRATIC-COMPOSITIONS.wl <==
(* ::Package:: *)
(* LSC-QUADRATIC-COMPOSITIONS -- release 20261011_memo_v7.
   Mathematica 12.0 compatible, exact arithmetic, no external dependencies.
   Get returns one certificate association; only the central runner writes logs.
   Formal table identities are conditional on the differential tables proved
   in the manuscript. Coordinate identities in H^2 and C^2 are exact for those
   dimensions; finite integer matrix checks are explicitly finite tests.
   Irreducibility, realizability, removability, global minimization,
   noncongruence and tangent-current convergence are not computer-certified.
   Extra Hopf and initial-form identities are algebraic cross-checks only.
*)
BeginPackage["LaplacianCertificates`QuadraticCompositions`"];
Begin["`Private`"];
ClearAll["LaplacianCertificates`QuadraticCompositions`Private`*"];
checks = {};
expectedChecks = 158;
EvaluationMessages = {};
EvaluationOK = True;
Block[{System`$MessageList = {}, $IterationLimit = Infinity},
 evaluationResult = CheckAbort[Catch[
  zero[name_, expression_, group_] := Module[{residual},
    residual = Expand[Numerator[Together[expression]]];
    AppendTo[checks, <|"Name" -> name, "Group" -> group,
      "Passed" -> TrueQ[residual === 0],
      "Method" -> "exact polynomial/rational identity",
      "Detail" -> "Exact residual: " <> ToString[residual, InputForm]|>]];
  positiveCoefficients[name_, expression_, variables_, group_] := Module[{rules, coefficients, constant},
    rules = CoefficientRules[Expand[expression], variables];
    coefficients = Last /@ rules;
    constant = Expand[expression] /. Thread[variables -> 0];
    AppendTo[checks, <|"Name" -> name, "Group" -> group,
      "Passed" -> TrueQ[Length[coefficients] > 0 && And @@ (TrueQ[# > 0] & /@ coefficients) && constant > 0],
      "Method" -> "positive nonzero coefficients and positive constant",
      "VariablesAssumedNonnegative" -> (ToString[#, InputForm] & /@ variables),
      "Detail" -> "Polynomial with nonnegative indeterminates: " <> ToString[Expand[expression], InputForm]|>]];
  gamma[f_, g_] := Expand[(D[f, #] & /@ variables).metric.(D[g, #] & /@ variables)];
  laplace[f_] := Expand[Sum[D[f, variables[[i]]] laplacians[[i]], {i, Length[variables]}] +
    Sum[metric[[i,j]] D[f, variables[[i]], variables[[j]]], {i, Length[variables]}, {j, Length[variables]}]];
  defect[f_] := Module[{square = gamma[f,f]}, Expand[square laplace[f]-gamma[f,square]/2]];

  (* Start with the underlying R,W,Q table. *)
  variables = {rr, ww, qq};
  metric = {{4 rr,8 ww,8 qq},{8 ww,4 rr ww,4 rr qq},{8 qq,4 rr qq,4 rr qq}};
  laplacians = {4 ell,2 (ell-1) rr,2 mm rr};
  aa = ell-mm-2; bb = mm-1; dd = aa-bb;
  ff = (aa+bb) qq-bb ww; bigD = aa^2 qq+bb^2 (ww-qq);
  group = "orthogonal_quartic_universal_table";
  zero["quartic_delta_F",laplace[ff]-2 dd rr,group];
  zero["quartic_gamma_F_W",gamma[ff,ww]-4 rr ff,group];
  zero["quartic_gradient_square",gamma[ff,ff]-4 rr bigD,group];
  zero["quartic_minimality_defect",defect[ff]+8 ff (2 bigD+aa bb rr^2),group];
  zero["quartic_recover_W_without_polynomial_division",laplace[gamma[ff,ff]]-
    16 (ell+4) bigD-8 (dd^2+aa bb (ell-1)) rr^2,group];
  blocks = {rr^2-4 ww,4 qq,4 (ww-qq)}; weights = {2,mm,ell-mm-1};
  zero["quartic_block_sum",Total[blocks]-rr^2,group];
  Do[
    zero["quartic_block_laplacian_"<>ToString[i-1],laplace[blocks[[i]]]-8 weights[[i]] rr,group];
    Do[zero["quartic_block_gamma_"<>ToString[i-1]<>"_"<>ToString[j-1],
      gamma[blocks[[i]],blocks[[j]]]-If[i==j,16 rr blocks[[i]],0],group],{j,i,3}],{i,3}];
  gg = ww ff;
  polynomial = (3 (ell-1)-12 tt) zz^2+dd (ell-5-4 tt) zz+aa bb (ell-9-4 tt);
  zero["quartic_potential_laplacian",laplace[gg]-2 rr ((ell+3) ff+dd ww),group];
  zero["quartic_potential_gradient_square",gamma[gg,gg]-4 rr ww (3 ff^2+dd ff ww+aa bb ww^2),group];
  zero["quartic_potential_defect",defect[gg]-8 rr^2 ff ww^3 (polynomial/.{zz->ff/ww,tt->ww/rr^2}),group];
  zero["quartic_P_monotonicity",D[polynomial,tt]+4 (3 zz^2+dd zz+aa bb),group];
  zero["quartic_P_boundary",(polynomial/.tt->1/4)-(3 (ell-2) zz^2+dd (ell-6) zz+aa bb (ell-10)),group];
  zero["quartic_gradient_positive_decomposition",((dd zz+aa bb)/.zz->(aa+bb) uu-bb)-
    (aa^2 uu+bb^2 (1-uu)),group];
  beta = Cancel[rr Cancel[defect[gg]/ff]/(ww^3 gamma[ff,ff])];
  zero["quartic_boundary_Jacobi_potential",Cancel[beta/.qq->bb ww/(aa+bb)]-
    (2 (ell-9) rr^2/ww-8),group];
  zero["quartic_Hardy_coefficient",((2 ell-17)/2)^2+8 ell-80-(ell^2-9 ell-31/4),group];

  group = "quaternionic_family_strict_positivity";
  boundary = polynomial/.tt->1/4; p2 = Expand[boundary/.mm->2]; p3 = Expand[boundary/.mm->3];
  zero["m2_ell12_discriminant",Discriminant[p2/.ell->12,zz]+156,group];
  zero["m2_left_endpoint",(p2/.zz->-1)-4,group];
  zero["m2_left_derivative",(D[p2,zz]/.zz->-1)-(ell-3) (ell-14),group];
  positiveCoefficients["m2_ell_at_least16_increasing",D[p2,zz]/.{ell->16+vv,zz->-1+ss},{vv,ss},group];
  Do[zero["m3_ell"<>ToString[item[[1]]]<>"_discriminant",
    Discriminant[p3/.ell->item[[1]],zz]-item[[2]],group],{item,{{12,-2460},{16,-14076},{20,-31676}}}];
  zero["m3_shifted_positive_form",(p3/.zz->ss-2)-(3 (ell-2) ss^2+(ell-3) (ell-22) ss+8 (ell-1)),group];
  positiveCoefficients["m3_ell_at_least24_positive",p3/.{ell->24+vv,zz->ss-2},{vv,ss},group];
  zero["m3_ell12_completed_square",(p3/.ell->12)-(30 (zz+1/2)^2+41/2),group];
  zero["k3_Hardy_constant",((ell^2-9 ell-31/4)/.ell->12)-113/4,group];
  zero["k2_transverse_Hardy_gap",(6-2)^2/4-5+1,group];

  (* Independently differentiate x,y in H^2, using right multiplication. *)
  group = "quaternionic_coordinate_table_H2";
  xx = Array[x,8]; yy = Array[y,8]; coordinates = Join[xx,yy];
  cg[f_,g_] := Expand[Total[(D[f,#] D[g,#]) & /@ coordinates]];
  cl[f_] := Expand[Total[D[f,{#,2}] & /@ coordinates]];
  rightUnits[list_] := Transpose[(Function[block,With[
    {a0=block[[1]],b0=block[[2]],c0=block[[3]],d0=block[[4]]},
    {{-b0,a0,d0,-c0},{-c0,-d0,a0,b0},{-d0,c0,-b0,a0}}]]) /@ Partition[list,4]];
  units = Flatten /@ rightUnits[xx];
  rc = xx.xx+yy.yy; wc = (xx.xx) (yy.yy)-(xx.yy)^2; qis = (#.yy & /@ units);
  Do[qc = Total[Take[qis,j]^2];
    zero["coordinate_m"<>ToString[j]<>"_delta_Q",cl[qc]-2 j rc,group];
    zero["coordinate_m"<>ToString[j]<>"_gamma_QQ",cg[qc,qc]-4 rc qc,group];
    zero["coordinate_m"<>ToString[j]<>"_gamma_WQ",cg[wc,qc]-4 rc qc,group],{j,{2,3}}];
  zero["coordinate_delta_W",cl[wc]-14 rc,group];
  zero["coordinate_gamma_WW",cg[wc,wc]-4 rc wc,group];

  (* Universal complex-bilinear Hermitian Gram differential table. *)
  group = "complex_Gram_cycle_sextic";
  h = Array[hh,{3,3}]; variables = Flatten[h]; pairs = Tuples[Range[3],2];
  metric = Table[2 (If[pairs[[i,1]]==pairs[[j,2]],h[[pairs[[j,1]],pairs[[i,2]]]],0]+
    If[pairs[[i,2]]==pairs[[j,1]],h[[pairs[[i,1]],pairs[[j,2]]]],0]),{i,9},{j,9}];
  laplacians = (If[#[[1]]==#[[2]],4 kk,0]& /@ pairs);
  cycle = h[[1,2]] h[[2,3]] h[[3,1]]; cycleBar = h[[2,1]] h[[3,2]] h[[1,3]];
  fs = (cycle-cycleBar)/(2 I); ts = (cycle+cycleBar)/2; rs = Diagonal[h];
  edges = {h[[2,3]] h[[3,2]],h[[3,1]] h[[1,3]],h[[1,2]] h[[2,1]]};
  rsum = Total[rs]; esum = Total[edges];
  squareS = Sum[rs[[i]] edges[[i]] (esum-edges[[i]]),{i,3}]-2 ts esum;
  bigB = Sum[edges[[i]] (rs[[i]]+rs[[Mod[i,3]+1]]) (rs[[i]]+rs[[Mod[i+1,3]+1]])-edges[[i]]^2,{i,3}]-2 rsum ts;
  zero["sextic_harmonic_all_row_counts",laplace[fs],group];
  zero["sextic_gradient_square",gamma[fs,fs]-squareS,group];
  zero["sextic_gamma_F_S",gamma[fs,squareS]-4 bigB fs,group];
  zero["sextic_minimality_defect",defect[fs]+2 bigB fs,group];
  zero["sextic_delta_complex_cycle",laplace[cycle]-4 esum,group];
  zero["sextic_gamma_F_real_cycle",gamma[fs,ts]-2 esum fs,group];
  Do[
    zero["sextic_gamma_F_radius_"<>ToString[i],gamma[fs,rs[[i]]]-4 fs,group];
    zero["sextic_gamma_F_edge_"<>ToString[i],gamma[fs,edges[[i]]]-2 (rsum-rs[[i]]) fs,group],{i,3}];
  zero["sextic_regular_point_gradient_square",(squareS/.Thread[Flatten[h]->Flatten[{{1,1,1},{1,2,1},{1,1,1}}]])-2,group];

  group = "complex_Gram_coordinates_and_tangents";
  rv = Array[ar,6]; iv = Array[ai,6]; vectors = Partition[rv+I iv,2];
  hv = Table[ComplexExpand[Conjugate[vectors[[i]]].vectors[[j]]],{i,3},{j,3}];
  cycleIm = Expand[ComplexExpand[Im[hv[[1,2]] hv[[2,3]] hv[[3,1]]]]];
  hopf[list_] := ComplexExpand[{2 Re[Conjugate[list[[1]]] list[[2]]],
    2 Im[Conjugate[list[[1]]] list[[2]]],list[[1]] Conjugate[list[[1]]]-list[[2]] Conjugate[list[[2]]]}];
  zero["sextic_Hopf_determinant_identity",cycleIm-Det[Transpose[hopf /@ vectors]]/4,group];
  scalarVector = Array[cr,3]+I Array[ci,3];
  oneRow = Table[ComplexExpand[Conjugate[scalarVector[[i]]] scalarVector[[j]]],{i,3},{j,3}];
  zero["sextic_one_row_identically_zero",fs/.Thread[Flatten[h]->Flatten[oneRow]],group];
  tangentVectors = {{1,0},{1,1},{eps (zr1+I zi1),eps (zr2+I zi2)}};
  ht = Table[ComplexExpand[Conjugate[tangentVectors[[i]]].tangentVectors[[j]]],{i,3},{j,3}];
  zero["sextic_nonvertex_quadratic_initial_term",(fs/.Thread[Flatten[h]->Flatten[ht]])-
    eps^2 (zi2 zr1-zr2 zi1),group];

  group = "determinant_nonvertex_cubic_initial_form";
  matrixY = Array[dy,{4,4}]; det4 = Det[DiagonalMatrix[{1,0,0,0}]+eps matrixY];
  det3 = Det[matrixY[[2;;4,2;;4]]];
  zero["det4_rank1_exact_expansion",det4-eps^3 det3-eps^4 Det[matrixY],group];
  zero["det4_rank1_lower_orders_vanish",Sum[Coefficient[Expand[det4],eps,j] eps^j,{j,0,2}],group];
  zero["det4_rank1_cubic_initial_form",Coefficient[Expand[det4],eps,3]-det3,group];

  (* Rectangular M_{p,3}(R) family: formal trace reductions for all p.
     The trace differential table is an input, proved in the manuscript. *)
  group = "rectangular_quartic_formal_trace_identities";
  rectE2 = (rectR^2-rectP2)/2;
  rectE3 = (rectP3-rectR rectP2+rectR rectE2)/3;
  rectP4 = rectR rectP3-rectE2 rectP2+rectE3 rectR;
  rectP5 = rectR rectP4-rectE2 rectP3+rectE3 rectP2;
  rectF = 2 rectP2-rectR^2;
  rectS = 64 rectP3-64 rectR rectP2+16 rectR^3;
  rectRFSrules = {rectR -> pr,rectP2 -> (pf+pr^2)/2,
    rectP3 -> (ps+32 pr pf+16 pr^3)/64};
  zero["rectangular_trace_P4",(rectP4/.rectRFSrules)-
    (pr ps/48+5 pr^2 pf/12+pr^4/8+pf^2/8),group];
  zero["rectangular_trace_P5",(rectP5/.rectRFSrules)-
    (5 pr^2 ps/256+5 pr^3 pf/16+pr^5/16+5 pr pf^2/24+5 pf ps/768),group];
  variables = {rectR,rectP2,rectP3};
  metric = {{4 rectR,8 rectP2,12 rectP3},
    {8 rectP2,16 rectP3,24 rectP4},{12 rectP3,24 rectP4,36 rectP5}};
  laplacians = {6 rows,4 (rows+4) rectR,6 ((rows+5) rectP2+rectR^2)};
  zero["rectangular_delta_R",laplace[rectR]-6 rows,group];
  zero["rectangular_delta_F",laplace[rectF]-4 (6-rows) rectR,group];
  zero["rectangular_delta_S",laplace[rectS]-32 (rows+6) rectR^2-448 rectF,group];
  zero["rectangular_gamma_RR",gamma[rectR,rectR]-4 rectR,group];
  zero["rectangular_gamma_RF",gamma[rectR,rectF]-8 rectF,group];
  zero["rectangular_gamma_RS",gamma[rectR,rectS]-12 rectS,group];
  zero["rectangular_gamma_FF",gamma[rectF,rectF]-rectS,group];
  zero["rectangular_gamma_FS",gamma[rectF,rectS]-
    8 rectR rectS-128 (rectR^2+rectF) rectF,group];
  zero["rectangular_gamma_SS",gamma[rectS,rectS]-
    192 (rectR^2+rectF) rectS-1024 rectR^3 rectF-2048 rectR rectF^2,group];
  rectDefect = defect[rectF];
  zero["rectangular_general_minimality_defect",rectDefect-
    4 (5-rows) rectR rectS+64 (rectR^2+rectF) rectF,group];
  zero["rectangular_p5_minimality_defect",(rectDefect/.rows->5)+
    64 (rectR^2+rectF) rectF,group];
  zero["rectangular_regular_point_F",rectF/.{rectR->6,rectP2->18,rectP3->66},group];
  zero["rectangular_regular_point_S",(rectS/.{rectR->6,rectP2->18,rectP3->66})-768,group];
  rectEigenvalues = {t1,t2,t3};
  rectEigenProfiles = {rectR,rectF,rectS}/.{rectR->Total[rectEigenvalues],
    rectP2->Total[rectEigenvalues^2],rectP3->Total[rectEigenvalues^3]};
  rectJacobian = Table[D[rectEigenProfiles[[i]],rectEigenvalues[[j]]],{i,3},{j,3}];
  zero["rectangular_RFS_eigenvalue_Jacobian_squared",Det[rectJacobian]^2-
    768^2 (t1-t2)^2 (t1-t3)^2 (t2-t3)^2,group];

  (* Independent finite coordinate tests: three explicitly fixed integer
     matrices in each M_{p,3}(R), p=3,4,5,6, plus one critical matrix.
     These tests are not a general coordinate proof in p. Each Hessian
     action is evaluated in matrix coordinates, without closure reduction. *)
  coordinateData[inputMatrix_List] := Module[
    {p=Length[inputMatrix],b,r,f,grad,hessianTimes,basis,columns,h,hg,
     gradS,s,deltaF,cc0,deltaS},
    b=Transpose[inputMatrix].inputMatrix;
    r=Total[Flatten[inputMatrix^2]];
    f=2 Tr[b.b]-r^2;
    grad=8 inputMatrix.b-4 r inputMatrix;
    hessianTimes[v_List] := 8 v.b+
      8 inputMatrix.(Transpose[v].inputMatrix+Transpose[inputMatrix].v)-
      8 Total[Flatten[inputMatrix v]] inputMatrix-4 r v;
    columns=Table[
      basis=Partition[UnitVector[3 p,j],3];
      Flatten[hessianTimes[basis]],{j,3 p}];
    h=Transpose[columns];
    hg=hessianTimes[grad];
    gradS=2 hg;
    s=Total[Flatten[grad^2]];
    deltaF=Tr[h]; cc0=4 (6-p);
    (* Bochner with Delta F = cc0 R; that identity is independently
       checked against the coordinate Hessian trace in every sample. *)
    deltaS=2 Total[Flatten[h^2]]+16 cc0 f;
    <|"R"->r,"F"->f,"S"->s,"DeltaF"->deltaF,"DeltaS"->deltaS,
      "GammaFS"->Total[Flatten[grad gradS]],
      "GammaSS"->Total[Flatten[gradS^2]],
      "Defect"->s deltaF-Total[Flatten[grad hg]],"Hessian"->h,"B"->b|>
  ];
  group="rectangular_quartic_finite_integer_coordinate_checks";
  Do[
    sampleMatrix=Table[Mod[17 i+11 j+3 i j+7 sample+sample i^2,5]-2,{i,p},{j,3}];
    sampleData=coordinateData[sampleMatrix];
    cr=sampleData["R"]; cf=sampleData["F"]; cs=sampleData["S"];
    sampleName="rectangular_coordinate_p"<>ToString[p]<>"_sample"<>ToString[sample]<>"_";
    zero[sampleName<>"delta_F",sampleData["DeltaF"]-4 (6-p) cr,group];
    zero[sampleName<>"delta_S",sampleData["DeltaS"]-32 (p+6) cr^2-448 cf,group];
    zero[sampleName<>"gamma_FS",sampleData["GammaFS"]-8 cr cs-128 (cr^2+cf) cf,group];
    zero[sampleName<>"gamma_SS",sampleData["GammaSS"]-
      192 (cr^2+cf) cs-1024 cr^3 cf-2048 cr cf^2,group];
    zero[sampleName<>"minimality_defect",sampleData["Defect"]-
      4 (5-p) cr cs+64 (cr^2+cf) cf,group];
    zero[sampleName<>"gradient_trace_identity",cs-
      64 Tr[MatrixPower[sampleData["B"],3]]+32 cr cf+16 cr^3,group],
    {p,{3,4,5,6}},{sample,1,3}];
  criticalMatrix=Table[If[i==j && i<=2,1,0],{i,5},{j,3}];
  criticalData=coordinateData[criticalMatrix];
  criticalR=criticalData["R"]; criticalH=criticalData["Hessian"];
  zero["rectangular_critical_RFS",(criticalR-2)^2+
    criticalData["F"]^2+criticalData["S"]^2,group];
  zero["rectangular_critical_Hessian_polynomial",
    Total[Flatten[(MatrixPower[criticalH,3]-
      4 criticalR MatrixPower[criticalH,2]-32 criticalR^2 criticalH)^2]],group];
  zero["rectangular_critical_Hessian_trace",Tr[criticalH]-4 criticalR,group];
  zero["rectangular_critical_Hessian_squared_trace",
    Tr[MatrixPower[criticalH,2]]-176 criticalR^2,group];

  (* Radial Clifford profile identities for two explicit homogeneous
     profiles. These are checks in fixed profile degree, not a proof of
     the general homogeneous-profile statement. *)
  group="radial_Clifford_profile_fixed_degree_checks";
  variables={rad,y1,y2};
  metric={{4 rad,4 y1,4 y2},{4 y1,4 rad,0},{4 y2,0,4 rad}};
  laplacians={2 ambientN,0,0};
  cubicProfile=rad^3+2 rad y1^2+y1 y2^2;
  profileK=D[cubicProfile,y1]^2+D[cubicProfile,y2]^2-D[cubicProfile,rad]^2;
  profileWave=D[cubicProfile,{y1,2}]+D[cubicProfile,{y2,2}]-D[cubicProfile,{rad,2}];
  profileLorentz=D[cubicProfile,y1] D[profileK,y1]+
    D[cubicProfile,y2] D[profileK,y2]-D[cubicProfile,rad] D[profileK,rad];
  zero["radial_profile_cubic_gradient_identity",gamma[cubicProfile,cubicProfile]-
    4 rad profileK-24 cubicProfile D[cubicProfile,rad],group];
  zero["radial_profile_cubic_laplacian_identity",laplace[cubicProfile]-
    4 rad profileWave-(2 ambientN+16) D[cubicProfile,rad],group];
  profileRHS=16 rad^2 (profileK profileWave-profileLorentz/2)+
    8 (ambientN-2) rad profileK D[cubicProfile,rad];
  zero["radial_profile_cubic_defect_modulo_profile",
    PolynomialRemainder[Expand[defect[cubicProfile]-profileRHS],cubicProfile,rad],group];
  quadraticProfile=y1^2+y2^2-2 rad^2/(ambientN-2);
  zero["radial_profile_quadratic_selected_level",
    PolynomialRemainder[Expand[defect[quadraticProfile]],quadraticProfile,y1],group];

  True, _, ($Failed &) ], $Aborted];
 EvaluationMessages=ToString[#,InputForm]& /@ System`$MessageList;
 EvaluationOK=TrueQ[evaluationResult===True && Length[EvaluationMessages]==0];
];
If[evaluationResult===$Aborted,Abort[]];
CertificateResult=<|"CertificateID"->"LSC-QUADRATIC-COMPOSITIONS",
  "Release"->"20261011_memo_v7","ExpectedChecks"->expectedChecks,
  "Checks"->checks,"EvaluationOK"->EvaluationOK,
  "EvaluationMessages"->EvaluationMessages,
  "Scope"->{
    "Formal orthogonal-quartic, rectangular-trace and complexified Hermitian-Gram identities are conditional on the differential tables proved in the manuscript.",
    "Quaternionic H^2 and complex C^2 coordinate identities are exact for the stated finite dimensions; the rectangular coordinate tests use exactly twelve integer matrices and one critical matrix.",
    "The radial Clifford profile checks use one degree-three and one degree-two profile; the general proof is in the manuscript.",
    "Positivity checks use the stated nonnegative shifted variables and the parameter ranges justified in the manuscript.",
    "The Hopf interpretation and nonvertex initial-form checks are supplementary algebraic identities; they do not assert additional geometric theorems in the manuscript.",
    "No check proves irreducibility, realizability, singular-set removal, global minimization, noncongruence or tangent-current convergence."
  }|>;
End[];
EndPackage[];
LaplacianCertificates`QuadraticCompositions`Private`CertificateResult


==> anc/certificates/LSC-REVIEW-STRENGTHENINGS.wl <==
(* Mathematica 12 certificate: LSC-REVIEW-STRENGTHENINGS.
   Stable manuscript references: eq:nr-five-radius-recovery,
   eq:nr-cartan-reduction, eq:nr-cartan-reconstruction,
   cor:nr-cartan-dimensions, cor:quartic-nine-weights, bh:potentials,
   eq:quartic-nine-certificate, eq:quartic-nine-discriminant,
   eq:spectral-radial-Newton, eq:spectral-Hardy-gap,
   eq:octonionic-product-Hardy-gap, eq:pfaffian-Hardy-gap.
   Current locations are in the accompanying certificate crosswalk.

   Intrinsic cubic and quartic differential tables are INPUT. Checks do
   not prove those tables, Cartan classification, quartic realization,
   removability, Newton inequalities, or geometric comparison. The
   excluded low-weight cases use the exact original 3 by 7 enumeration.
   Loading this file returns an association and writes no files. *)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`ReviewStrengthenings`"];
Begin["`Private`"];

certificateReport = Module[
  {checks = {}, zero, positiveCoefficients, r, s, a, p, h, m,
   variables, matrix, deltas, gamma, laplacian, f, cartan, radius,
   gradientSquare, k, r0, c, t, z, alpha, u, aa, bb, p10, coeffA,
   coeffB, coeffC, p9, discriminant, lower, discriminant8, cliffordDelta,
   cases, pair, unusedWeight, sorted, index, ambientDimension, degree},

  zero[name_String, expression_] := Module[{residual},
    residual = Expand[Numerator[Together[expression]]];
    AppendTo[checks, <|"Name" -> name,
      "Passed" -> TrueQ[residual === 0],
      "Detail" -> If[TrueQ[residual === 0], "Exact residual: 0",
        "Residual: " <> ToString[residual, InputForm]]|>]
  ];
  positiveCoefficients[name_String, expression_, indeterminates_List] :=
    Module[{coefficients, passed},
      coefficients = Last /@ CoefficientRules[Expand[expression], indeterminates];
      passed = Length[coefficients] > 0 &&
        And @@ (TrueQ[# > 0] & /@ coefficients);
      AppendTo[checks, <|"Name" -> name, "Passed" -> TrueQ[passed],
        "Detail" -> "Nonzero coefficients: " <>
          ToString[coefficients, InputForm] <>
          "; all supplied indeterminates are assumed nonnegative."|>]
    ];

  variables = {r, s, a, p, h};
  matrix = {
    {4 r, 0, 6 a, 2 p, 4 h},
    {0, 4 s, 0, 4 p, 4 h},
    {6 a, 0, 9 r^2, 18 h - r s, r p + s a/3},
    {2 p, 4 p, 18 h - r s, s^2/9 + 4 h,
      r p/3 + 2 s p/9 + s a/27},
    {4 h, 4 h, r p + s a/3, r p/3 + 2 s p/9 + s a/27,
      (r + s) h/3 + p^2/9 + a p/27}
  };
  deltas = {2 (m + 2), 2 m, 0, 0, (m r + (m + 2) s)/9};
  gamma[left_, right_] := Expand[
    (D[left, #] & /@ variables) . matrix . (D[right, #] & /@ variables)];
  laplacian[expression_] := Expand[
    Total[MapThread[#1 D[expression, #2] &, {deltas, variables}]] +
    Total[Flatten[Table[
      matrix[[i, j]] D[expression, variables[[i]], variables[[j]]],
      {i, 1, Length[variables]}, {j, 1, Length[variables]}]]]];

  f = (a + 3 p)/6;
  cartan = a - 9 p;
  radius = r + s;
  gradientSquare = gamma[f, f];
  zero["intrinsic_gradient_square", gradientSquare - (r - s/3)^2/4 - 4 h];
  zero["intrinsic_laplacian_gradient_square",
    laplacian[gradientSquare] - ((10 m + 36) r + (2 m + 4) s)/9];
  zero["intrinsic_radius_recovery",
    (9 laplacian[gradientSquare] - (2 m + 4) radius)/(8 (m + 4)) - r];
  zero["Cartan_reduction_from_R_F_algebra", cartan - 6 (gamma[r, f] - 5 f)];
  zero["Cartan_reduction_eikonal_identity", gamma[cartan, cartan] - 9 radius^2];
  zero["Cartan_reduction_harmonicity", laplacian[cartan]];
  zero["Cartan_reconstruction", (4 a/6 - cartan/6)/3 - f];

  aa = 1 - 2 c;
  bb = c (1 - c);
  p10 = bb (k - 8 + (2 k - 23) t) +
    aa (k - 4 + (2 k - 14) t) z +
    (3 k + (15 k - 33) t + (18 k + 27) t^2) z^2 +
    2 (r0 - 1) t (bb + aa z + 3 (1 + 3 t) z^2);
  coeffA = 27 + 144 t + 315 t^2;
  coeffB = 5 + 18 t;
  coeffC = 1 + 9 t;
  p9 = bb coeffC + aa coeffB z + coeffA z^2;
  zero["quartic_h_nine_r0_eight", (p10 /. {k -> 9, r0 -> 8}) - p9];
  zero["quartic_h_nine_weight_remainder",
    (p10 /. k -> 9) - p9 -
      2 (r0 - 8) t (bb + aa z + 3 (1 + 3 t) z^2)];
  discriminant = (1 - alpha) coeffA coeffC - alpha coeffB^2;
  lower = (23 + 4788 t + 30564 t^2 + 68040 t^3)/49;
  zero["quartic_h_nine_negative_discriminant",
    -Discriminant[p9, z] - (discriminant /. alpha -> aa^2)];
  zero["quartic_h_nine_discriminant_bound",
    (discriminant /. alpha -> 25/49) - lower];
  zero["quartic_h_nine_parameter_remainder",
    discriminant - lower - (25/49 - alpha) (coeffA coeffC + coeffB^2)];
  positiveCoefficients["quartic_h_nine_positive_discriminant_bound", lower, {t}];
  positiveCoefficients["quartic_h_nine_positive_leading_coefficient", coeffA, {t}];
  discriminant8 = 12 (k - 1) (k - 9) bb - (k - 5)^2 aa^2;
  zero["degree_eight_h_eleven", (discriminant8 /. {k -> 11, c -> 1/9}) - 52/27];
  zero["degree_eight_h_ten_active_weights_at_least_three",
    (discriminant8 /. {k -> 10, c -> 1/4}) - 14];

  cliffordDelta[j_Integer] :=
    {1, 2, 4, 4, 8, 8, 8, 8}[[Mod[j - 1, 8] + 1]] 16^Quotient[j - 1, 8];
  cases = Flatten[Table[
    sorted = Sort[Prepend[pair, unusedWeight]];
    index = cliffordDelta[sorted[[1]] + sorted[[2]] - 1];
    <|"Weights" -> Prepend[pair, unusedWeight], "Ell" -> unusedWeight + 8,
      "Delta" -> index, "Excluded" -> (Mod[unusedWeight + 8, index] != 0)|>,
    {pair, {{2, 7}, {3, 6}, {4, 5}}}, {unusedWeight, 1, 7}], 1];
  AppendTo[checks, <|"Name" -> "quartic_h_nine_low_unused_weights_excluded",
    "Passed" -> TrueQ[Length[cases] == 21 && And @@ (#["Excluded"] & /@ cases)],
    "Detail" -> "Exact 21-case integer enumeration: " <> ToString[cases, InputForm]|>];
  positiveCoefficients["quartic_h_nine_Hardy_positive",
    (2 (8 + u + 9 - 1) - 17)^2/4, {u}];

  zero["spectral_necessary_dimension_arithmetic",
    (2 degree - 2) (ambientDimension + 2 degree - 4) -
      (24 - 16/degree) degree (degree - 1)/2 -
      2 (degree - 1) (ambientDimension - 4 degree)];
  zero["spectral_Hardy_homogeneity",
    (2 degree - 1 - (ambientDimension - 1)/2)^2 -
      (ambientDimension - 4 degree + 1)^2/4];
  zero["octonionic_Hardy_coefficient",
    ((ambientDimension - 4 degree + 1)^2/4 /. ambientDimension -> 8 degree) -
      (4 degree + 1)^2/4];
  zero["Pfaffian_Hardy_coefficient",
    ((ambientDimension - 4 degree + 1)^2/4 /.
      ambientDimension -> 2 degree (2 degree - 1)) -
      (4 degree^2 - 6 degree + 1)^2/4];
  positiveCoefficients["spectral_Hardy_positive_at_necessary_dimension",
    (ambientDimension - 4 degree + 1)^2/4 /.
      ambientDimension -> 4 degree + u, {u}];

  <|"CertificateID" -> "LSC-REVIEW-STRENGTHENINGS",
    "ExpectedChecks" -> 23, "Checks" -> checks,
    "Scope" -> "Conditional intrinsic cubic identities; quartic discriminant and endpoint identities; exact 21-case exclusions; spectral and Hardy arithmetic. Classification and analytic proofs remain in the manuscript."|>
];

End[];
EndPackage[];
LaplacianCertificates`ReviewStrengthenings`Private`certificateReport


==> anc/certificates/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl <==
(* Mathematica 12 certificate: LSC-WEIGHTED-CLIFFORD-QUARTIC.
   Stable manuscript references: eq:weighted-Clifford-table,
   eq:weighted-Clifford-certificate, cor:weighted-Clifford-Hardy,
   eq:homogeneous-strict-stability. Current locations are in the crosswalk.

   The differential table is INPUT. Sign conclusions are conditional on
   R >= 0, W >= 0, K = R^2 - 4 W >= 0, and T = F^2 >= 0.
   The boundary quotient additionally requires R > 0 and W > 0.
   This file does not prove the coordinate table, the actual invariant
   image, regularity, removability, comparison, or the Hardy theorem.
   Loading this file returns an association and writes no files. *)

(* Release: 20261011_memo_v7. Prepared: 2026-10-11.
   Current statement numbers and scope are recorded in CertificateIndex.md.
   Execute RunAll.wl to generate fresh results. *)

BeginPackage["LaplacianCertificates`WeightedCliffordQuartic`"];
Begin["`Private`"];

certificateReport = Module[
  {checks = {}, zero, positiveCoefficients, radius, weight, definingQuartic,
   slack, square, variables, gammaTable, generatorLaplacians, gradient,
   gamma, laplacian, potential, gradientSquare, deltaG, curvature,
   bracket, positiveBracket, lOverF, boundaryBeta, hardyGap},

  zero[name_String, expression_] := Module[{residual},
    residual = Expand[Numerator[Together[expression]]];
    AppendTo[checks, <|"Name" -> name,
      "Passed" -> TrueQ[residual === 0],
      "Detail" -> If[TrueQ[residual === 0], "Exact residual: 0",
        "Residual: " <> ToString[residual, InputForm]]|>]
  ];
  positiveCoefficients[name_String, expression_, indeterminates_List] :=
    Module[{coefficients, passed},
      coefficients = Last /@ CoefficientRules[Expand[expression], indeterminates];
      passed = Length[coefficients] > 0 &&
        And @@ (TrueQ[# > 0] & /@ coefficients);
      AppendTo[checks, <|"Name" -> name, "Passed" -> TrueQ[passed],
        "Detail" -> "Nonzero coefficients: " <>
          ToString[coefficients, InputForm] <>
          "; all supplied indeterminates are assumed nonnegative."|>]
    ];

  variables = {radius, weight, definingQuartic};
  gammaTable = {{4 radius, 8 weight, 8 definingQuartic},
    {8 weight, 4 radius weight, 4 radius definingQuartic},
    {8 definingQuartic, 4 radius definingQuartic, 4 radius weight}};
  generatorLaplacians = {64, 28 radius, 0};
  gradient[expression_] := (D[expression, #] & /@ variables);
  gamma[left_, right_] := Expand[gradient[left] . gammaTable . gradient[right]];
  laplacian[expression_] := Expand[
    Total[MapThread[D[expression, #1] #2 &, {variables, generatorLaplacians}]] +
    Total[Flatten[Table[
      gammaTable[[i, j]] D[expression, variables[[i]], variables[[j]]],
      {i, 1, Length[variables]}, {j, 1, Length[variables]}]]]];

  potential = weight definingQuartic;
  gradientSquare = gamma[potential, potential];
  deltaG = laplacian[potential];
  curvature = Expand[gradientSquare deltaG - gamma[potential, gradientSquare]/2];
  bracket = (3 radius^2 - 2 weight) weight^2 +
    (21 radius^2 - 6 weight) definingQuartic^2;
  zero["weighted_clifford_gradient_square",
    gradientSquare - 4 radius weight (weight^2 + 3 definingQuartic^2)];
  zero["weighted_clifford_Laplacian", deltaG - 36 radius definingQuartic];
  zero["weighted_clifford_curvature_defect", curvature - 16 weight definingQuartic bracket];
  zero["weighted_clifford_degree_eight",
    Total[MapThread[#1 #2 D[potential, #2] &, {{2, 4, 4}, variables}]] -
      8 potential];

  (* Slack K = R^2 - 4 W is assumed nonnegative; its sign is not proved. *)
  positiveBracket = 3 slack weight^2 + 10 weight^3 +
    21 slack square + 78 weight square;
  zero["weighted_clifford_slack_decomposition",
    bracket - (positiveBracket /. {slack -> radius^2 - 4 weight,
      square -> definingQuartic^2})];
  positiveCoefficients["weighted_clifford_positive_bracket_coefficients",
    positiveBracket, {slack, weight, square}];
  zero["weighted_clifford_signed_defect_certificate",
    potential curvature - (16 weight^2 square positiveBracket /.
      {slack -> radius^2 - 4 weight, square -> definingQuartic^2})];
  positiveCoefficients["weighted_clifford_Laplacian_product_coefficients",
    Expand[potential deltaG] /. definingQuartic^2 -> square, {radius, weight, square}];

  (* Cancel F before restricting to F = 0. The original denominator
     W^3 Gamma(F,F) requires R,W > 0 at the regular boundary. *)
  lOverF = Cancel[curvature/definingQuartic];
  boundaryBeta = Cancel[(radius lOverF/(weight^3 gamma[definingQuartic, definingQuartic])) /.
    definingQuartic -> 0];
  zero["weighted_clifford_boundary_beta",
    boundaryBeta - (12 radius^2/weight - 8)];
  zero["weighted_clifford_beta_lower_bound_remainder",
    weight (boundaryBeta - 40) - 12 (radius^2 - 4 weight)];
  positiveCoefficients["weighted_clifford_beta_slack_coefficient", 12 slack, {slack}];

  (* Arithmetic substitution in the manuscript Hardy formula only. *)
  hardyGap = (8 - 31/2)^2 + 40;
  zero["weighted_clifford_Hardy_gap_385_over_4", hardyGap - 385/4];

  <|"CertificateID" -> "LSC-WEIGHTED-CLIFFORD-QUARTIC",
    "ExpectedChecks" -> 12, "Checks" -> checks,
    "Scope" -> "Formal identities conditional on the supplied differential table and slack inequalities; boundary beta >= 40 and Hardy arithmetic 385/4."|>
];

End[];
EndPackage[];
LaplacianCertificates`WeightedCliffordQuartic`Private`certificateReport


==> anc/manifest.json <==
{
  "SchemaVersion": 2,
  "Release": "20261011_memo_v7",
  "PreparationStatus": "PREPARED_NOT_YET_RUN",
  "PreparedOn": "2026-10-11",
  "MinimumMathematicaVersion": "12.0",
  "ExpectedCertificateCount": 26,
  "ExpectedChecks": 7134,
  "Manuscript": {
    "Title": "Laplacian algebras and subcalibrations for minimal hypercones",
    "PDF": "manuscript/Laplacian_Subcalibrations_Memo_20261011_v7.pdf",
    "Pages": 210,
    "PDFSHA256": "90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
    "CompiledLabels": "manuscript/labels.aux",
    "CompiledLabelsSHA256": "66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
    "Pagination": "Locations use printed page numbers: vii front-matter pages followed by 203 Arabic-numbered pages.",
    "Format": "AMS Memoirs (memo-l)"
  },
  "Certificates": [
    {
      "CertificateID": "LSC-MULTIPLIER-JACOBI",
      "Title": "Multiplier Jacobi",
      "File": "certificates/LSC-MULTIPLIER-JACOBI.wl",
      "ExpectedChecks": 6,
      "Role": "manuscript certificate",
      "Scope": [
        "The arbitrary-two-jet encoding and one angular coordinate retain the scope of the finite algebraic check; analytic statements are proved in the manuscript."
      ],
      "References": [
        {
          "label": "thm:exact-multiplier",
          "resolved": {
            "number": "4.2",
            "page": "30",
            "anchor": "theorem.4.2"
          }
        },
        {
          "label": "prop:potential-normal-form",
          "resolved": {
            "number": "4.1",
            "page": "29",
            "anchor": "proposition.4.1"
          }
        },
        {
          "label": "prop:spherical-quotient-potential",
          "resolved": {
            "number": "4.26",
            "page": "43",
            "anchor": "proposition.4.26"
          }
        },
        {
          "label": "eq:degree-window",
          "resolved": {
            "number": "4.13",
            "page": "33",
            "anchor": "equation.4.13"
          }
        },
        {
          "label": "rem:vanishing-trace-strict-stability",
          "resolved": {
            "number": "4.7",
            "page": "33",
            "anchor": "remark.4.7"
          }
        }
      ],
      "CheckNames": [
        "general exact multiplier: arbitrary two-jets",
        "general scalar composition identity",
        "general spherical numerator from polar differentiation",
        "degree window: exact completed square",
        "Simons RF gradient-square identity",
        "Simons RF polynomial defect"
      ]
    },
    {
      "CertificateID": "LSC-ISOPARAMETRIC",
      "Title": "Isoparametric",
      "File": "certificates/LSC-ISOPARAMETRIC.wl",
      "ExpectedChecks": 16,
      "Role": "manuscript certificate",
      "Scope": [
        "The interval positivity certificates are checked separately in LSC-INTERVAL-POSITIVITY; see app:exact-certificates in the current manuscript."
      ],
      "References": [
        {
          "label": "prop:radial-Q",
          "resolved": {
            "number": "6.6",
            "page": "56",
            "anchor": "proposition.6.6"
          }
        },
        {
          "label": "prop:quadratic-corrections",
          "resolved": {
            "number": "6.8",
            "page": "58",
            "anchor": "proposition.6.8"
          }
        },
        {
          "label": "prop:17-correction",
          "resolved": {
            "number": "6.9",
            "page": "59",
            "anchor": "proposition.6.9"
          }
        },
        {
          "label": "prop:forced-critical-lambda",
          "resolved": {
            "number": "6.7",
            "page": "58",
            "anchor": "proposition.6.7"
          }
        },
        {
          "label": "cor:Lin-one-sided",
          "resolved": {
            "number": "6.12",
            "page": "60",
            "anchor": "corollary.6.12"
          }
        },
        {
          "label": "eq:intro-Lawson-multiplier",
          "resolved": {
            "number": "1.1",
            "page": "1",
            "anchor": "equation.1.1"
          }
        }
      ],
      "CheckNames": [
        "rank-one radial defect",
        "isoparametric correction g=2, t=1/3",
        "isoparametric correction g=4, t=1/7",
        "isoparametric correction g=4, t=3/7",
        "(4,1,7) correction",
        "critical isoparametric coefficient z^0 vanishes",
        "critical isoparametric coefficient z^1 vanishes",
        "critical isoparametric coefficient z^2 vanishes",
        "forced critical isoparametric cubic coefficient",
        "Lin one-sided gradient square",
        "Lin one-sided Laplacian",
        "Lin one-sided defect 64 R F^2 (v-17u)",
        "Lawson multiplier",
        "Lawson quartic potential",
        "inverse squared x-radius",
        "inverse squared y-radius"
      ]
    },
    {
      "CertificateID": "LSC-BIHOMOGENEOUS-HOPF",
      "Title": "Bihomogeneous Hopf",
      "File": "certificates/LSC-BIHOMOGENEOUS-HOPF.wl",
      "ExpectedChecks": 49,
      "Role": "manuscript certificate",
      "Scope": [
        "Four formerly separate Hardy residual calculations are now checked and logged with labels. No external script is needed."
      ],
      "References": [
        {
          "label": "bh:original-table",
          "resolved": {
            "number": "8.45",
            "page": "83",
            "anchor": "equation.8.45"
          }
        },
        {
          "label": "bh:minimality",
          "resolved": {
            "number": "8.27",
            "page": "78",
            "anchor": "equation.8.27"
          }
        },
        {
          "label": "bh:G8-basic",
          "resolved": {
            "number": "8.30",
            "page": "79",
            "anchor": "equation.8.30"
          }
        },
        {
          "label": "bh:G8-defect",
          "resolved": {
            "number": "8.31",
            "page": "79",
            "anchor": "equation.8.31"
          }
        },
        {
          "label": "bh:G10",
          "resolved": {
            "number": "8.36",
            "page": "80",
            "anchor": "equation.8.36"
          }
        },
        {
          "label": "bh:D8",
          "resolved": {
            "number": "8.34",
            "page": "80",
            "anchor": "equation.8.34"
          }
        },
        {
          "label": "bh:curvature",
          "resolved": {
            "number": "8.19",
            "page": "84",
            "anchor": "lemma.8.19"
          }
        },
        {
          "label": "bh:eigenfunction",
          "resolved": {
            "number": "8.51",
            "page": "85",
            "anchor": "equation.8.51"
          }
        },
        {
          "label": "bh:octonionic",
          "resolved": {
            "number": "8.34",
            "page": "97",
            "anchor": "proposition.8.34"
          }
        },
        {
          "label": "eq:Hopf-closure",
          "resolved": {
            "number": "8.55",
            "page": "86",
            "anchor": "equation.8.55"
          }
        },
        {
          "label": "eq:Hopf-intrinsic-defect",
          "resolved": {
            "number": "8.61",
            "page": "88",
            "anchor": "equation.8.61"
          }
        },
        {
          "label": "eq:incidence-closure",
          "resolved": {
            "number": "10.58",
            "page": "138",
            "anchor": "equation.10.58"
          }
        },
        {
          "label": "eq:bihomogeneous-Hardy",
          "resolved": {
            "number": "8.28",
            "page": "79",
            "anchor": "equation.8.28"
          }
        }
      ],
      "CheckNames": [
        "splitting quartic gradient determinant",
        "norm of defining quartic",
        "Laplacian of defining quartic",
        "minimal quartic identity",
        "two complementary quartics are orthogonal",
        "complementary quartic norm",
        "degree-eight gradient norm",
        "degree-eight Laplacian",
        "degree-eight divergence numerator",
        "degree-ten divergence numerator",
        "monotonicity in radius ratio",
        "endpoint for degree-eight positivity",
        "entry discriminant",
        "dimension twelve endpoint discriminant",
        "dimension ten worst imbalance",
        "curvature on the quartic cone",
        "closure formula for normal Hessian of T",
        "dimension sixteen angular eigenfunction",
        "dimension sixteen negative Hardy margin",
        "octonionic minimal level, g=2",
        "octonionic minimal level, g=3",
        "octonionic minimal level, g=4",
        "octonionic minimal level, g=6",
        "Hopf quartic minimality",
        "Hopf ambient Laplacian",
        "Hopf ambient gradient",
        "Hopf ambient defect",
        "Hopf Jacobi boundary weight",
        "Hopf FKM gradient",
        "Hopf FKM Laplacian",
        "Hopf intrinsic Laplacian",
        "Hopf intrinsic gradient",
        "Hopf intrinsic defect",
        "changed Gamma {1, 1}",
        "changed Gamma {1, 2}",
        "changed Gamma {1, 3}",
        "changed Gamma {2, 2}",
        "changed Gamma {2, 3}",
        "changed Gamma {3, 3}",
        "changed Laplacian 1",
        "changed Laplacian 2",
        "changed Laplacian 3",
        "Hopf incidence minimal cubic",
        "Hopf incidence gradient determinant",
        "Hopf incidence ambient dimension",
        "bihomogeneous Hardy boundary coefficient: TF",
        "bihomogeneous Hardy boundary coefficient: RTF",
        "bihomogeneous Hardy lower bound from TF",
        "bihomogeneous Hardy lower bound from RTF"
      ]
    },
    {
      "CertificateID": "LSC-CUBIC-NORMALIZED",
      "Title": "Cubic Normalized",
      "File": "certificates/LSC-CUBIC-NORMALIZED.wl",
      "ExpectedChecks": 18,
      "Role": "manuscript certificate",
      "Scope": [
        "Odd-degree normalization and moment elimination are checked in LSC-ODD-RIGIDITY; see sec:odd-rigidity-proof. The singular-domain proof itself is analytic."
      ],
      "References": [
        {
          "label": "eq:cubic-normalized-closure",
          "resolved": {
            "number": "7.2",
            "page": "63",
            "anchor": "equation.7.2"
          }
        },
        {
          "label": "eq:cubic-variable-trace-gradient",
          "resolved": {
            "number": "C.28",
            "page": "189",
            "anchor": "equation.C.28"
          }
        },
        {
          "label": "eq:cubic-variable-trace-positive-decomposition",
          "resolved": {
            "number": "C.29",
            "page": "189",
            "anchor": "equation.C.29"
          }
        },
        {
          "label": "eq:powerJ",
          "resolved": {
            "number": "10.24",
            "page": "125",
            "anchor": "equation.10.24"
          }
        },
        {
          "label": "eq:p",
          "resolved": {
            "number": "10.25",
            "page": "125",
            "anchor": "equation.10.25"
          }
        },
        {
          "label": "eq:sharpH",
          "resolved": {
            "number": "10.27",
            "page": "125",
            "anchor": "equation.10.27"
          }
        },
        {
          "label": "rem:cubic-radial-eigencubic",
          "resolved": {
            "number": "7.5",
            "page": "64",
            "anchor": "proposition.7.5"
          }
        }
      ],
      "CheckNames": [
        "cubic SF gradient",
        "cubic SF Laplacian",
        "cubic SF defect",
        "cubic parameter propagation",
        "cubic angular power Jacobi identity",
        "cubic smaller eigenfunction root",
        "cubic singular cutoff exponent",
        "cubic sharp Hardy square",
        "cubic sharp Hardy value in dimension 27",
        "quaternionic cubic normalized gradient square",
        "quaternionic cubic mixed gradient closure",
        "quaternionic cubic quartic gradient closure",
        "quaternionic cubic nonzero critical point",
        "quaternionic cubic harmonic Hessian trace",
        "quaternionic cubic Hessian norm and Bochner coefficient",
        "cubic SF boundary Jacobi coefficient",
        "cubic SF certificate Hardy bound",
        "cubic SF certificate value in dimension 27"
      ]
    },
    {
      "CertificateID": "LSC-CLIFFORD-CUBIC",
      "Title": "Clifford Cubic",
      "File": "certificates/LSC-CLIFFORD-CUBIC.wl",
      "ExpectedChecks": 193,
      "Role": "manuscript certificate",
      "Scope": [
        "Block 1 defines helpers and is invoked by subsequent blocks; it does not have a separate assertion count.",
        "The coordinate contractions are exact sample checks and do not replace the general Clifford-algebra proof."
      ],
      "References": [
        {
          "label": "eq:clifford-closure-table",
          "resolved": {
            "number": "9.20",
            "page": "107",
            "anchor": "equation.9.20"
          }
        },
        {
          "label": "eq:clifford-contractions",
          "resolved": {
            "number": "9.18",
            "page": "106",
            "anchor": "equation.9.18"
          }
        },
        {
          "label": "eq:Clifford-gradS-square",
          "resolved": {
            "number": "9.21",
            "page": "107",
            "anchor": "equation.9.21"
          }
        },
        {
          "label": "eq:Clifford-H44",
          "resolved": {
            "number": "10.42",
            "page": "131",
            "anchor": "equation.10.42"
          }
        },
        {
          "label": "eq:negative-link-form",
          "resolved": {
            "number": "10.57",
            "page": "137",
            "anchor": "equation.10.57"
          }
        },
        {
          "label": "app:Clifford-power-obstruction",
          "resolved": {
            "number": "C.2",
            "page": "184",
            "anchor": "section.C.2"
          }
        }
      ],
      "CheckNames": [
        "Radial identity",
        "Affine dependence on F^2",
        "Derivative in m",
        "Derivative in q",
        "G1 endpoint numerator",
        "Bernstein bidegree",
        "Bernstein reconstruction",
        "G1 Bernstein matrix",
        "G1 Bernstein matrix",
        "G1 Bernstein matrix",
        "G1 base numerator",
        "G1 square",
        "G1 boundary",
        "G1 failure at (4,4)",
        "G2 endpoint numerator",
        "Bernstein bidegree",
        "Bernstein reconstruction",
        "G2 omega=0 Bernstein matrix",
        "G2 omega=0 Bernstein matrix",
        "G2 omega=0 Bernstein matrix",
        "Bernstein bidegree",
        "Bernstein reconstruction",
        "G2 omega=1 Bernstein matrix",
        "G2 omega=1 Bernstein matrix",
        "G2 omega=1 Bernstein matrix",
        "Power obstruction at lambda=0",
        "Power obstruction at lambda=2/3",
        "Jacobi matrix",
        "Jacobi matrix",
        "Independent Jacobi moments",
        "Independent Jacobi moments",
        "Negative Jacobi form",
        "Symmetry",
        "Trace",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Symmetry",
        "Trace",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Symmetry",
        "Trace",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Symmetry",
        "Trace",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Symmetry",
        "Trace",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Clifford relation",
        "Ambient q=3, point=1, identity=1",
        "Ambient q=3, point=1, identity=2",
        "Ambient q=3, point=1, identity=3",
        "Ambient q=3, point=1, identity=4",
        "Ambient q=3, point=1, identity=5",
        "Ambient q=3, point=1, identity=6",
        "Ambient q=3, point=1, identity=7",
        "Ambient q=3, point=1, identity=8",
        "Ambient q=3, point=1, identity=9",
        "Ambient q=3, point=1, identity=10",
        "Ambient q=3, point=1, identity=11",
        "Ambient q=3, point=2, identity=1",
        "Ambient q=3, point=2, identity=2",
        "Ambient q=3, point=2, identity=3",
        "Ambient q=3, point=2, identity=4",
        "Ambient q=3, point=2, identity=5",
        "Ambient q=3, point=2, identity=6",
        "Ambient q=3, point=2, identity=7",
        "Ambient q=3, point=2, identity=8",
        "Ambient q=3, point=2, identity=9",
        "Ambient q=3, point=2, identity=10",
        "Ambient q=3, point=2, identity=11",
        "Ambient q=3, point=3, identity=1",
        "Ambient q=3, point=3, identity=2",
        "Ambient q=3, point=3, identity=3",
        "Ambient q=3, point=3, identity=4",
        "Ambient q=3, point=3, identity=5",
        "Ambient q=3, point=3, identity=6",
        "Ambient q=3, point=3, identity=7",
        "Ambient q=3, point=3, identity=8",
        "Ambient q=3, point=3, identity=9",
        "Ambient q=3, point=3, identity=10",
        "Ambient q=3, point=3, identity=11",
        "Ambient q=3, point=4, identity=1",
        "Ambient q=3, point=4, identity=2",
        "Ambient q=3, point=4, identity=3",
        "Ambient q=3, point=4, identity=4",
        "Ambient q=3, point=4, identity=5",
        "Ambient q=3, point=4, identity=6",
        "Ambient q=3, point=4, identity=7",
        "Ambient q=3, point=4, identity=8",
        "Ambient q=3, point=4, identity=9",
        "Ambient q=3, point=4, identity=10",
        "Ambient q=3, point=4, identity=11",
        "Ambient q=3, point=5, identity=1",
        "Ambient q=3, point=5, identity=2",
        "Ambient q=3, point=5, identity=3",
        "Ambient q=3, point=5, identity=4",
        "Ambient q=3, point=5, identity=5",
        "Ambient q=3, point=5, identity=6",
        "Ambient q=3, point=5, identity=7",
        "Ambient q=3, point=5, identity=8",
        "Ambient q=3, point=5, identity=9",
        "Ambient q=3, point=5, identity=10",
        "Ambient q=3, point=5, identity=11",
        "Ambient q=4, point=1, identity=1",
        "Ambient q=4, point=1, identity=2",
        "Ambient q=4, point=1, identity=3",
        "Ambient q=4, point=1, identity=4",
        "Ambient q=4, point=1, identity=5",
        "Ambient q=4, point=1, identity=6",
        "Ambient q=4, point=1, identity=7",
        "Ambient q=4, point=1, identity=8",
        "Ambient q=4, point=1, identity=9",
        "Ambient q=4, point=1, identity=10",
        "Ambient q=4, point=1, identity=11",
        "Ambient q=4, point=2, identity=1",
        "Ambient q=4, point=2, identity=2",
        "Ambient q=4, point=2, identity=3",
        "Ambient q=4, point=2, identity=4",
        "Ambient q=4, point=2, identity=5",
        "Ambient q=4, point=2, identity=6",
        "Ambient q=4, point=2, identity=7",
        "Ambient q=4, point=2, identity=8",
        "Ambient q=4, point=2, identity=9",
        "Ambient q=4, point=2, identity=10",
        "Ambient q=4, point=2, identity=11",
        "Ambient q=4, point=3, identity=1",
        "Ambient q=4, point=3, identity=2",
        "Ambient q=4, point=3, identity=3",
        "Ambient q=4, point=3, identity=4",
        "Ambient q=4, point=3, identity=5",
        "Ambient q=4, point=3, identity=6",
        "Ambient q=4, point=3, identity=7",
        "Ambient q=4, point=3, identity=8",
        "Ambient q=4, point=3, identity=9",
        "Ambient q=4, point=3, identity=10",
        "Ambient q=4, point=3, identity=11",
        "Ambient q=4, point=4, identity=1",
        "Ambient q=4, point=4, identity=2",
        "Ambient q=4, point=4, identity=3",
        "Ambient q=4, point=4, identity=4",
        "Ambient q=4, point=4, identity=5",
        "Ambient q=4, point=4, identity=6",
        "Ambient q=4, point=4, identity=7",
        "Ambient q=4, point=4, identity=8",
        "Ambient q=4, point=4, identity=9",
        "Ambient q=4, point=4, identity=10",
        "Ambient q=4, point=4, identity=11",
        "Ambient q=4, point=5, identity=1",
        "Ambient q=4, point=5, identity=2",
        "Ambient q=4, point=5, identity=3",
        "Ambient q=4, point=5, identity=4",
        "Ambient q=4, point=5, identity=5",
        "Ambient q=4, point=5, identity=6",
        "Ambient q=4, point=5, identity=7",
        "Ambient q=4, point=5, identity=8",
        "Ambient q=4, point=5, identity=9",
        "Ambient q=4, point=5, identity=10",
        "Ambient q=4, point=5, identity=11",
        "Hopf norm",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity",
        "Hopf spherical gradient identity"
      ]
    },
    {
      "CertificateID": "LSC-CLIFFORD-PULLBACK",
      "Title": "Clifford Pullback",
      "File": "certificates/LSC-CLIFFORD-PULLBACK.wl",
      "ExpectedChecks": 50,
      "Role": "manuscript certificate",
      "Scope": [],
      "References": [
        {
          "label": "prop:pullback-subcalibration",
          "resolved": {
            "number": "5.1",
            "page": "45",
            "anchor": "proposition.5.1"
          }
        },
        {
          "label": "lem:Clifford-algebra-pullback",
          "resolved": {
            "number": "5.3",
            "page": "47",
            "anchor": "lemma.5.3"
          }
        },
        {
          "label": "prop:orthogonal-quartics",
          "resolved": {
            "number": "8.8",
            "page": "75",
            "anchor": "proposition.8.8"
          }
        },
        {
          "label": "eq:Riedler-correct-gradient",
          "resolved": {
            "number": "C.21",
            "page": "187",
            "anchor": "equation.C.21"
          }
        },
        {
          "label": "eq:Riedler-correct-defect",
          "resolved": {
            "number": "C.22",
            "page": "188",
            "anchor": "equation.C.22"
          }
        },
        {
          "label": "thm:Riedler-unstable",
          "resolved": {
            "number": "8.26",
            "page": "90",
            "anchor": "corollary.8.26"
          }
        },
        {
          "label": "ex:lawson-pullback",
          "resolved": {
            "number": "8.32",
            "page": "95",
            "anchor": "example.8.32"
          }
        },
        {
          "label": "thm:cartan-pullback",
          "resolved": {
            "number": "11.7",
            "page": "146",
            "anchor": "theorem.11.7"
          }
        },
        {
          "label": "eq:Cartan-pullback-Hardy",
          "resolved": {
            "number": "11.21",
            "page": "146",
            "anchor": "equation.11.21"
          }
        }
      ],
      "CheckNames": [
        "Riedler corrected gradient",
        "Riedler corrected defect",
        "quartic cometric determinant",
        "quartic Jacobi coefficient",
        "quartic spherical gradient",
        "quartic spherical defect",
        "harmonic CM target gradient",
        "harmonic CM target Laplacian",
        "harmonic CM weighted transfer polynomial",
        "harmonic CM source cometric determinant",
        "harmonic CM source gradient",
        "harmonic CM source Laplacian",
        "harmonic CM pullback defect identity",
        "harmonic CM explicit source certificate",
        "Cartan source closure specialization",
        "Cartan sextic gradient",
        "Cartan sextic defining defect",
        "Cartan degree-ten source defect",
        "Cartan source determinant",
        "Cartan first transfer coefficient m=14",
        "Cartan second transfer coefficient m=14",
        "Cartan first transfer coefficient m=26",
        "Cartan second transfer coefficient m=26",
        "Cartan source potential homogeneous degree ten",
        "unequal Lawson target defining defect",
        "unequal Lawson symbolic radial-power transfer",
        "unequal Lawson linear radial-power transfer",
        "unequal Lawson transfer square completion",
        "unequal Lawson source gradient",
        "unequal Lawson source defining defect",
        "unequal Lawson explicit source certificate",
        "unequal Lawson target defect square completion",
        "unequal Lawson target gradient square completion",
        "unequal Lawson source potential homogeneous degree eight",
        "Cartan boundary Jacobi coefficient",
        "Cartan positive Hardy remainder m=14",
        "Cartan positive Hardy remainder m=26",
        "unequal Lawson boundary Jacobi coefficient",
        "unequal Lawson Hardy bound 2273/4",
        "quartic gradient-square Laplacian from closure",
        "orthogonal quartic gradient norm",
        "orthogonal quartic Laplacian",
        "orthogonal quartic minimal-level numerator",
        "orthogonality of the three splitting quartics",
        "Riedler sixteen-dimensional curvature",
        "Riedler induced Laplacian of Q",
        "Riedler link gradient norm",
        "Riedler link Laplacian",
        "Riedler angular eigenfunction",
        "Riedler negative Hardy quotient"
      ]
    },
    {
      "CertificateID": "LSC-COMPLEX-DETERMINANT",
      "Title": "Complex Determinant",
      "File": "certificates/LSC-COMPLEX-DETERMINANT.wl",
      "ExpectedChecks": 134,
      "Role": "manuscript certificate",
      "Scope": [
        "The recurrence is sampled for matrix orders 2 through 10 with exact data; scalar budgets are checked for r=2 through 100. These finite checks do not replace the all-orders proof. The original suite does not independently check every invariant-calculus or second-coefficient formula."
      ],
      "References": [
        {
          "label": "det:stable-recurrence",
          "resolved": {
            "number": "14.9",
            "page": "166",
            "anchor": "lemma.14.9"
          }
        },
        {
          "label": "det:C-recurrence",
          "resolved": {
            "number": "14.25",
            "page": "166",
            "anchor": "equation.14.25"
          }
        },
        {
          "label": "det:R-recurrence",
          "resolved": {
            "number": "14.26",
            "page": "167",
            "anchor": "equation.14.26"
          }
        },
        {
          "label": "det:binomial-budget",
          "resolved": {
            "number": "14.10",
            "page": "167",
            "anchor": "lemma.14.10"
          }
        },
        {
          "label": "det:telescoping",
          "resolved": {
            "number": "C.38",
            "page": "192",
            "anchor": "equation.C.38"
          }
        }
      ],
      "CheckNames": [
        "symbolic identity for the telescoping numerator",
        "direct/formal determinant C, order 2",
        "nonnegative determinant sample, order 2",
        "direct/formal determinant C, order 3",
        "nonnegative determinant sample, order 3",
        "determinant recurrence, order 3, variables 3",
        "determinant recurrence, order 3, variables 5",
        "direct/formal determinant C, order 4",
        "nonnegative determinant sample, order 4",
        "determinant recurrence, order 4, variables 4",
        "determinant recurrence, order 4, variables 6",
        "direct/formal determinant C, order 5",
        "nonnegative determinant sample, order 5",
        "determinant recurrence, order 5, variables 5",
        "determinant recurrence, order 5, variables 7",
        "direct/formal determinant C, order 6",
        "nonnegative determinant sample, order 6",
        "determinant recurrence, order 6, variables 6",
        "determinant recurrence, order 6, variables 8",
        "direct/formal determinant C, order 7",
        "nonnegative determinant sample, order 7",
        "determinant recurrence, order 7, variables 7",
        "determinant recurrence, order 7, variables 9",
        "direct/formal determinant C, order 8",
        "nonnegative determinant sample, order 8",
        "determinant recurrence, order 8, variables 8",
        "determinant recurrence, order 8, variables 10",
        "direct/formal determinant C, order 9",
        "nonnegative determinant sample, order 9",
        "determinant recurrence, order 9, variables 9",
        "determinant recurrence, order 9, variables 11",
        "direct/formal determinant C, order 10",
        "nonnegative determinant sample, order 10",
        "determinant recurrence, order 10, variables 10",
        "determinant recurrence, order 10, variables 12",
        "exact scalar budget r=2",
        "exact scalar budget r=3",
        "exact scalar budget r=4",
        "exact scalar budget r=5",
        "exact scalar budget r=6",
        "exact scalar budget r=7",
        "exact scalar budget r=8",
        "exact scalar budget r=9",
        "exact scalar budget r=10",
        "exact scalar budget r=11",
        "exact scalar budget r=12",
        "exact scalar budget r=13",
        "exact scalar budget r=14",
        "exact scalar budget r=15",
        "exact scalar budget r=16",
        "exact scalar budget r=17",
        "exact scalar budget r=18",
        "exact scalar budget r=19",
        "exact scalar budget r=20",
        "exact scalar budget r=21",
        "exact scalar budget r=22",
        "exact scalar budget r=23",
        "exact scalar budget r=24",
        "exact scalar budget r=25",
        "exact scalar budget r=26",
        "exact scalar budget r=27",
        "exact scalar budget r=28",
        "exact scalar budget r=29",
        "exact scalar budget r=30",
        "exact scalar budget r=31",
        "exact scalar budget r=32",
        "exact scalar budget r=33",
        "exact scalar budget r=34",
        "exact scalar budget r=35",
        "exact scalar budget r=36",
        "exact scalar budget r=37",
        "exact scalar budget r=38",
        "exact scalar budget r=39",
        "exact scalar budget r=40",
        "exact scalar budget r=41",
        "exact scalar budget r=42",
        "exact scalar budget r=43",
        "exact scalar budget r=44",
        "exact scalar budget r=45",
        "exact scalar budget r=46",
        "exact scalar budget r=47",
        "exact scalar budget r=48",
        "exact scalar budget r=49",
        "exact scalar budget r=50",
        "exact scalar budget r=51",
        "exact scalar budget r=52",
        "exact scalar budget r=53",
        "exact scalar budget r=54",
        "exact scalar budget r=55",
        "exact scalar budget r=56",
        "exact scalar budget r=57",
        "exact scalar budget r=58",
        "exact scalar budget r=59",
        "exact scalar budget r=60",
        "exact scalar budget r=61",
        "exact scalar budget r=62",
        "exact scalar budget r=63",
        "exact scalar budget r=64",
        "exact scalar budget r=65",
        "exact scalar budget r=66",
        "exact scalar budget r=67",
        "exact scalar budget r=68",
        "exact scalar budget r=69",
        "exact scalar budget r=70",
        "exact scalar budget r=71",
        "exact scalar budget r=72",
        "exact scalar budget r=73",
        "exact scalar budget r=74",
        "exact scalar budget r=75",
        "exact scalar budget r=76",
        "exact scalar budget r=77",
        "exact scalar budget r=78",
        "exact scalar budget r=79",
        "exact scalar budget r=80",
        "exact scalar budget r=81",
        "exact scalar budget r=82",
        "exact scalar budget r=83",
        "exact scalar budget r=84",
        "exact scalar budget r=85",
        "exact scalar budget r=86",
        "exact scalar budget r=87",
        "exact scalar budget r=88",
        "exact scalar budget r=89",
        "exact scalar budget r=90",
        "exact scalar budget r=91",
        "exact scalar budget r=92",
        "exact scalar budget r=93",
        "exact scalar budget r=94",
        "exact scalar budget r=95",
        "exact scalar budget r=96",
        "exact scalar budget r=97",
        "exact scalar budget r=98",
        "exact scalar budget r=99",
        "exact scalar budget r=100"
      ]
    },
    {
      "CertificateID": "LSC-POWER-MULTIPLIERS",
      "Title": "Power Multipliers",
      "File": "certificates/LSC-POWER-MULTIPLIERS.wl",
      "ExpectedChecks": 8,
      "Role": "manuscript certificate",
      "Scope": [
        "Symbolic real powers use the original positive-base convention for radial and gradient-square variables."
      ],
      "References": [
        {
          "label": "prop:gradient-power-identity",
          "resolved": {
            "number": "A.1",
            "page": "171",
            "anchor": "proposition.A.1"
          }
        },
        {
          "label": "prop:radial-master-identity",
          "resolved": {
            "number": "A.2",
            "page": "172",
            "anchor": "proposition.A.2"
          }
        },
        {
          "label": "prop:combined-power-multiplier",
          "resolved": {
            "number": "A.3",
            "page": "172",
            "anchor": "proposition.A.3"
          }
        },
        {
          "label": "eq:strictified-boundary",
          "resolved": {
            "number": "A.12",
            "page": "173",
            "anchor": "equation.A.12"
          }
        }
      ],
      "CheckNames": [
        "gradient-power gradient",
        "gradient-power defect for symbolic real exponent",
        "radial gradient",
        "radial curvature",
        "radial Laplacian",
        "combined powers: direct gradient identity",
        "combined powers: direct curvature identity",
        "radial perturbation: exact boundary coefficient change"
      ]
    },
    {
      "CertificateID": "LSC-INTERVAL-POSITIVITY",
      "Title": "Interval Positivity",
      "File": "certificates/LSC-INTERVAL-POSITIVITY.wl",
      "ExpectedChecks": 15,
      "Role": "manuscript certificate",
      "Scope": [],
      "References": [
        {
          "label": "app:exact-certificates",
          "resolved": {
            "number": "C",
            "page": "184",
            "anchor": "appendix.C"
          }
        },
        {
          "label": "eq:Bernstein-coefficients",
          "resolved": {
            "number": "C.2",
            "page": "184",
            "anchor": "equation.C.2"
          }
        },
        {
          "label": "ex:Bernstein-17",
          "resolved": {
            "number": "C.1",
            "page": "184",
            "anchor": "example.C.1"
          }
        },
        {
          "label": "prop:quadratic-corrections",
          "resolved": {
            "number": "6.8",
            "page": "58",
            "anchor": "proposition.6.8"
          }
        },
        {
          "label": "prop:17-correction",
          "resolved": {
            "number": "6.9",
            "page": "59",
            "anchor": "proposition.6.9"
          }
        }
      ],
      "CheckNames": [
        "positive Bernstein coefficients g=2, t=1/3",
        "positive Bernstein coefficients g=4, t=1/7",
        "positive Bernstein coefficients g=4, t=3/7",
        "Bernstein table {-7/4, -1}",
        "positive Bernstein minimum {-7/4, -1}",
        "Bernstein table {-1, -1/2}",
        "positive Bernstein minimum {-1, -1/2}",
        "Bernstein table {-1/2, 0}",
        "positive Bernstein minimum {-1/2, 0}",
        "Bernstein table {0, 1/8}",
        "positive Bernstein minimum {0, 1/8}",
        "Bernstein table {1/8, 1/4}",
        "positive Bernstein minimum {1/8, 1/4}",
        "Sturm endpoint signs at -7/4",
        "Sturm endpoint signs at 1/4"
      ]
    },
    {
      "CertificateID": "LSC-CUBIC-CUTOFF-EXPONENT",
      "Title": "Cubic Cutoff Exponent",
      "File": "certificates/LSC-CUBIC-CUTOFF-EXPONENT.wl",
      "ExpectedChecks": 1,
      "Role": "manuscript certificate",
      "Scope": [
        "This repeats one existing stable Chapter07 exponent identity as a convenient cross-check for the tube-volume estimate. The analytic implicit-function argument, coordinate construction and local volume comparison have no separate computer-algebra proof in the original suite. This file does not claim to verify them."
      ],
      "References": [
        {
          "label": "sec:cubic-local-geometry",
          "resolved": {
            "number": "B.5",
            "page": "182",
            "anchor": "section.B.5"
          }
        },
        {
          "label": "eq:tube",
          "resolved": {
            "number": "10.20",
            "page": "124",
            "anchor": "equation.10.20"
          }
        },
        {
          "label": "eq:linkground",
          "resolved": {
            "number": "10.28",
            "page": "125",
            "anchor": "equation.10.28"
          }
        }
      ],
      "CheckNames": [
        "cubic singular cutoff exponent"
      ]
    },
    {
      "CertificateID": "LSC-ODD-RIGIDITY",
      "Title": "Odd Rigidity",
      "File": "certificates/LSC-ODD-RIGIDITY.wl",
      "ExpectedChecks": 15,
      "Role": "manuscript certificate",
      "Scope": [],
      "References": [
        {
          "label": "sec:odd-rigidity-proof",
          "resolved": {
            "number": "B.1",
            "page": "175",
            "anchor": "section.B.1"
          }
        },
        {
          "label": "eq:normalizedodd",
          "resolved": {
            "number": "B.2",
            "page": "175",
            "anchor": "equation.B.2"
          }
        },
        {
          "label": "eq:odd-spherical-products",
          "resolved": {
            "number": "B.3",
            "page": "175",
            "anchor": "equation.B.3"
          }
        },
        {
          "label": "eq:odd-maximum-hessians",
          "resolved": {
            "number": "B.4",
            "page": "176",
            "anchor": "equation.B.4"
          }
        },
        {
          "label": "eq:m1",
          "resolved": {
            "number": "B.5",
            "page": "176",
            "anchor": "equation.B.5"
          }
        },
        {
          "label": "eq:m2",
          "resolved": {
            "number": "B.7",
            "page": "176",
            "anchor": "equation.B.7"
          }
        },
        {
          "label": "eq:m3",
          "resolved": {
            "number": "B.6",
            "page": "176",
            "anchor": "equation.B.6"
          }
        },
        {
          "label": "eq:m4",
          "resolved": {
            "number": "B.8",
            "page": "176",
            "anchor": "equation.B.8"
          }
        },
        {
          "label": "eq:alphadim",
          "resolved": {
            "number": "B.9",
            "page": "176",
            "anchor": "equation.B.9"
          }
        }
      ],
      "CheckNames": [
        "odd-degree coefficient normalization at a maximum",
        "spherical gradient matrix at a maximum",
        "first spherical Hessian equation",
        "mixed spherical Hessian equation",
        "last spherical Hessian equation",
        "factorization of the Hessian eigenvalue restriction",
        "excluded Hessian eigenvalue residual",
        "remaining Hessian eigenvalue of the gradient square",
        "second-order degree rigidity obstruction",
        "first cubic spherical moment differential identity",
        "mixed cubic spherical moment differential identity",
        "third cubic spherical moment differential identity",
        "fourth cubic spherical moment differential identity",
        "cubic spherical moment elimination",
        "normalized cubic Bochner coefficient"
      ]
    },
    {
      "CertificateID": "LSC-CLIFFORD-HESSIAN",
      "Title": "Clifford Hessian",
      "File": "certificates/LSC-CLIFFORD-HESSIAN.wl",
      "ExpectedChecks": 18,
      "Role": "supplementary",
      "Scope": [
        "New independent exact verification in the formal four-dimensional algebra with basis Id,B,C,BC.",
        "All six Hessian contractions are derived from the Clifford relations and scalar contractions; this is not a finite-dimensional coordinate sample.",
        "The displayed six and five individual contributions are checked against the ancillary source note."
      ],
      "References": [],
      "CheckNames": [
        "E: B squared",
        "E: C squared",
        "E: Clifford anticommutator",
        "E: B C B reduction",
        "E: y transpose D B D y",
        "E: y transpose B D y",
        "E: norm of Z_y",
        "E: C quadratic form on Z_y",
        "E: radial contraction with U_y",
        "E: radial contraction with Z_y",
        "E: Hess F(U,U), eq:HFUU",
        "E: Hess F(U,Z), eq:HFUZ",
        "E: Hess F(Z,Z), eq:HFZZ",
        "E: all six displayed contributions to Hess S(U,Z)",
        "E: all five displayed contributions to Hess S(Z,Z)",
        "E: Hess S(U,U), eq:HSUU",
        "E: Hess S(U,Z), eq:HSUZ",
        "E: Hess S(Z,Z), eq:HSZZ"
      ]
    },
    {
      "CertificateID": "LSC-CLIFFORD-HOMOGENEITY",
      "Title": "Clifford Homogeneity",
      "File": "certificates/LSC-CLIFFORD-HOMOGENEITY.wl",
      "ExpectedChecks": 27,
      "Role": "supplementary",
      "Scope": [
        "Weighted Euler identities check homogeneity of the full rational master quotient.",
        "All four endpoint denominators are cleared symbolically and the resulting polynomial expressions are finite at H=0.",
        "No value is assigned to the normalized gradient at H=0, and these algebra checks do not replace the analytic comparison argument."
      ],
      "References": [],
      "CheckNames": [
        "F: degree of L(G)",
        "F: degree of prefactor",
        "F: degree of G1",
        "F: degree of G2",
        "F: V_gamma has weighted degree four",
        "F: D_gamma has weighted degree minus two",
        "F: Q_gamma has weighted degree two",
        "F: Qhat has weighted degree two",
        "F: normalized quotient has degree zero",
        "F: S/R squared equals lambda H",
        "F: S=R squared lambda H before normalization",
        "F: H on lambda=0",
        "F: H on lambda=1",
        "F: H on theta=0",
        "F: H on theta=1",
        "F: cleared endpoint is polynomial, case 1",
        "F: cleared endpoint is polynomial, case 2",
        "F: cleared endpoint is polynomial, case 3",
        "F: cleared endpoint is polynomial, case 4",
        "F: denominator clearing identity, case 1",
        "F: denominator clearing identity, case 2",
        "F: denominator clearing identity, case 3",
        "F: denominator clearing identity, case 4",
        "F: polynomial value at H=0 is finite, case 1",
        "F: polynomial value at H=0 is finite, case 2",
        "F: polynomial value at H=0 is finite, case 3",
        "F: polynomial value at H=0 is finite, case 4"
      ]
    },
    {
      "CertificateID": "LSC-CUBIC-METRIC-ALGEBRA",
      "Title": "Metrized cubic algebra identities",
      "File": "certificates/LSC-CUBIC-METRIC-ALGEBRA.wl",
      "ExpectedChecks": 31,
      "Role": "manuscript certificate",
      "Scope": [
        "Generic coefficient checks 01-18 use three coordinates; dimension-independent proofs remain in the manuscript.",
        "General quadratic q is retained in 09 and 13-18.",
        "K is independent of R except in the explicit specialization 27.",
        "Stationary branches 28-29 are substitutions, not a proof of branch exhaustion or maximum existence.",
        "Coefficient sign checks 30-31 assume R >= 0, S >= 0, t = F^2 >= 0, K - 16R >= 0, R^2/3 - S >= 0.",
        "Geometry, singular-set removability, and global positivity assumptions are not CAS conclusions."
      ],
      "References": [
        {
          "label": "eq:cubic-polarized-product",
          "resolved": {
            "number": "9.1",
            "page": "99",
            "anchor": "equation.9.1"
          }
        },
        {
          "label": "eq:cubic-multiplication-dictionary",
          "resolved": {
            "number": "9.2",
            "page": "100",
            "anchor": "equation.9.2"
          }
        },
        {
          "label": "eq:cubic-variable-trace",
          "resolved": {
            "number": "C.26",
            "page": "189",
            "anchor": "equation.C.26"
          }
        },
        {
          "label": "eq:cubic-general-weight",
          "resolved": {
            "number": "9.3",
            "page": "100",
            "anchor": "equation.9.3"
          }
        },
        {
          "label": "thm:cubic-one-dimensional-degree-three",
          "resolved": {
            "number": "9.5",
            "page": "101",
            "anchor": "theorem.9.5"
          }
        },
        {
          "label": "eq:cubic-general-hessian-polynomial",
          "resolved": {
            "number": "9.5",
            "page": "102",
            "anchor": "equation.9.5"
          }
        },
        {
          "label": "eq:cubic-positive-multiplier-leading-sign",
          "resolved": {
            "number": "9.6",
            "page": "103",
            "anchor": "equation.9.6"
          }
        },
        {
          "label": "eq:cubic-gradient-identities-only",
          "resolved": {
            "number": "C.25",
            "page": "189",
            "anchor": "equation.C.25"
          }
        },
        {
          "label": "eq:cubic-variable-trace-gradient",
          "resolved": {
            "number": "C.28",
            "page": "189",
            "anchor": "equation.C.28"
          }
        },
        {
          "label": "eq:cubic-variable-trace-positive-decomposition",
          "resolved": {
            "number": "C.29",
            "page": "189",
            "anchor": "equation.C.29"
          }
        },
        {
          "label": "rem:cubic-algebraic-certificate-scope",
          "resolved": {
            "number": "10.7",
            "page": "122",
            "anchor": "remark.10.7"
          }
        },
        {
          "label": "eq:cubic-gradient-only-S-bound",
          "resolved": {
            "number": "C.27",
            "page": "189",
            "anchor": "equation.C.27"
          }
        }
      ],
      "CheckNames": [
        "C07G-01 cubic dictionary F = <x^2,x>/6",
        "C07G-02 cubic dictionary gradient = x^2/2",
        "C07G-03 cubic dictionary Hessian = L_x",
        "C07G-04 cubic dictionary Laplacian = trace L_x",
        "C07G-05 gradient square = |x^2|^2/4",
        "C07G-06 gradient S = x^3",
        "C07G-07 general Bochner identity including nonharmonic term",
        "C07G-08 translation derivative and annihilator identity",
        "C07G-09 general quadratic-weight cubic-algebra residual",
        "C07G-10 quadratic Gamma and Jordan product",
        "C07G-11 Euler-operator commutator sign",
        "C07G-12 diagonal double-commutator entries",
        "C07G-13 critical cubic curvature quadratic Taylor coefficient",
        "C07G-14 quadratic Hessian curvature identity",
        "C07G-15 general quadratic q contributes q(c) h at order two",
        "C07G-16 general-q Hessian polynomial residual",
        "C07G-17 smooth-multiplier quadratic Taylor jet",
        "C07G-18 positive-multiplier order-four sign under Hessian relation",
        "C07G-19 gradient identities imply radial weight q = 2R",
        "C07G-20 variable-K SF gradient square",
        "C07G-21 variable-K SF Laplacian",
        "C07G-22 SF contractions with R F S",
        "C07G-23 SF gradient-square partial derivatives",
        "C07G-24 variable-K SF curvature polynomial",
        "C07G-25 variable-K SF positive decomposition",
        "C07G-26 quotient polynomial extension at F = 0",
        "C07G-27 radial specialization K = 4kR",
        "C07G-28 positive-S spherical maximum branch F nonzero",
        "C07G-29 positive-S spherical maximum branch F zero",
        "C07G-30 Q nonnegative coefficients on stated nonnegative domain",
        "C07G-31 SF decomposition nonnegative coefficients on stated slack domain"
      ]
    },
    {
      "CertificateID": "LSC-EXCEPTIONAL-CUBICS",
      "Title": "Exceptional Cubics",
      "File": "certificates/LSC-EXCEPTIONAL-CUBICS.wl",
      "ExpectedChecks": 28,
      "Role": "manuscript certificate",
      "Scope": [
        "Formal drift/certificate identities and explicit G2 coordinate calculations; rank-stratum and removability arguments remain analytic."
      ],
      "References": [
        {
          "label": "exc-gradient-table",
          "resolved": {
            "number": "10.33",
            "page": "127",
            "anchor": "equation.10.33"
          }
        },
        {
          "label": "exc-SF-certificate",
          "resolved": {
            "number": "10.35",
            "page": "128",
            "anchor": "equation.10.35"
          }
        },
        {
          "label": "exc-g2-laplacians",
          "resolved": {
            "number": "10.38",
            "page": "130",
            "anchor": "equation.10.38"
          }
        }
      ],
      "CheckNames": [
        "SF gradient norm",
        "SF Laplacian",
        "SF defect, with arbitrary Delta R and Delta D",
        "SF positive decomposition",
        "SF threshold at balanced spectrum and F=0",
        "sqrt(RS)F gradient norm",
        "sqrt(RS)F certificate for Jordan d=2",
        "Jordan drift transfer",
        "Sign of the transfer bracket",
        "Gram Delta R",
        "Gram Delta S",
        "Gram Delta D",
        "Gram Gamma RR",
        "Gram Gamma RS",
        "Gram Gamma RD",
        "Gram Gamma SS",
        "Gram Gamma SD",
        "Gram Gamma DD",
        "G2 Delta D = 10S",
        "Alternating F: Gamma(F,S)=4RF",
        "Alternating F: Gamma(F,D)=2SF",
        "G2 coordinate gradient norm = Gram e2",
        "G2 harmonicity",
        "G2 independence: explicit Jacobian formula",
        "G2 rank-one Hessian cubic identity",
        "G2 rank-one Hessian trace",
        "G2 rank-one Hessian squared trace",
        "G2 rank-one Hessian characteristic polynomial"
      ]
    },
    {
      "CertificateID": "LSC-CUBIC-CERTIFICATES",
      "Title": "Cubic Certificates",
      "File": "certificates/LSC-CUBIC-CERTIFICATES.wl",
      "ExpectedChecks": 38,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact identities conditional on displayed differential tables; not proofs of the tables, actual-image inequalities, spectral classification, or geometric comparison."
      ],
      "References": [
        {
          "label": "eq:Clifford-H44",
          "resolved": {
            "number": "10.42",
            "page": "131",
            "anchor": "equation.10.42"
          }
        },
        {
          "label": "eq:cubic-variable-trace-positive-decomposition",
          "resolved": {
            "number": "C.29",
            "page": "189",
            "anchor": "equation.C.29"
          }
        },
        {
          "label": "app:nonharmonic-cubic-certificate",
          "resolved": {
            "number": "C.3",
            "page": "186",
            "anchor": "section.C.3"
          }
        },
        {
          "label": "thm:cubic-nonharmonic-certificate",
          "resolved": {
            "number": "C.2",
            "page": "186",
            "anchor": "proposition.C.2"
          }
        },
        {
          "label": "eq:cubic-nonharmonic-B0",
          "resolved": {
            "number": "C.11",
            "page": "186",
            "anchor": "equation.C.11"
          }
        },
        {
          "label": "eq:cubic-nonharmonic-B1",
          "resolved": {
            "number": "C.12",
            "page": "186",
            "anchor": "equation.C.12"
          }
        },
        {
          "label": "eq:cubic-nonharmonic-B2",
          "resolved": {
            "number": "C.13",
            "page": "186",
            "anchor": "equation.C.13"
          }
        },
        {
          "label": "eq:cubic-nonharmonic-coefficients",
          "resolved": {
            "number": "C.14",
            "page": "186",
            "anchor": "equation.C.14"
          }
        },
        {
          "label": "eq:cubic-nonharmonic-defect",
          "resolved": {
            "number": "C.16",
            "page": "186",
            "anchor": "equation.C.16"
          }
        }
      ],
      "CheckNames": [
        "unified gradient norm",
        "unified Laplacian ratio",
        "unified H/J defect identity",
        "trace corollary remainder",
        "Clifford Gamma(f,s)",
        "Clifford Gamma(s,s)",
        "Clifford Gamma(f,D)",
        "Clifford Gamma(s,D)",
        "Clifford Gamma(D,D)",
        "Clifford normalized Laplacian",
        "Clifford H44 decomposition",
        "Clifford parameter increment",
        "Clifford power obstruction endpoint",
        "Clifford power obstruction interior",
        "radial lift gradient identity",
        "radial lift defect identity",
        "dimension 26 radial lift coefficient 11",
        "dimension 26 radial lift coefficient 14",
        "dimension 26 radial lift coefficient 330",
        "nonradial Gamma(F,F)",
        "nonradial harmonicity",
        "nonradial minimality",
        "nonradial Delta(P)",
        "nonradial Gamma(P,P)",
        "nonradial H gradient",
        "nonradial H Laplacian",
        "nonradial exact N defect",
        "nonradial seven-summand decomposition",
        "nonradial rho=0 strictness reduction",
        "nonradial P maximum remainder",
        "nonradial square bound for H Delta(H)",
        "nonradial H Delta(H) lower coefficients",
        "nonharmonic H gradient chain rule",
        "nonharmonic H Laplacian chain rule",
        "nonharmonic B identity with Bochner correction",
        "nonharmonic C identity",
        "nonharmonic leading coefficient",
        "nonharmonic to radial leading term"
      ]
    },
    {
      "CertificateID": "LSC-PULLBACK-TRANSFER",
      "Title": "Pullback Transfer",
      "File": "certificates/LSC-PULLBACK-TRANSFER.wl",
      "ExpectedChecks": 13,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact symbolic differential identities under the stated real and positive-base assumptions. The checks verify algebraic pullback identities, not the analytic area comparison."
      ],
      "References": [
        {
          "label": "eq:clifford-transfer-gradient",
          "resolved": {
            "number": "5.8",
            "page": "48",
            "anchor": "equation.5.8"
          }
        },
        {
          "label": "eq:clifford-transfer-defect",
          "resolved": {
            "number": "5.9",
            "page": "48",
            "anchor": "equation.5.9"
          }
        },
        {
          "label": "eq:clifford-transfer-ratio",
          "resolved": {
            "number": "5.10",
            "page": "48",
            "anchor": "equation.5.10"
          }
        }
      ],
      "CheckNames": [
        "radial master: gradient square / R^(2a)",
        "radial master: defect / R^(3a)",
        "unweighted Clifford pullback: defect",
        "weighted Clifford pullback: gradient / R^(2a)",
        "weighted Clifford pullback: Laplacian / R^a",
        "weighted Clifford pullback: defect / R^(3a)",
        "weighted Clifford pullback: preserved M-ratio / R^(2a)",
        "dimension monotonicity: finite difference / R^(4a)",
        "Simons fractional target: W_H",
        "Simons fractional target: Delta H",
        "Simons fractional target: L(H)",
        "Simons fractional target: H Delta H",
        "Simons fractional target: a=1, ell=7/2, M=0 dimension bound"
      ]
    },
    {
      "CertificateID": "LSC-JORDAN-PENCIL",
      "Title": "Jordan Pencil",
      "File": "certificates/LSC-JORDAN-PENCIL.wl",
      "ExpectedChecks": 65,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact formal Jordan-pencil identities, coordinate witnesses and the stated finite models; does not replace general classification or positivity proofs."
      ],
      "References": [
        {
          "label": "eq:nonradial-pencil",
          "resolved": {
            "number": "11.1",
            "page": "139",
            "anchor": "equation.11.1"
          }
        },
        {
          "label": "eq:nonradial-closure",
          "resolved": {
            "number": "11.5",
            "page": "140",
            "anchor": "equation.11.5"
          }
        },
        {
          "label": "eq:nonradial-pencil-gradient",
          "resolved": {
            "number": "11.8",
            "page": "142",
            "anchor": "equation.11.8"
          }
        },
        {
          "label": "eq:nonradial-pencil-minimality",
          "resolved": {
            "number": "11.9",
            "page": "142",
            "anchor": "equation.11.9"
          }
        }
      ],
      "CheckNames": [
        "Delta(F_t)=0 for formal d",
        "S_t full polynomial",
        "L(F_t) full polynomial",
        "S_t coefficient of t^0",
        "S_t coefficient of t^1",
        "S_t coefficient of t^2",
        "L(F_t) coefficient of t^0",
        "L(F_t) coefficient of t^1",
        "L(F_t) coefficient of t^2",
        "L(F_t) coefficient of t^3",
        "L(F_t) coefficient of t^4",
        "L(F_t) displayed t^4 cancellation",
        "minimal equation at t=0",
        "minimal equation at t=1",
        "minimal equation at t=-1/3",
        "existing nonradial S at t=-1/3",
        "existing nonradial Gamma(F,S)=2qF",
        "real-coordinate Delta(rho)",
        "real-coordinate Gamma(rho,rho)",
        "real-coordinate Gamma(rho,nu)",
        "real-coordinate Gamma(rho,A)",
        "real-coordinate Gamma(rho,B)",
        "real-coordinate Gamma(rho,W)",
        "real-coordinate Delta(nu)",
        "real-coordinate Gamma(nu,nu)",
        "real-coordinate Gamma(nu,A)",
        "real-coordinate Gamma(nu,B)",
        "real-coordinate Gamma(nu,W)",
        "real-coordinate Delta(A)",
        "real-coordinate Gamma(A,A)",
        "real-coordinate Gamma(A,B)",
        "real-coordinate Gamma(A,W)",
        "real-coordinate Delta(B)",
        "real-coordinate Gamma(B,B)",
        "real-coordinate Gamma(B,W)",
        "real-coordinate Delta(W)",
        "real-coordinate Gamma(W,W)",
        "real-coordinate Delta(F_t)",
        "real-coordinate S_t",
        "real-coordinate Hessian definition of L(F_t)",
        "t>0 witness nu",
        "t>0 witness A",
        "t>0 witness B",
        "t>0 witness W",
        "t>0 witness F_t=0",
        "t>0 witness rho+t*nu",
        "t>0 witness |D_u F_t|^2",
        "t>0 witness is regular",
        "t>0 L(F_t) at witness",
        "t>0 direct coordinate F_t=0",
        "t>0 direct coordinate L(F_t)",
        "t<0 witness nu",
        "t<0 witness A",
        "t<0 witness B",
        "t<0 witness W",
        "t<0 witness F_t=0",
        "t<0 witness rho+t*nu",
        "t<0 witness |D_u F_t|^2",
        "t<0 witness is regular",
        "t<0 L(F_t) at witness",
        "t<0 direct coordinate F_t=0",
        "t<0 direct coordinate L(F_t)",
        "exceptional nonzero roots are exactly -1/3 and 1",
        "all parameters have common zero diag(1,-1,0),u=0",
        "common zero gradient squared norm equals 4/3"
      ]
    },
    {
      "CertificateID": "LSC-INTRINSIC-FIVE-GENERATORS",
      "Title": "Intrinsic Five Generators",
      "File": "certificates/LSC-INTRINSIC-FIVE-GENERATORS.wl",
      "ExpectedChecks": 62,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact Euclidean differentiation in real and complex Hermitian models (d=1,2), 31 checks each; not a proof of the universal structural theorem."
      ],
      "References": [
        {
          "label": "eq:nr-five-invariants",
          "resolved": {
            "number": "9.43",
            "page": "113",
            "anchor": "equation.9.43"
          }
        },
        {
          "label": "eq:nr-five-gamma",
          "resolved": {
            "number": "9.48",
            "page": "114",
            "anchor": "equation.9.48"
          }
        },
        {
          "label": "eq:nr-five-laplacians",
          "resolved": {
            "number": "9.50",
            "page": "115",
            "anchor": "equation.9.50"
          }
        }
      ],
      "CheckNames": [
        "d=1: orthonormal_B_coordinates",
        "d=1: orthonormal_U_coordinates",
        "d=1: Gamma(r,r)",
        "d=1: Gamma(r,s)",
        "d=1: Gamma(r,a)",
        "d=1: Gamma(r,p)",
        "d=1: Gamma(r,h)",
        "d=1: Gamma(s,s)",
        "d=1: Gamma(s,a)",
        "d=1: Gamma(s,p)",
        "d=1: Gamma(s,h)",
        "d=1: Gamma(a,a)",
        "d=1: Gamma(a,p)",
        "d=1: Gamma(a,h)",
        "d=1: Gamma(p,p)",
        "d=1: Gamma(p,h)",
        "d=1: Gamma(h,h)",
        "d=1: Delta(r)",
        "d=1: Delta(s)",
        "d=1: Delta(a)",
        "d=1: Delta(p)",
        "d=1: Delta(h)",
        "d=1: F_is_harmonic",
        "d=1: normalized_Hsiang_equation",
        "d=1: D_equals_a_plus_p",
        "d=1: recover_r",
        "d=1: recover_s",
        "d=1: recover_p",
        "d=1: recover_a",
        "d=1: recover_h",
        "d=1: rank_five_exact_minor",
        "d=2: orthonormal_B_coordinates",
        "d=2: orthonormal_U_coordinates",
        "d=2: Gamma(r,r)",
        "d=2: Gamma(r,s)",
        "d=2: Gamma(r,a)",
        "d=2: Gamma(r,p)",
        "d=2: Gamma(r,h)",
        "d=2: Gamma(s,s)",
        "d=2: Gamma(s,a)",
        "d=2: Gamma(s,p)",
        "d=2: Gamma(s,h)",
        "d=2: Gamma(a,a)",
        "d=2: Gamma(a,p)",
        "d=2: Gamma(a,h)",
        "d=2: Gamma(p,p)",
        "d=2: Gamma(p,h)",
        "d=2: Gamma(h,h)",
        "d=2: Delta(r)",
        "d=2: Delta(s)",
        "d=2: Delta(a)",
        "d=2: Delta(p)",
        "d=2: Delta(h)",
        "d=2: F_is_harmonic",
        "d=2: normalized_Hsiang_equation",
        "d=2: D_equals_a_plus_p",
        "d=2: recover_r",
        "d=2: recover_s",
        "d=2: recover_p",
        "d=2: recover_a",
        "d=2: recover_h",
        "d=2: rank_five_exact_minor"
      ]
    },
    {
      "CertificateID": "LSC-HARMONIC-SPECTRAL",
      "Title": "General harmonic multiplier and spectral positivity",
      "File": "certificates/LSC-HARMONIC-SPECTRAL.wl",
      "ExpectedChecks": 61,
      "Role": "manuscript certificate",
      "Scope": [
        "Nine symbolic parameter identities for the logarithmic multiplier, Jacobi coefficient, spectral certificate and threshold.",
        "52 finite exact cross-checks for elementary-symmetric pairings, root derivations and Newton expansions in orders 2 through 5.",
        "These do not replace arbitrary-order inequality proofs, actual-image arguments, singular-set removability, or geometric comparison."
      ],
      "References": [
        {
          "label": "eq:harmonic-log-defect",
          "resolved": {
            "number": "4.22",
            "page": "36",
            "anchor": "equation.4.22"
          }
        },
        {
          "label": "eq:spectral-polynomial-pairings",
          "resolved": {
            "number": "12.5",
            "page": "148",
            "anchor": "equation.12.5"
          }
        },
        {
          "label": "eq:spectral-Q",
          "resolved": {
            "number": "12.11",
            "page": "149",
            "anchor": "equation.12.11"
          }
        },
        {
          "label": "eq:spectral-threshold",
          "resolved": {
            "number": "12.13",
            "page": "150",
            "anchor": "equation.12.13"
          }
        },
        {
          "label": "eq:spectral-explicit-certificate",
          "resolved": {
            "number": "12.22",
            "page": "151",
            "anchor": "equation.12.22"
          }
        },
        {
          "label": "eq:harmonic-log-Jacobi",
          "resolved": {
            "number": "4.23",
            "page": "36",
            "anchor": "equation.4.23"
          }
        }
      ],
      "CheckNames": [
        "general_log_multiplier_identity",
        "divisible_two_coefficient_identity",
        "Jacobi_boundary_coefficient",
        "gradient_norm_multiplier_D0",
        "spectral_explicit_certificate_all_orders",
        "reciprocal_root_derivative",
        "antitone_numerator_decomposition",
        "balanced_threshold_all_orders",
        "threshold_normalization",
        "pairing_order_2_indices_1_1",
        "pairing_order_2_indices_1_2",
        "pairing_order_2_indices_2_2",
        "root_derivation_order_2_index_1",
        "root_derivation_order_2_index_2",
        "Newton_expansion_order_2",
        "pairing_order_3_indices_1_1",
        "pairing_order_3_indices_1_2",
        "pairing_order_3_indices_1_3",
        "pairing_order_3_indices_2_2",
        "pairing_order_3_indices_2_3",
        "pairing_order_3_indices_3_3",
        "root_derivation_order_3_index_1",
        "root_derivation_order_3_index_2",
        "root_derivation_order_3_index_3",
        "Newton_expansion_order_3",
        "pairing_order_4_indices_1_1",
        "pairing_order_4_indices_1_2",
        "pairing_order_4_indices_1_3",
        "pairing_order_4_indices_1_4",
        "pairing_order_4_indices_2_2",
        "pairing_order_4_indices_2_3",
        "pairing_order_4_indices_2_4",
        "pairing_order_4_indices_3_3",
        "pairing_order_4_indices_3_4",
        "pairing_order_4_indices_4_4",
        "root_derivation_order_4_index_1",
        "root_derivation_order_4_index_2",
        "root_derivation_order_4_index_3",
        "root_derivation_order_4_index_4",
        "Newton_expansion_order_4",
        "pairing_order_5_indices_1_1",
        "pairing_order_5_indices_1_2",
        "pairing_order_5_indices_1_3",
        "pairing_order_5_indices_1_4",
        "pairing_order_5_indices_1_5",
        "pairing_order_5_indices_2_2",
        "pairing_order_5_indices_2_3",
        "pairing_order_5_indices_2_4",
        "pairing_order_5_indices_2_5",
        "pairing_order_5_indices_3_3",
        "pairing_order_5_indices_3_4",
        "pairing_order_5_indices_3_5",
        "pairing_order_5_indices_4_4",
        "pairing_order_5_indices_4_5",
        "pairing_order_5_indices_5_5",
        "root_derivation_order_5_index_1",
        "root_derivation_order_5_index_2",
        "root_derivation_order_5_index_3",
        "root_derivation_order_5_index_4",
        "root_derivation_order_5_index_5",
        "Newton_expansion_order_5"
      ]
    },
    {
      "CertificateID": "LSC-NORM-PRODUCTS-PFAFFIANS",
      "Title": "Normed products and complex Pfaffian models",
      "File": "certificates/LSC-NORM-PRODUCTS-PFAFFIANS.wl",
      "ExpectedChecks": 6015,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact symbolic elementary-symmetric pairings in degrees 2 through 5 and a complete real-coordinate order-4 Pfaffian normalization.",
        "Fixed-seed exact integer samples for H/O words in degrees 2 through 6, two samples per case and left/right/balanced bracketings.",
        "Fixed-seed exact complex-integer samples for Pfaffian matrices of orders 4, 6 and 8, two samples per order.",
        "Most of the 6015 recorded checks are scalar components of these finite coordinate calculations; this number is not a count of independent theorems or an all-degree symbolic proof.",
        "The accompanying 62-check Wolfram script covers a different, smaller subset and has not been executed here."
      ],
      "References": [
        {
          "label": "eq:norm-product-F-closure",
          "resolved": {
            "number": "13.3",
            "page": "153",
            "anchor": "equation.13.3"
          }
        },
        {
          "label": "eq:norm-product-E-closure",
          "resolved": {
            "number": "13.4",
            "page": "153",
            "anchor": "equation.13.4"
          }
        },
        {
          "label": "eq:pfaffian-metric",
          "resolved": {
            "number": "13.12",
            "page": "156",
            "anchor": "equation.13.12"
          }
        },
        {
          "label": "eq:pfaffian-F-closure",
          "resolved": {
            "number": "13.14",
            "page": "156",
            "anchor": "equation.13.14"
          }
        },
        {
          "label": "eq:pfaffian-Laplacian",
          "resolved": {
            "number": "13.15",
            "page": "156",
            "anchor": "equation.13.15"
          }
        },
        {
          "label": "eq:pfaffian-Gamma",
          "resolved": {
            "number": "13.16",
            "page": "156",
            "anchor": "equation.13.16"
          }
        }
      ],
      "CheckNames": [
        "symmetric Euler d=2, k=1",
        "symmetric Euler d=2, k=2",
        "symmetric Gamma d=2, i=1, j=1",
        "symmetric Gamma d=2, i=1, j=2",
        "symmetric Gamma d=2, i=2, j=2",
        "top generator recovery d=2",
        "symmetric Euler d=3, k=1",
        "symmetric Euler d=3, k=2",
        "symmetric Euler d=3, k=3",
        "symmetric Gamma d=3, i=1, j=1",
        "symmetric Gamma d=3, i=1, j=2",
        "symmetric Gamma d=3, i=1, j=3",
        "symmetric Gamma d=3, i=2, j=2",
        "symmetric Gamma d=3, i=2, j=3",
        "symmetric Gamma d=3, i=3, j=3",
        "top generator recovery d=3",
        "symmetric Euler d=4, k=1",
        "symmetric Euler d=4, k=2",
        "symmetric Euler d=4, k=3",
        "symmetric Euler d=4, k=4",
        "symmetric Gamma d=4, i=1, j=1",
        "symmetric Gamma d=4, i=1, j=2",
        "symmetric Gamma d=4, i=1, j=3",
        "symmetric Gamma d=4, i=1, j=4",
        "symmetric Gamma d=4, i=2, j=2",
        "symmetric Gamma d=4, i=2, j=3",
        "symmetric Gamma d=4, i=2, j=4",
        "symmetric Gamma d=4, i=3, j=3",
        "symmetric Gamma d=4, i=3, j=4",
        "symmetric Gamma d=4, i=4, j=4",
        "top generator recovery d=4",
        "symmetric Euler d=5, k=1",
        "symmetric Euler d=5, k=2",
        "symmetric Euler d=5, k=3",
        "symmetric Euler d=5, k=4",
        "symmetric Euler d=5, k=5",
        "symmetric Gamma d=5, i=1, j=1",
        "symmetric Gamma d=5, i=1, j=2",
        "symmetric Gamma d=5, i=1, j=3",
        "symmetric Gamma d=5, i=1, j=4",
        "symmetric Gamma d=5, i=1, j=5",
        "symmetric Gamma d=5, i=2, j=2",
        "symmetric Gamma d=5, i=2, j=3",
        "symmetric Gamma d=5, i=2, j=4",
        "symmetric Gamma d=5, i=2, j=5",
        "symmetric Gamma d=5, i=3, j=3",
        "symmetric Gamma d=5, i=3, j=4",
        "symmetric Gamma d=5, i=3, j=5",
        "symmetric Gamma d=5, i=4, j=4",
        "symmetric Gamma d=5, i=4, j=5",
        "symmetric Gamma d=5, i=5, j=5",
        "top generator recovery d=5",
        "norm K4,d2,left,sample0",
        "block conformality K4,d2,left,sample0,a0,0,0",
        "block conformality K4,d2,left,sample0,a0,0,1",
        "block conformality K4,d2,left,sample0,a0,0,2",
        "block conformality K4,d2,left,sample0,a0,0,3",
        "block conformality K4,d2,left,sample0,a0,1,1",
        "block conformality K4,d2,left,sample0,a0,1,2",
        "block conformality K4,d2,left,sample0,a0,1,3",
        "block conformality K4,d2,left,sample0,a0,2,2",
        "block conformality K4,d2,left,sample0,a0,2,3",
        "block conformality K4,d2,left,sample0,a0,3,3",
        "block Euler K4,d2,left,sample0,a0",
        "block conformality K4,d2,left,sample0,a1,0,0",
        "block conformality K4,d2,left,sample0,a1,0,1",
        "block conformality K4,d2,left,sample0,a1,0,2",
        "block conformality K4,d2,left,sample0,a1,0,3",
        "block conformality K4,d2,left,sample0,a1,1,1",
        "block conformality K4,d2,left,sample0,a1,1,2",
        "block conformality K4,d2,left,sample0,a1,1,3",
        "block conformality K4,d2,left,sample0,a1,2,2",
        "block conformality K4,d2,left,sample0,a1,2,3",
        "block conformality K4,d2,left,sample0,a1,3,3",
        "block Euler K4,d2,left,sample0,a1",
        "scalar gradient K4,d2,left,sample0",
        "norm K4,d2,left,sample1",
        "block conformality K4,d2,left,sample1,a0,0,0",
        "block conformality K4,d2,left,sample1,a0,0,1",
        "block conformality K4,d2,left,sample1,a0,0,2",
        "block conformality K4,d2,left,sample1,a0,0,3",
        "block conformality K4,d2,left,sample1,a0,1,1",
        "block conformality K4,d2,left,sample1,a0,1,2",
        "block conformality K4,d2,left,sample1,a0,1,3",
        "block conformality K4,d2,left,sample1,a0,2,2",
        "block conformality K4,d2,left,sample1,a0,2,3",
        "block conformality K4,d2,left,sample1,a0,3,3",
        "block Euler K4,d2,left,sample1,a0",
        "block conformality K4,d2,left,sample1,a1,0,0",
        "block conformality K4,d2,left,sample1,a1,0,1",
        "block conformality K4,d2,left,sample1,a1,0,2",
        "block conformality K4,d2,left,sample1,a1,0,3",
        "block conformality K4,d2,left,sample1,a1,1,1",
        "block conformality K4,d2,left,sample1,a1,1,2",
        "block conformality K4,d2,left,sample1,a1,1,3",
        "block conformality K4,d2,left,sample1,a1,2,2",
        "block conformality K4,d2,left,sample1,a1,2,3",
        "block conformality K4,d2,left,sample1,a1,3,3",
        "block Euler K4,d2,left,sample1,a1",
        "scalar gradient K4,d2,left,sample1",
        "norm K4,d2,right,sample0",
        "block conformality K4,d2,right,sample0,a0,0,0",
        "block conformality K4,d2,right,sample0,a0,0,1",
        "block conformality K4,d2,right,sample0,a0,0,2",
        "block conformality K4,d2,right,sample0,a0,0,3",
        "block conformality K4,d2,right,sample0,a0,1,1",
        "block conformality K4,d2,right,sample0,a0,1,2",
        "block conformality K4,d2,right,sample0,a0,1,3",
        "block conformality K4,d2,right,sample0,a0,2,2",
        "block conformality K4,d2,right,sample0,a0,2,3",
        "block conformality K4,d2,right,sample0,a0,3,3",
        "block Euler K4,d2,right,sample0,a0",
        "block conformality K4,d2,right,sample0,a1,0,0",
        "block conformality K4,d2,right,sample0,a1,0,1",
        "block conformality K4,d2,right,sample0,a1,0,2",
        "block conformality K4,d2,right,sample0,a1,0,3",
        "block conformality K4,d2,right,sample0,a1,1,1",
        "block conformality K4,d2,right,sample0,a1,1,2",
        "block conformality K4,d2,right,sample0,a1,1,3",
        "block conformality K4,d2,right,sample0,a1,2,2",
        "block conformality K4,d2,right,sample0,a1,2,3",
        "block conformality K4,d2,right,sample0,a1,3,3",
        "block Euler K4,d2,right,sample0,a1",
        "scalar gradient K4,d2,right,sample0",
        "norm K4,d2,right,sample1",
        "block conformality K4,d2,right,sample1,a0,0,0",
        "block conformality K4,d2,right,sample1,a0,0,1",
        "block conformality K4,d2,right,sample1,a0,0,2",
        "block conformality K4,d2,right,sample1,a0,0,3",
        "block conformality K4,d2,right,sample1,a0,1,1",
        "block conformality K4,d2,right,sample1,a0,1,2",
        "block conformality K4,d2,right,sample1,a0,1,3",
        "block conformality K4,d2,right,sample1,a0,2,2",
        "block conformality K4,d2,right,sample1,a0,2,3",
        "block conformality K4,d2,right,sample1,a0,3,3",
        "block Euler K4,d2,right,sample1,a0",
        "block conformality K4,d2,right,sample1,a1,0,0",
        "block conformality K4,d2,right,sample1,a1,0,1",
        "block conformality K4,d2,right,sample1,a1,0,2",
        "block conformality K4,d2,right,sample1,a1,0,3",
        "block conformality K4,d2,right,sample1,a1,1,1",
        "block conformality K4,d2,right,sample1,a1,1,2",
        "block conformality K4,d2,right,sample1,a1,1,3",
        "block conformality K4,d2,right,sample1,a1,2,2",
        "block conformality K4,d2,right,sample1,a1,2,3",
        "block conformality K4,d2,right,sample1,a1,3,3",
        "block Euler K4,d2,right,sample1,a1",
        "scalar gradient K4,d2,right,sample1",
        "norm K4,d2,balanced,sample0",
        "block conformality K4,d2,balanced,sample0,a0,0,0",
        "block conformality K4,d2,balanced,sample0,a0,0,1",
        "block conformality K4,d2,balanced,sample0,a0,0,2",
        "block conformality K4,d2,balanced,sample0,a0,0,3",
        "block conformality K4,d2,balanced,sample0,a0,1,1",
        "block conformality K4,d2,balanced,sample0,a0,1,2",
        "block conformality K4,d2,balanced,sample0,a0,1,3",
        "block conformality K4,d2,balanced,sample0,a0,2,2",
        "block conformality K4,d2,balanced,sample0,a0,2,3",
        "block conformality K4,d2,balanced,sample0,a0,3,3",
        "block Euler K4,d2,balanced,sample0,a0",
        "block conformality K4,d2,balanced,sample0,a1,0,0",
        "block conformality K4,d2,balanced,sample0,a1,0,1",
        "block conformality K4,d2,balanced,sample0,a1,0,2",
        "block conformality K4,d2,balanced,sample0,a1,0,3",
        "block conformality K4,d2,balanced,sample0,a1,1,1",
        "block conformality K4,d2,balanced,sample0,a1,1,2",
        "block conformality K4,d2,balanced,sample0,a1,1,3",
        "block conformality K4,d2,balanced,sample0,a1,2,2",
        "block conformality K4,d2,balanced,sample0,a1,2,3",
        "block conformality K4,d2,balanced,sample0,a1,3,3",
        "block Euler K4,d2,balanced,sample0,a1",
        "scalar gradient K4,d2,balanced,sample0",
        "norm K4,d2,balanced,sample1",
        "block conformality K4,d2,balanced,sample1,a0,0,0",
        "block conformality K4,d2,balanced,sample1,a0,0,1",
        "block conformality K4,d2,balanced,sample1,a0,0,2",
        "block conformality K4,d2,balanced,sample1,a0,0,3",
        "block conformality K4,d2,balanced,sample1,a0,1,1",
        "block conformality K4,d2,balanced,sample1,a0,1,2",
        "block conformality K4,d2,balanced,sample1,a0,1,3",
        "block conformality K4,d2,balanced,sample1,a0,2,2",
        "block conformality K4,d2,balanced,sample1,a0,2,3",
        "block conformality K4,d2,balanced,sample1,a0,3,3",
        "block Euler K4,d2,balanced,sample1,a0",
        "block conformality K4,d2,balanced,sample1,a1,0,0",
        "block conformality K4,d2,balanced,sample1,a1,0,1",
        "block conformality K4,d2,balanced,sample1,a1,0,2",
        "block conformality K4,d2,balanced,sample1,a1,0,3",
        "block conformality K4,d2,balanced,sample1,a1,1,1",
        "block conformality K4,d2,balanced,sample1,a1,1,2",
        "block conformality K4,d2,balanced,sample1,a1,1,3",
        "block conformality K4,d2,balanced,sample1,a1,2,2",
        "block conformality K4,d2,balanced,sample1,a1,2,3",
        "block conformality K4,d2,balanced,sample1,a1,3,3",
        "block Euler K4,d2,balanced,sample1,a1",
        "scalar gradient K4,d2,balanced,sample1",
        "norm K4,d3,left,sample0",
        "block conformality K4,d3,left,sample0,a0,0,0",
        "block conformality K4,d3,left,sample0,a0,0,1",
        "block conformality K4,d3,left,sample0,a0,0,2",
        "block conformality K4,d3,left,sample0,a0,0,3",
        "block conformality K4,d3,left,sample0,a0,1,1",
        "block conformality K4,d3,left,sample0,a0,1,2",
        "block conformality K4,d3,left,sample0,a0,1,3",
        "block conformality K4,d3,left,sample0,a0,2,2",
        "block conformality K4,d3,left,sample0,a0,2,3",
        "block conformality K4,d3,left,sample0,a0,3,3",
        "block Euler K4,d3,left,sample0,a0",
        "block conformality K4,d3,left,sample0,a1,0,0",
        "block conformality K4,d3,left,sample0,a1,0,1",
        "block conformality K4,d3,left,sample0,a1,0,2",
        "block conformality K4,d3,left,sample0,a1,0,3",
        "block conformality K4,d3,left,sample0,a1,1,1",
        "block conformality K4,d3,left,sample0,a1,1,2",
        "block conformality K4,d3,left,sample0,a1,1,3",
        "block conformality K4,d3,left,sample0,a1,2,2",
        "block conformality K4,d3,left,sample0,a1,2,3",
        "block conformality K4,d3,left,sample0,a1,3,3",
        "block Euler K4,d3,left,sample0,a1",
        "block conformality K4,d3,left,sample0,a2,0,0",
        "block conformality K4,d3,left,sample0,a2,0,1",
        "block conformality K4,d3,left,sample0,a2,0,2",
        "block conformality K4,d3,left,sample0,a2,0,3",
        "block conformality K4,d3,left,sample0,a2,1,1",
        "block conformality K4,d3,left,sample0,a2,1,2",
        "block conformality K4,d3,left,sample0,a2,1,3",
        "block conformality K4,d3,left,sample0,a2,2,2",
        "block conformality K4,d3,left,sample0,a2,2,3",
        "block conformality K4,d3,left,sample0,a2,3,3",
        "block Euler K4,d3,left,sample0,a2",
        "scalar gradient K4,d3,left,sample0",
        "norm K4,d3,left,sample1",
        "block conformality K4,d3,left,sample1,a0,0,0",
        "block conformality K4,d3,left,sample1,a0,0,1",
        "block conformality K4,d3,left,sample1,a0,0,2",
        "block conformality K4,d3,left,sample1,a0,0,3",
        "block conformality K4,d3,left,sample1,a0,1,1",
        "block conformality K4,d3,left,sample1,a0,1,2",
        "block conformality K4,d3,left,sample1,a0,1,3",
        "block conformality K4,d3,left,sample1,a0,2,2",
        "block conformality K4,d3,left,sample1,a0,2,3",
        "block conformality K4,d3,left,sample1,a0,3,3",
        "block Euler K4,d3,left,sample1,a0",
        "block conformality K4,d3,left,sample1,a1,0,0",
        "block conformality K4,d3,left,sample1,a1,0,1",
        "block conformality K4,d3,left,sample1,a1,0,2",
        "block conformality K4,d3,left,sample1,a1,0,3",
        "block conformality K4,d3,left,sample1,a1,1,1",
        "block conformality K4,d3,left,sample1,a1,1,2",
        "block conformality K4,d3,left,sample1,a1,1,3",
        "block conformality K4,d3,left,sample1,a1,2,2",
        "block conformality K4,d3,left,sample1,a1,2,3",
        "block conformality K4,d3,left,sample1,a1,3,3",
        "block Euler K4,d3,left,sample1,a1",
        "block conformality K4,d3,left,sample1,a2,0,0",
        "block conformality K4,d3,left,sample1,a2,0,1",
        "block conformality K4,d3,left,sample1,a2,0,2",
        "block conformality K4,d3,left,sample1,a2,0,3",
        "block conformality K4,d3,left,sample1,a2,1,1",
        "block conformality K4,d3,left,sample1,a2,1,2",
        "block conformality K4,d3,left,sample1,a2,1,3",
        "block conformality K4,d3,left,sample1,a2,2,2",
        "block conformality K4,d3,left,sample1,a2,2,3",
        "block conformality K4,d3,left,sample1,a2,3,3",
        "block Euler K4,d3,left,sample1,a2",
        "scalar gradient K4,d3,left,sample1",
        "norm K4,d3,right,sample0",
        "block conformality K4,d3,right,sample0,a0,0,0",
        "block conformality K4,d3,right,sample0,a0,0,1",
        "block conformality K4,d3,right,sample0,a0,0,2",
        "block conformality K4,d3,right,sample0,a0,0,3",
        "block conformality K4,d3,right,sample0,a0,1,1",
        "block conformality K4,d3,right,sample0,a0,1,2",
        "block conformality K4,d3,right,sample0,a0,1,3",
        "block conformality K4,d3,right,sample0,a0,2,2",
        "block conformality K4,d3,right,sample0,a0,2,3",
        "block conformality K4,d3,right,sample0,a0,3,3",
        "block Euler K4,d3,right,sample0,a0",
        "block conformality K4,d3,right,sample0,a1,0,0",
        "block conformality K4,d3,right,sample0,a1,0,1",
        "block conformality K4,d3,right,sample0,a1,0,2",
        "block conformality K4,d3,right,sample0,a1,0,3",
        "block conformality K4,d3,right,sample0,a1,1,1",
        "block conformality K4,d3,right,sample0,a1,1,2",
        "block conformality K4,d3,right,sample0,a1,1,3",
        "block conformality K4,d3,right,sample0,a1,2,2",
        "block conformality K4,d3,right,sample0,a1,2,3",
        "block conformality K4,d3,right,sample0,a1,3,3",
        "block Euler K4,d3,right,sample0,a1",
        "block conformality K4,d3,right,sample0,a2,0,0",
        "block conformality K4,d3,right,sample0,a2,0,1",
        "block conformality K4,d3,right,sample0,a2,0,2",
        "block conformality K4,d3,right,sample0,a2,0,3",
        "block conformality K4,d3,right,sample0,a2,1,1",
        "block conformality K4,d3,right,sample0,a2,1,2",
        "block conformality K4,d3,right,sample0,a2,1,3",
        "block conformality K4,d3,right,sample0,a2,2,2",
        "block conformality K4,d3,right,sample0,a2,2,3",
        "block conformality K4,d3,right,sample0,a2,3,3",
        "block Euler K4,d3,right,sample0,a2",
        "scalar gradient K4,d3,right,sample0",
        "norm K4,d3,right,sample1",
        "block conformality K4,d3,right,sample1,a0,0,0",
        "block conformality K4,d3,right,sample1,a0,0,1",
        "block conformality K4,d3,right,sample1,a0,0,2",
        "block conformality K4,d3,right,sample1,a0,0,3",
        "block conformality K4,d3,right,sample1,a0,1,1",
        "block conformality K4,d3,right,sample1,a0,1,2",
        "block conformality K4,d3,right,sample1,a0,1,3",
        "block conformality K4,d3,right,sample1,a0,2,2",
        "block conformality K4,d3,right,sample1,a0,2,3",
        "block conformality K4,d3,right,sample1,a0,3,3",
        "block Euler K4,d3,right,sample1,a0",
        "block conformality K4,d3,right,sample1,a1,0,0",
        "block conformality K4,d3,right,sample1,a1,0,1",
        "block conformality K4,d3,right,sample1,a1,0,2",
        "block conformality K4,d3,right,sample1,a1,0,3",
        "block conformality K4,d3,right,sample1,a1,1,1",
        "block conformality K4,d3,right,sample1,a1,1,2",
        "block conformality K4,d3,right,sample1,a1,1,3",
        "block conformality K4,d3,right,sample1,a1,2,2",
        "block conformality K4,d3,right,sample1,a1,2,3",
        "block conformality K4,d3,right,sample1,a1,3,3",
        "block Euler K4,d3,right,sample1,a1",
        "block conformality K4,d3,right,sample1,a2,0,0",
        "block conformality K4,d3,right,sample1,a2,0,1",
        "block conformality K4,d3,right,sample1,a2,0,2",
        "block conformality K4,d3,right,sample1,a2,0,3",
        "block conformality K4,d3,right,sample1,a2,1,1",
        "block conformality K4,d3,right,sample1,a2,1,2",
        "block conformality K4,d3,right,sample1,a2,1,3",
        "block conformality K4,d3,right,sample1,a2,2,2",
        "block conformality K4,d3,right,sample1,a2,2,3",
        "block conformality K4,d3,right,sample1,a2,3,3",
        "block Euler K4,d3,right,sample1,a2",
        "scalar gradient K4,d3,right,sample1",
        "norm K4,d3,balanced,sample0",
        "block conformality K4,d3,balanced,sample0,a0,0,0",
        "block conformality K4,d3,balanced,sample0,a0,0,1",
        "block conformality K4,d3,balanced,sample0,a0,0,2",
        "block conformality K4,d3,balanced,sample0,a0,0,3",
        "block conformality K4,d3,balanced,sample0,a0,1,1",
        "block conformality K4,d3,balanced,sample0,a0,1,2",
        "block conformality K4,d3,balanced,sample0,a0,1,3",
        "block conformality K4,d3,balanced,sample0,a0,2,2",
        "block conformality K4,d3,balanced,sample0,a0,2,3",
        "block conformality K4,d3,balanced,sample0,a0,3,3",
        "block Euler K4,d3,balanced,sample0,a0",
        "block conformality K4,d3,balanced,sample0,a1,0,0",
        "block conformality K4,d3,balanced,sample0,a1,0,1",
        "block conformality K4,d3,balanced,sample0,a1,0,2",
        "block conformality K4,d3,balanced,sample0,a1,0,3",
        "block conformality K4,d3,balanced,sample0,a1,1,1",
        "block conformality K4,d3,balanced,sample0,a1,1,2",
        "block conformality K4,d3,balanced,sample0,a1,1,3",
        "block conformality K4,d3,balanced,sample0,a1,2,2",
        "block conformality K4,d3,balanced,sample0,a1,2,3",
        "block conformality K4,d3,balanced,sample0,a1,3,3",
        "block Euler K4,d3,balanced,sample0,a1",
        "block conformality K4,d3,balanced,sample0,a2,0,0",
        "block conformality K4,d3,balanced,sample0,a2,0,1",
        "block conformality K4,d3,balanced,sample0,a2,0,2",
        "block conformality K4,d3,balanced,sample0,a2,0,3",
        "block conformality K4,d3,balanced,sample0,a2,1,1",
        "block conformality K4,d3,balanced,sample0,a2,1,2",
        "block conformality K4,d3,balanced,sample0,a2,1,3",
        "block conformality K4,d3,balanced,sample0,a2,2,2",
        "block conformality K4,d3,balanced,sample0,a2,2,3",
        "block conformality K4,d3,balanced,sample0,a2,3,3",
        "block Euler K4,d3,balanced,sample0,a2",
        "scalar gradient K4,d3,balanced,sample0",
        "norm K4,d3,balanced,sample1",
        "block conformality K4,d3,balanced,sample1,a0,0,0",
        "block conformality K4,d3,balanced,sample1,a0,0,1",
        "block conformality K4,d3,balanced,sample1,a0,0,2",
        "block conformality K4,d3,balanced,sample1,a0,0,3",
        "block conformality K4,d3,balanced,sample1,a0,1,1",
        "block conformality K4,d3,balanced,sample1,a0,1,2",
        "block conformality K4,d3,balanced,sample1,a0,1,3",
        "block conformality K4,d3,balanced,sample1,a0,2,2",
        "block conformality K4,d3,balanced,sample1,a0,2,3",
        "block conformality K4,d3,balanced,sample1,a0,3,3",
        "block Euler K4,d3,balanced,sample1,a0",
        "block conformality K4,d3,balanced,sample1,a1,0,0",
        "block conformality K4,d3,balanced,sample1,a1,0,1",
        "block conformality K4,d3,balanced,sample1,a1,0,2",
        "block conformality K4,d3,balanced,sample1,a1,0,3",
        "block conformality K4,d3,balanced,sample1,a1,1,1",
        "block conformality K4,d3,balanced,sample1,a1,1,2",
        "block conformality K4,d3,balanced,sample1,a1,1,3",
        "block conformality K4,d3,balanced,sample1,a1,2,2",
        "block conformality K4,d3,balanced,sample1,a1,2,3",
        "block conformality K4,d3,balanced,sample1,a1,3,3",
        "block Euler K4,d3,balanced,sample1,a1",
        "block conformality K4,d3,balanced,sample1,a2,0,0",
        "block conformality K4,d3,balanced,sample1,a2,0,1",
        "block conformality K4,d3,balanced,sample1,a2,0,2",
        "block conformality K4,d3,balanced,sample1,a2,0,3",
        "block conformality K4,d3,balanced,sample1,a2,1,1",
        "block conformality K4,d3,balanced,sample1,a2,1,2",
        "block conformality K4,d3,balanced,sample1,a2,1,3",
        "block conformality K4,d3,balanced,sample1,a2,2,2",
        "block conformality K4,d3,balanced,sample1,a2,2,3",
        "block conformality K4,d3,balanced,sample1,a2,3,3",
        "block Euler K4,d3,balanced,sample1,a2",
        "scalar gradient K4,d3,balanced,sample1",
        "norm K4,d4,left,sample0",
        "block conformality K4,d4,left,sample0,a0,0,0",
        "block conformality K4,d4,left,sample0,a0,0,1",
        "block conformality K4,d4,left,sample0,a0,0,2",
        "block conformality K4,d4,left,sample0,a0,0,3",
        "block conformality K4,d4,left,sample0,a0,1,1",
        "block conformality K4,d4,left,sample0,a0,1,2",
        "block conformality K4,d4,left,sample0,a0,1,3",
        "block conformality K4,d4,left,sample0,a0,2,2",
        "block conformality K4,d4,left,sample0,a0,2,3",
        "block conformality K4,d4,left,sample0,a0,3,3",
        "block Euler K4,d4,left,sample0,a0",
        "block conformality K4,d4,left,sample0,a1,0,0",
        "block conformality K4,d4,left,sample0,a1,0,1",
        "block conformality K4,d4,left,sample0,a1,0,2",
        "block conformality K4,d4,left,sample0,a1,0,3",
        "block conformality K4,d4,left,sample0,a1,1,1",
        "block conformality K4,d4,left,sample0,a1,1,2",
        "block conformality K4,d4,left,sample0,a1,1,3",
        "block conformality K4,d4,left,sample0,a1,2,2",
        "block conformality K4,d4,left,sample0,a1,2,3",
        "block conformality K4,d4,left,sample0,a1,3,3",
        "block Euler K4,d4,left,sample0,a1",
        "block conformality K4,d4,left,sample0,a2,0,0",
        "block conformality K4,d4,left,sample0,a2,0,1",
        "block conformality K4,d4,left,sample0,a2,0,2",
        "block conformality K4,d4,left,sample0,a2,0,3",
        "block conformality K4,d4,left,sample0,a2,1,1",
        "block conformality K4,d4,left,sample0,a2,1,2",
        "block conformality K4,d4,left,sample0,a2,1,3",
        "block conformality K4,d4,left,sample0,a2,2,2",
        "block conformality K4,d4,left,sample0,a2,2,3",
        "block conformality K4,d4,left,sample0,a2,3,3",
        "block Euler K4,d4,left,sample0,a2",
        "block conformality K4,d4,left,sample0,a3,0,0",
        "block conformality K4,d4,left,sample0,a3,0,1",
        "block conformality K4,d4,left,sample0,a3,0,2",
        "block conformality K4,d4,left,sample0,a3,0,3",
        "block conformality K4,d4,left,sample0,a3,1,1",
        "block conformality K4,d4,left,sample0,a3,1,2",
        "block conformality K4,d4,left,sample0,a3,1,3",
        "block conformality K4,d4,left,sample0,a3,2,2",
        "block conformality K4,d4,left,sample0,a3,2,3",
        "block conformality K4,d4,left,sample0,a3,3,3",
        "block Euler K4,d4,left,sample0,a3",
        "scalar gradient K4,d4,left,sample0",
        "norm K4,d4,left,sample1",
        "block conformality K4,d4,left,sample1,a0,0,0",
        "block conformality K4,d4,left,sample1,a0,0,1",
        "block conformality K4,d4,left,sample1,a0,0,2",
        "block conformality K4,d4,left,sample1,a0,0,3",
        "block conformality K4,d4,left,sample1,a0,1,1",
        "block conformality K4,d4,left,sample1,a0,1,2",
        "block conformality K4,d4,left,sample1,a0,1,3",
        "block conformality K4,d4,left,sample1,a0,2,2",
        "block conformality K4,d4,left,sample1,a0,2,3",
        "block conformality K4,d4,left,sample1,a0,3,3",
        "block Euler K4,d4,left,sample1,a0",
        "block conformality K4,d4,left,sample1,a1,0,0",
        "block conformality K4,d4,left,sample1,a1,0,1",
        "block conformality K4,d4,left,sample1,a1,0,2",
        "block conformality K4,d4,left,sample1,a1,0,3",
        "block conformality K4,d4,left,sample1,a1,1,1",
        "block conformality K4,d4,left,sample1,a1,1,2",
        "block conformality K4,d4,left,sample1,a1,1,3",
        "block conformality K4,d4,left,sample1,a1,2,2",
        "block conformality K4,d4,left,sample1,a1,2,3",
        "block conformality K4,d4,left,sample1,a1,3,3",
        "block Euler K4,d4,left,sample1,a1",
        "block conformality K4,d4,left,sample1,a2,0,0",
        "block conformality K4,d4,left,sample1,a2,0,1",
        "block conformality K4,d4,left,sample1,a2,0,2",
        "block conformality K4,d4,left,sample1,a2,0,3",
        "block conformality K4,d4,left,sample1,a2,1,1",
        "block conformality K4,d4,left,sample1,a2,1,2",
        "block conformality K4,d4,left,sample1,a2,1,3",
        "block conformality K4,d4,left,sample1,a2,2,2",
        "block conformality K4,d4,left,sample1,a2,2,3",
        "block conformality K4,d4,left,sample1,a2,3,3",
        "block Euler K4,d4,left,sample1,a2",
        "block conformality K4,d4,left,sample1,a3,0,0",
        "block conformality K4,d4,left,sample1,a3,0,1",
        "block conformality K4,d4,left,sample1,a3,0,2",
        "block conformality K4,d4,left,sample1,a3,0,3",
        "block conformality K4,d4,left,sample1,a3,1,1",
        "block conformality K4,d4,left,sample1,a3,1,2",
        "block conformality K4,d4,left,sample1,a3,1,3",
        "block conformality K4,d4,left,sample1,a3,2,2",
        "block conformality K4,d4,left,sample1,a3,2,3",
        "block conformality K4,d4,left,sample1,a3,3,3",
        "block Euler K4,d4,left,sample1,a3",
        "scalar gradient K4,d4,left,sample1",
        "norm K4,d4,right,sample0",
        "block conformality K4,d4,right,sample0,a0,0,0",
        "block conformality K4,d4,right,sample0,a0,0,1",
        "block conformality K4,d4,right,sample0,a0,0,2",
        "block conformality K4,d4,right,sample0,a0,0,3",
        "block conformality K4,d4,right,sample0,a0,1,1",
        "block conformality K4,d4,right,sample0,a0,1,2",
        "block conformality K4,d4,right,sample0,a0,1,3",
        "block conformality K4,d4,right,sample0,a0,2,2",
        "block conformality K4,d4,right,sample0,a0,2,3",
        "block conformality K4,d4,right,sample0,a0,3,3",
        "block Euler K4,d4,right,sample0,a0",
        "block conformality K4,d4,right,sample0,a1,0,0",
        "block conformality K4,d4,right,sample0,a1,0,1",
        "block conformality K4,d4,right,sample0,a1,0,2",
        "block conformality K4,d4,right,sample0,a1,0,3",
        "block conformality K4,d4,right,sample0,a1,1,1",
        "block conformality K4,d4,right,sample0,a1,1,2",
        "block conformality K4,d4,right,sample0,a1,1,3",
        "block conformality K4,d4,right,sample0,a1,2,2",
        "block conformality K4,d4,right,sample0,a1,2,3",
        "block conformality K4,d4,right,sample0,a1,3,3",
        "block Euler K4,d4,right,sample0,a1",
        "block conformality K4,d4,right,sample0,a2,0,0",
        "block conformality K4,d4,right,sample0,a2,0,1",
        "block conformality K4,d4,right,sample0,a2,0,2",
        "block conformality K4,d4,right,sample0,a2,0,3",
        "block conformality K4,d4,right,sample0,a2,1,1",
        "block conformality K4,d4,right,sample0,a2,1,2",
        "block conformality K4,d4,right,sample0,a2,1,3",
        "block conformality K4,d4,right,sample0,a2,2,2",
        "block conformality K4,d4,right,sample0,a2,2,3",
        "block conformality K4,d4,right,sample0,a2,3,3",
        "block Euler K4,d4,right,sample0,a2",
        "block conformality K4,d4,right,sample0,a3,0,0",
        "block conformality K4,d4,right,sample0,a3,0,1",
        "block conformality K4,d4,right,sample0,a3,0,2",
        "block conformality K4,d4,right,sample0,a3,0,3",
        "block conformality K4,d4,right,sample0,a3,1,1",
        "block conformality K4,d4,right,sample0,a3,1,2",
        "block conformality K4,d4,right,sample0,a3,1,3",
        "block conformality K4,d4,right,sample0,a3,2,2",
        "block conformality K4,d4,right,sample0,a3,2,3",
        "block conformality K4,d4,right,sample0,a3,3,3",
        "block Euler K4,d4,right,sample0,a3",
        "scalar gradient K4,d4,right,sample0",
        "norm K4,d4,right,sample1",
        "block conformality K4,d4,right,sample1,a0,0,0",
        "block conformality K4,d4,right,sample1,a0,0,1",
        "block conformality K4,d4,right,sample1,a0,0,2",
        "block conformality K4,d4,right,sample1,a0,0,3",
        "block conformality K4,d4,right,sample1,a0,1,1",
        "block conformality K4,d4,right,sample1,a0,1,2",
        "block conformality K4,d4,right,sample1,a0,1,3",
        "block conformality K4,d4,right,sample1,a0,2,2",
        "block conformality K4,d4,right,sample1,a0,2,3",
        "block conformality K4,d4,right,sample1,a0,3,3",
        "block Euler K4,d4,right,sample1,a0",
        "block conformality K4,d4,right,sample1,a1,0,0",
        "block conformality K4,d4,right,sample1,a1,0,1",
        "block conformality K4,d4,right,sample1,a1,0,2",
        "block conformality K4,d4,right,sample1,a1,0,3",
        "block conformality K4,d4,right,sample1,a1,1,1",
        "block conformality K4,d4,right,sample1,a1,1,2",
        "block conformality K4,d4,right,sample1,a1,1,3",
        "block conformality K4,d4,right,sample1,a1,2,2",
        "block conformality K4,d4,right,sample1,a1,2,3",
        "block conformality K4,d4,right,sample1,a1,3,3",
        "block Euler K4,d4,right,sample1,a1",
        "block conformality K4,d4,right,sample1,a2,0,0",
        "block conformality K4,d4,right,sample1,a2,0,1",
        "block conformality K4,d4,right,sample1,a2,0,2",
        "block conformality K4,d4,right,sample1,a2,0,3",
        "block conformality K4,d4,right,sample1,a2,1,1",
        "block conformality K4,d4,right,sample1,a2,1,2",
        "block conformality K4,d4,right,sample1,a2,1,3",
        "block conformality K4,d4,right,sample1,a2,2,2",
        "block conformality K4,d4,right,sample1,a2,2,3",
        "block conformality K4,d4,right,sample1,a2,3,3",
        "block Euler K4,d4,right,sample1,a2",
        "block conformality K4,d4,right,sample1,a3,0,0",
        "block conformality K4,d4,right,sample1,a3,0,1",
        "block conformality K4,d4,right,sample1,a3,0,2",
        "block conformality K4,d4,right,sample1,a3,0,3",
        "block conformality K4,d4,right,sample1,a3,1,1",
        "block conformality K4,d4,right,sample1,a3,1,2",
        "block conformality K4,d4,right,sample1,a3,1,3",
        "block conformality K4,d4,right,sample1,a3,2,2",
        "block conformality K4,d4,right,sample1,a3,2,3",
        "block conformality K4,d4,right,sample1,a3,3,3",
        "block Euler K4,d4,right,sample1,a3",
        "scalar gradient K4,d4,right,sample1",
        "norm K4,d4,balanced,sample0",
        "block conformality K4,d4,balanced,sample0,a0,0,0",
        "block conformality K4,d4,balanced,sample0,a0,0,1",
        "block conformality K4,d4,balanced,sample0,a0,0,2",
        "block conformality K4,d4,balanced,sample0,a0,0,3",
        "block conformality K4,d4,balanced,sample0,a0,1,1",
        "block conformality K4,d4,balanced,sample0,a0,1,2",
        "block conformality K4,d4,balanced,sample0,a0,1,3",
        "block conformality K4,d4,balanced,sample0,a0,2,2",
        "block conformality K4,d4,balanced,sample0,a0,2,3",
        "block conformality K4,d4,balanced,sample0,a0,3,3",
        "block Euler K4,d4,balanced,sample0,a0",
        "block conformality K4,d4,balanced,sample0,a1,0,0",
        "block conformality K4,d4,balanced,sample0,a1,0,1",
        "block conformality K4,d4,balanced,sample0,a1,0,2",
        "block conformality K4,d4,balanced,sample0,a1,0,3",
        "block conformality K4,d4,balanced,sample0,a1,1,1",
        "block conformality K4,d4,balanced,sample0,a1,1,2",
        "block conformality K4,d4,balanced,sample0,a1,1,3",
        "block conformality K4,d4,balanced,sample0,a1,2,2",
        "block conformality K4,d4,balanced,sample0,a1,2,3",
        "block conformality K4,d4,balanced,sample0,a1,3,3",
        "block Euler K4,d4,balanced,sample0,a1",
        "block conformality K4,d4,balanced,sample0,a2,0,0",
        "block conformality K4,d4,balanced,sample0,a2,0,1",
        "block conformality K4,d4,balanced,sample0,a2,0,2",
        "block conformality K4,d4,balanced,sample0,a2,0,3",
        "block conformality K4,d4,balanced,sample0,a2,1,1",
        "block conformality K4,d4,balanced,sample0,a2,1,2",
        "block conformality K4,d4,balanced,sample0,a2,1,3",
        "block conformality K4,d4,balanced,sample0,a2,2,2",
        "block conformality K4,d4,balanced,sample0,a2,2,3",
        "block conformality K4,d4,balanced,sample0,a2,3,3",
        "block Euler K4,d4,balanced,sample0,a2",
        "block conformality K4,d4,balanced,sample0,a3,0,0",
        "block conformality K4,d4,balanced,sample0,a3,0,1",
        "block conformality K4,d4,balanced,sample0,a3,0,2",
        "block conformality K4,d4,balanced,sample0,a3,0,3",
        "block conformality K4,d4,balanced,sample0,a3,1,1",
        "block conformality K4,d4,balanced,sample0,a3,1,2",
        "block conformality K4,d4,balanced,sample0,a3,1,3",
        "block conformality K4,d4,balanced,sample0,a3,2,2",
        "block conformality K4,d4,balanced,sample0,a3,2,3",
        "block conformality K4,d4,balanced,sample0,a3,3,3",
        "block Euler K4,d4,balanced,sample0,a3",
        "scalar gradient K4,d4,balanced,sample0",
        "norm K4,d4,balanced,sample1",
        "block conformality K4,d4,balanced,sample1,a0,0,0",
        "block conformality K4,d4,balanced,sample1,a0,0,1",
        "block conformality K4,d4,balanced,sample1,a0,0,2",
        "block conformality K4,d4,balanced,sample1,a0,0,3",
        "block conformality K4,d4,balanced,sample1,a0,1,1",
        "block conformality K4,d4,balanced,sample1,a0,1,2",
        "block conformality K4,d4,balanced,sample1,a0,1,3",
        "block conformality K4,d4,balanced,sample1,a0,2,2",
        "block conformality K4,d4,balanced,sample1,a0,2,3",
        "block conformality K4,d4,balanced,sample1,a0,3,3",
        "block Euler K4,d4,balanced,sample1,a0",
        "block conformality K4,d4,balanced,sample1,a1,0,0",
        "block conformality K4,d4,balanced,sample1,a1,0,1",
        "block conformality K4,d4,balanced,sample1,a1,0,2",
        "block conformality K4,d4,balanced,sample1,a1,0,3",
        "block conformality K4,d4,balanced,sample1,a1,1,1",
        "block conformality K4,d4,balanced,sample1,a1,1,2",
        "block conformality K4,d4,balanced,sample1,a1,1,3",
        "block conformality K4,d4,balanced,sample1,a1,2,2",
        "block conformality K4,d4,balanced,sample1,a1,2,3",
        "block conformality K4,d4,balanced,sample1,a1,3,3",
        "block Euler K4,d4,balanced,sample1,a1",
        "block conformality K4,d4,balanced,sample1,a2,0,0",
        "block conformality K4,d4,balanced,sample1,a2,0,1",
        "block conformality K4,d4,balanced,sample1,a2,0,2",
        "block conformality K4,d4,balanced,sample1,a2,0,3",
        "block conformality K4,d4,balanced,sample1,a2,1,1",
        "block conformality K4,d4,balanced,sample1,a2,1,2",
        "block conformality K4,d4,balanced,sample1,a2,1,3",
        "block conformality K4,d4,balanced,sample1,a2,2,2",
        "block conformality K4,d4,balanced,sample1,a2,2,3",
        "block conformality K4,d4,balanced,sample1,a2,3,3",
        "block Euler K4,d4,balanced,sample1,a2",
        "block conformality K4,d4,balanced,sample1,a3,0,0",
        "block conformality K4,d4,balanced,sample1,a3,0,1",
        "block conformality K4,d4,balanced,sample1,a3,0,2",
        "block conformality K4,d4,balanced,sample1,a3,0,3",
        "block conformality K4,d4,balanced,sample1,a3,1,1",
        "block conformality K4,d4,balanced,sample1,a3,1,2",
        "block conformality K4,d4,balanced,sample1,a3,1,3",
        "block conformality K4,d4,balanced,sample1,a3,2,2",
        "block conformality K4,d4,balanced,sample1,a3,2,3",
        "block conformality K4,d4,balanced,sample1,a3,3,3",
        "block Euler K4,d4,balanced,sample1,a3",
        "scalar gradient K4,d4,balanced,sample1",
        "norm K4,d5,left,sample0",
        "block conformality K4,d5,left,sample0,a0,0,0",
        "block conformality K4,d5,left,sample0,a0,0,1",
        "block conformality K4,d5,left,sample0,a0,0,2",
        "block conformality K4,d5,left,sample0,a0,0,3",
        "block conformality K4,d5,left,sample0,a0,1,1",
        "block conformality K4,d5,left,sample0,a0,1,2",
        "block conformality K4,d5,left,sample0,a0,1,3",
        "block conformality K4,d5,left,sample0,a0,2,2",
        "block conformality K4,d5,left,sample0,a0,2,3",
        "block conformality K4,d5,left,sample0,a0,3,3",
        "block Euler K4,d5,left,sample0,a0",
        "block conformality K4,d5,left,sample0,a1,0,0",
        "block conformality K4,d5,left,sample0,a1,0,1",
        "block conformality K4,d5,left,sample0,a1,0,2",
        "block conformality K4,d5,left,sample0,a1,0,3",
        "block conformality K4,d5,left,sample0,a1,1,1",
        "block conformality K4,d5,left,sample0,a1,1,2",
        "block conformality K4,d5,left,sample0,a1,1,3",
        "block conformality K4,d5,left,sample0,a1,2,2",
        "block conformality K4,d5,left,sample0,a1,2,3",
        "block conformality K4,d5,left,sample0,a1,3,3",
        "block Euler K4,d5,left,sample0,a1",
        "block conformality K4,d5,left,sample0,a2,0,0",
        "block conformality K4,d5,left,sample0,a2,0,1",
        "block conformality K4,d5,left,sample0,a2,0,2",
        "block conformality K4,d5,left,sample0,a2,0,3",
        "block conformality K4,d5,left,sample0,a2,1,1",
        "block conformality K4,d5,left,sample0,a2,1,2",
        "block conformality K4,d5,left,sample0,a2,1,3",
        "block conformality K4,d5,left,sample0,a2,2,2",
        "block conformality K4,d5,left,sample0,a2,2,3",
        "block conformality K4,d5,left,sample0,a2,3,3",
        "block Euler K4,d5,left,sample0,a2",
        "block conformality K4,d5,left,sample0,a3,0,0",
        "block conformality K4,d5,left,sample0,a3,0,1",
        "block conformality K4,d5,left,sample0,a3,0,2",
        "block conformality K4,d5,left,sample0,a3,0,3",
        "block conformality K4,d5,left,sample0,a3,1,1",
        "block conformality K4,d5,left,sample0,a3,1,2",
        "block conformality K4,d5,left,sample0,a3,1,3",
        "block conformality K4,d5,left,sample0,a3,2,2",
        "block conformality K4,d5,left,sample0,a3,2,3",
        "block conformality K4,d5,left,sample0,a3,3,3",
        "block Euler K4,d5,left,sample0,a3",
        "block conformality K4,d5,left,sample0,a4,0,0",
        "block conformality K4,d5,left,sample0,a4,0,1",
        "block conformality K4,d5,left,sample0,a4,0,2",
        "block conformality K4,d5,left,sample0,a4,0,3",
        "block conformality K4,d5,left,sample0,a4,1,1",
        "block conformality K4,d5,left,sample0,a4,1,2",
        "block conformality K4,d5,left,sample0,a4,1,3",
        "block conformality K4,d5,left,sample0,a4,2,2",
        "block conformality K4,d5,left,sample0,a4,2,3",
        "block conformality K4,d5,left,sample0,a4,3,3",
        "block Euler K4,d5,left,sample0,a4",
        "scalar gradient K4,d5,left,sample0",
        "norm K4,d5,left,sample1",
        "block conformality K4,d5,left,sample1,a0,0,0",
        "block conformality K4,d5,left,sample1,a0,0,1",
        "block conformality K4,d5,left,sample1,a0,0,2",
        "block conformality K4,d5,left,sample1,a0,0,3",
        "block conformality K4,d5,left,sample1,a0,1,1",
        "block conformality K4,d5,left,sample1,a0,1,2",
        "block conformality K4,d5,left,sample1,a0,1,3",
        "block conformality K4,d5,left,sample1,a0,2,2",
        "block conformality K4,d5,left,sample1,a0,2,3",
        "block conformality K4,d5,left,sample1,a0,3,3",
        "block Euler K4,d5,left,sample1,a0",
        "block conformality K4,d5,left,sample1,a1,0,0",
        "block conformality K4,d5,left,sample1,a1,0,1",
        "block conformality K4,d5,left,sample1,a1,0,2",
        "block conformality K4,d5,left,sample1,a1,0,3",
        "block conformality K4,d5,left,sample1,a1,1,1",
        "block conformality K4,d5,left,sample1,a1,1,2",
        "block conformality K4,d5,left,sample1,a1,1,3",
        "block conformality K4,d5,left,sample1,a1,2,2",
        "block conformality K4,d5,left,sample1,a1,2,3",
        "block conformality K4,d5,left,sample1,a1,3,3",
        "block Euler K4,d5,left,sample1,a1",
        "block conformality K4,d5,left,sample1,a2,0,0",
        "block conformality K4,d5,left,sample1,a2,0,1",
        "block conformality K4,d5,left,sample1,a2,0,2",
        "block conformality K4,d5,left,sample1,a2,0,3",
        "block conformality K4,d5,left,sample1,a2,1,1",
        "block conformality K4,d5,left,sample1,a2,1,2",
        "block conformality K4,d5,left,sample1,a2,1,3",
        "block conformality K4,d5,left,sample1,a2,2,2",
        "block conformality K4,d5,left,sample1,a2,2,3",
        "block conformality K4,d5,left,sample1,a2,3,3",
        "block Euler K4,d5,left,sample1,a2",
        "block conformality K4,d5,left,sample1,a3,0,0",
        "block conformality K4,d5,left,sample1,a3,0,1",
        "block conformality K4,d5,left,sample1,a3,0,2",
        "block conformality K4,d5,left,sample1,a3,0,3",
        "block conformality K4,d5,left,sample1,a3,1,1",
        "block conformality K4,d5,left,sample1,a3,1,2",
        "block conformality K4,d5,left,sample1,a3,1,3",
        "block conformality K4,d5,left,sample1,a3,2,2",
        "block conformality K4,d5,left,sample1,a3,2,3",
        "block conformality K4,d5,left,sample1,a3,3,3",
        "block Euler K4,d5,left,sample1,a3",
        "block conformality K4,d5,left,sample1,a4,0,0",
        "block conformality K4,d5,left,sample1,a4,0,1",
        "block conformality K4,d5,left,sample1,a4,0,2",
        "block conformality K4,d5,left,sample1,a4,0,3",
        "block conformality K4,d5,left,sample1,a4,1,1",
        "block conformality K4,d5,left,sample1,a4,1,2",
        "block conformality K4,d5,left,sample1,a4,1,3",
        "block conformality K4,d5,left,sample1,a4,2,2",
        "block conformality K4,d5,left,sample1,a4,2,3",
        "block conformality K4,d5,left,sample1,a4,3,3",
        "block Euler K4,d5,left,sample1,a4",
        "scalar gradient K4,d5,left,sample1",
        "norm K4,d5,right,sample0",
        "block conformality K4,d5,right,sample0,a0,0,0",
        "block conformality K4,d5,right,sample0,a0,0,1",
        "block conformality K4,d5,right,sample0,a0,0,2",
        "block conformality K4,d5,right,sample0,a0,0,3",
        "block conformality K4,d5,right,sample0,a0,1,1",
        "block conformality K4,d5,right,sample0,a0,1,2",
        "block conformality K4,d5,right,sample0,a0,1,3",
        "block conformality K4,d5,right,sample0,a0,2,2",
        "block conformality K4,d5,right,sample0,a0,2,3",
        "block conformality K4,d5,right,sample0,a0,3,3",
        "block Euler K4,d5,right,sample0,a0",
        "block conformality K4,d5,right,sample0,a1,0,0",
        "block conformality K4,d5,right,sample0,a1,0,1",
        "block conformality K4,d5,right,sample0,a1,0,2",
        "block conformality K4,d5,right,sample0,a1,0,3",
        "block conformality K4,d5,right,sample0,a1,1,1",
        "block conformality K4,d5,right,sample0,a1,1,2",
        "block conformality K4,d5,right,sample0,a1,1,3",
        "block conformality K4,d5,right,sample0,a1,2,2",
        "block conformality K4,d5,right,sample0,a1,2,3",
        "block conformality K4,d5,right,sample0,a1,3,3",
        "block Euler K4,d5,right,sample0,a1",
        "block conformality K4,d5,right,sample0,a2,0,0",
        "block conformality K4,d5,right,sample0,a2,0,1",
        "block conformality K4,d5,right,sample0,a2,0,2",
        "block conformality K4,d5,right,sample0,a2,0,3",
        "block conformality K4,d5,right,sample0,a2,1,1",
        "block conformality K4,d5,right,sample0,a2,1,2",
        "block conformality K4,d5,right,sample0,a2,1,3",
        "block conformality K4,d5,right,sample0,a2,2,2",
        "block conformality K4,d5,right,sample0,a2,2,3",
        "block conformality K4,d5,right,sample0,a2,3,3",
        "block Euler K4,d5,right,sample0,a2",
        "block conformality K4,d5,right,sample0,a3,0,0",
        "block conformality K4,d5,right,sample0,a3,0,1",
        "block conformality K4,d5,right,sample0,a3,0,2",
        "block conformality K4,d5,right,sample0,a3,0,3",
        "block conformality K4,d5,right,sample0,a3,1,1",
        "block conformality K4,d5,right,sample0,a3,1,2",
        "block conformality K4,d5,right,sample0,a3,1,3",
        "block conformality K4,d5,right,sample0,a3,2,2",
        "block conformality K4,d5,right,sample0,a3,2,3",
        "block conformality K4,d5,right,sample0,a3,3,3",
        "block Euler K4,d5,right,sample0,a3",
        "block conformality K4,d5,right,sample0,a4,0,0",
        "block conformality K4,d5,right,sample0,a4,0,1",
        "block conformality K4,d5,right,sample0,a4,0,2",
        "block conformality K4,d5,right,sample0,a4,0,3",
        "block conformality K4,d5,right,sample0,a4,1,1",
        "block conformality K4,d5,right,sample0,a4,1,2",
        "block conformality K4,d5,right,sample0,a4,1,3",
        "block conformality K4,d5,right,sample0,a4,2,2",
        "block conformality K4,d5,right,sample0,a4,2,3",
        "block conformality K4,d5,right,sample0,a4,3,3",
        "block Euler K4,d5,right,sample0,a4",
        "scalar gradient K4,d5,right,sample0",
        "norm K4,d5,right,sample1",
        "block conformality K4,d5,right,sample1,a0,0,0",
        "block conformality K4,d5,right,sample1,a0,0,1",
        "block conformality K4,d5,right,sample1,a0,0,2",
        "block conformality K4,d5,right,sample1,a0,0,3",
        "block conformality K4,d5,right,sample1,a0,1,1",
        "block conformality K4,d5,right,sample1,a0,1,2",
        "block conformality K4,d5,right,sample1,a0,1,3",
        "block conformality K4,d5,right,sample1,a0,2,2",
        "block conformality K4,d5,right,sample1,a0,2,3",
        "block conformality K4,d5,right,sample1,a0,3,3",
        "block Euler K4,d5,right,sample1,a0",
        "block conformality K4,d5,right,sample1,a1,0,0",
        "block conformality K4,d5,right,sample1,a1,0,1",
        "block conformality K4,d5,right,sample1,a1,0,2",
        "block conformality K4,d5,right,sample1,a1,0,3",
        "block conformality K4,d5,right,sample1,a1,1,1",
        "block conformality K4,d5,right,sample1,a1,1,2",
        "block conformality K4,d5,right,sample1,a1,1,3",
        "block conformality K4,d5,right,sample1,a1,2,2",
        "block conformality K4,d5,right,sample1,a1,2,3",
        "block conformality K4,d5,right,sample1,a1,3,3",
        "block Euler K4,d5,right,sample1,a1",
        "block conformality K4,d5,right,sample1,a2,0,0",
        "block conformality K4,d5,right,sample1,a2,0,1",
        "block conformality K4,d5,right,sample1,a2,0,2",
        "block conformality K4,d5,right,sample1,a2,0,3",
        "block conformality K4,d5,right,sample1,a2,1,1",
        "block conformality K4,d5,right,sample1,a2,1,2",
        "block conformality K4,d5,right,sample1,a2,1,3",
        "block conformality K4,d5,right,sample1,a2,2,2",
        "block conformality K4,d5,right,sample1,a2,2,3",
        "block conformality K4,d5,right,sample1,a2,3,3",
        "block Euler K4,d5,right,sample1,a2",
        "block conformality K4,d5,right,sample1,a3,0,0",
        "block conformality K4,d5,right,sample1,a3,0,1",
        "block conformality K4,d5,right,sample1,a3,0,2",
        "block conformality K4,d5,right,sample1,a3,0,3",
        "block conformality K4,d5,right,sample1,a3,1,1",
        "block conformality K4,d5,right,sample1,a3,1,2",
        "block conformality K4,d5,right,sample1,a3,1,3",
        "block conformality K4,d5,right,sample1,a3,2,2",
        "block conformality K4,d5,right,sample1,a3,2,3",
        "block conformality K4,d5,right,sample1,a3,3,3",
        "block Euler K4,d5,right,sample1,a3",
        "block conformality K4,d5,right,sample1,a4,0,0",
        "block conformality K4,d5,right,sample1,a4,0,1",
        "block conformality K4,d5,right,sample1,a4,0,2",
        "block conformality K4,d5,right,sample1,a4,0,3",
        "block conformality K4,d5,right,sample1,a4,1,1",
        "block conformality K4,d5,right,sample1,a4,1,2",
        "block conformality K4,d5,right,sample1,a4,1,3",
        "block conformality K4,d5,right,sample1,a4,2,2",
        "block conformality K4,d5,right,sample1,a4,2,3",
        "block conformality K4,d5,right,sample1,a4,3,3",
        "block Euler K4,d5,right,sample1,a4",
        "scalar gradient K4,d5,right,sample1",
        "norm K4,d5,balanced,sample0",
        "block conformality K4,d5,balanced,sample0,a0,0,0",
        "block conformality K4,d5,balanced,sample0,a0,0,1",
        "block conformality K4,d5,balanced,sample0,a0,0,2",
        "block conformality K4,d5,balanced,sample0,a0,0,3",
        "block conformality K4,d5,balanced,sample0,a0,1,1",
        "block conformality K4,d5,balanced,sample0,a0,1,2",
        "block conformality K4,d5,balanced,sample0,a0,1,3",
        "block conformality K4,d5,balanced,sample0,a0,2,2",
        "block conformality K4,d5,balanced,sample0,a0,2,3",
        "block conformality K4,d5,balanced,sample0,a0,3,3",
        "block Euler K4,d5,balanced,sample0,a0",
        "block conformality K4,d5,balanced,sample0,a1,0,0",
        "block conformality K4,d5,balanced,sample0,a1,0,1",
        "block conformality K4,d5,balanced,sample0,a1,0,2",
        "block conformality K4,d5,balanced,sample0,a1,0,3",
        "block conformality K4,d5,balanced,sample0,a1,1,1",
        "block conformality K4,d5,balanced,sample0,a1,1,2",
        "block conformality K4,d5,balanced,sample0,a1,1,3",
        "block conformality K4,d5,balanced,sample0,a1,2,2",
        "block conformality K4,d5,balanced,sample0,a1,2,3",
        "block conformality K4,d5,balanced,sample0,a1,3,3",
        "block Euler K4,d5,balanced,sample0,a1",
        "block conformality K4,d5,balanced,sample0,a2,0,0",
        "block conformality K4,d5,balanced,sample0,a2,0,1",
        "block conformality K4,d5,balanced,sample0,a2,0,2",
        "block conformality K4,d5,balanced,sample0,a2,0,3",
        "block conformality K4,d5,balanced,sample0,a2,1,1",
        "block conformality K4,d5,balanced,sample0,a2,1,2",
        "block conformality K4,d5,balanced,sample0,a2,1,3",
        "block conformality K4,d5,balanced,sample0,a2,2,2",
        "block conformality K4,d5,balanced,sample0,a2,2,3",
        "block conformality K4,d5,balanced,sample0,a2,3,3",
        "block Euler K4,d5,balanced,sample0,a2",
        "block conformality K4,d5,balanced,sample0,a3,0,0",
        "block conformality K4,d5,balanced,sample0,a3,0,1",
        "block conformality K4,d5,balanced,sample0,a3,0,2",
        "block conformality K4,d5,balanced,sample0,a3,0,3",
        "block conformality K4,d5,balanced,sample0,a3,1,1",
        "block conformality K4,d5,balanced,sample0,a3,1,2",
        "block conformality K4,d5,balanced,sample0,a3,1,3",
        "block conformality K4,d5,balanced,sample0,a3,2,2",
        "block conformality K4,d5,balanced,sample0,a3,2,3",
        "block conformality K4,d5,balanced,sample0,a3,3,3",
        "block Euler K4,d5,balanced,sample0,a3",
        "block conformality K4,d5,balanced,sample0,a4,0,0",
        "block conformality K4,d5,balanced,sample0,a4,0,1",
        "block conformality K4,d5,balanced,sample0,a4,0,2",
        "block conformality K4,d5,balanced,sample0,a4,0,3",
        "block conformality K4,d5,balanced,sample0,a4,1,1",
        "block conformality K4,d5,balanced,sample0,a4,1,2",
        "block conformality K4,d5,balanced,sample0,a4,1,3",
        "block conformality K4,d5,balanced,sample0,a4,2,2",
        "block conformality K4,d5,balanced,sample0,a4,2,3",
        "block conformality K4,d5,balanced,sample0,a4,3,3",
        "block Euler K4,d5,balanced,sample0,a4",
        "scalar gradient K4,d5,balanced,sample0",
        "norm K4,d5,balanced,sample1",
        "block conformality K4,d5,balanced,sample1,a0,0,0",
        "block conformality K4,d5,balanced,sample1,a0,0,1",
        "block conformality K4,d5,balanced,sample1,a0,0,2",
        "block conformality K4,d5,balanced,sample1,a0,0,3",
        "block conformality K4,d5,balanced,sample1,a0,1,1",
        "block conformality K4,d5,balanced,sample1,a0,1,2",
        "block conformality K4,d5,balanced,sample1,a0,1,3",
        "block conformality K4,d5,balanced,sample1,a0,2,2",
        "block conformality K4,d5,balanced,sample1,a0,2,3",
        "block conformality K4,d5,balanced,sample1,a0,3,3",
        "block Euler K4,d5,balanced,sample1,a0",
        "block conformality K4,d5,balanced,sample1,a1,0,0",
        "block conformality K4,d5,balanced,sample1,a1,0,1",
        "block conformality K4,d5,balanced,sample1,a1,0,2",
        "block conformality K4,d5,balanced,sample1,a1,0,3",
        "block conformality K4,d5,balanced,sample1,a1,1,1",
        "block conformality K4,d5,balanced,sample1,a1,1,2",
        "block conformality K4,d5,balanced,sample1,a1,1,3",
        "block conformality K4,d5,balanced,sample1,a1,2,2",
        "block conformality K4,d5,balanced,sample1,a1,2,3",
        "block conformality K4,d5,balanced,sample1,a1,3,3",
        "block Euler K4,d5,balanced,sample1,a1",
        "block conformality K4,d5,balanced,sample1,a2,0,0",
        "block conformality K4,d5,balanced,sample1,a2,0,1",
        "block conformality K4,d5,balanced,sample1,a2,0,2",
        "block conformality K4,d5,balanced,sample1,a2,0,3",
        "block conformality K4,d5,balanced,sample1,a2,1,1",
        "block conformality K4,d5,balanced,sample1,a2,1,2",
        "block conformality K4,d5,balanced,sample1,a2,1,3",
        "block conformality K4,d5,balanced,sample1,a2,2,2",
        "block conformality K4,d5,balanced,sample1,a2,2,3",
        "block conformality K4,d5,balanced,sample1,a2,3,3",
        "block Euler K4,d5,balanced,sample1,a2",
        "block conformality K4,d5,balanced,sample1,a3,0,0",
        "block conformality K4,d5,balanced,sample1,a3,0,1",
        "block conformality K4,d5,balanced,sample1,a3,0,2",
        "block conformality K4,d5,balanced,sample1,a3,0,3",
        "block conformality K4,d5,balanced,sample1,a3,1,1",
        "block conformality K4,d5,balanced,sample1,a3,1,2",
        "block conformality K4,d5,balanced,sample1,a3,1,3",
        "block conformality K4,d5,balanced,sample1,a3,2,2",
        "block conformality K4,d5,balanced,sample1,a3,2,3",
        "block conformality K4,d5,balanced,sample1,a3,3,3",
        "block Euler K4,d5,balanced,sample1,a3",
        "block conformality K4,d5,balanced,sample1,a4,0,0",
        "block conformality K4,d5,balanced,sample1,a4,0,1",
        "block conformality K4,d5,balanced,sample1,a4,0,2",
        "block conformality K4,d5,balanced,sample1,a4,0,3",
        "block conformality K4,d5,balanced,sample1,a4,1,1",
        "block conformality K4,d5,balanced,sample1,a4,1,2",
        "block conformality K4,d5,balanced,sample1,a4,1,3",
        "block conformality K4,d5,balanced,sample1,a4,2,2",
        "block conformality K4,d5,balanced,sample1,a4,2,3",
        "block conformality K4,d5,balanced,sample1,a4,3,3",
        "block Euler K4,d5,balanced,sample1,a4",
        "scalar gradient K4,d5,balanced,sample1",
        "norm K4,d6,left,sample0",
        "block conformality K4,d6,left,sample0,a0,0,0",
        "block conformality K4,d6,left,sample0,a0,0,1",
        "block conformality K4,d6,left,sample0,a0,0,2",
        "block conformality K4,d6,left,sample0,a0,0,3",
        "block conformality K4,d6,left,sample0,a0,1,1",
        "block conformality K4,d6,left,sample0,a0,1,2",
        "block conformality K4,d6,left,sample0,a0,1,3",
        "block conformality K4,d6,left,sample0,a0,2,2",
        "block conformality K4,d6,left,sample0,a0,2,3",
        "block conformality K4,d6,left,sample0,a0,3,3",
        "block Euler K4,d6,left,sample0,a0",
        "block conformality K4,d6,left,sample0,a1,0,0",
        "block conformality K4,d6,left,sample0,a1,0,1",
        "block conformality K4,d6,left,sample0,a1,0,2",
        "block conformality K4,d6,left,sample0,a1,0,3",
        "block conformality K4,d6,left,sample0,a1,1,1",
        "block conformality K4,d6,left,sample0,a1,1,2",
        "block conformality K4,d6,left,sample0,a1,1,3",
        "block conformality K4,d6,left,sample0,a1,2,2",
        "block conformality K4,d6,left,sample0,a1,2,3",
        "block conformality K4,d6,left,sample0,a1,3,3",
        "block Euler K4,d6,left,sample0,a1",
        "block conformality K4,d6,left,sample0,a2,0,0",
        "block conformality K4,d6,left,sample0,a2,0,1",
        "block conformality K4,d6,left,sample0,a2,0,2",
        "block conformality K4,d6,left,sample0,a2,0,3",
        "block conformality K4,d6,left,sample0,a2,1,1",
        "block conformality K4,d6,left,sample0,a2,1,2",
        "block conformality K4,d6,left,sample0,a2,1,3",
        "block conformality K4,d6,left,sample0,a2,2,2",
        "block conformality K4,d6,left,sample0,a2,2,3",
        "block conformality K4,d6,left,sample0,a2,3,3",
        "block Euler K4,d6,left,sample0,a2",
        "block conformality K4,d6,left,sample0,a3,0,0",
        "block conformality K4,d6,left,sample0,a3,0,1",
        "block conformality K4,d6,left,sample0,a3,0,2",
        "block conformality K4,d6,left,sample0,a3,0,3",
        "block conformality K4,d6,left,sample0,a3,1,1",
        "block conformality K4,d6,left,sample0,a3,1,2",
        "block conformality K4,d6,left,sample0,a3,1,3",
        "block conformality K4,d6,left,sample0,a3,2,2",
        "block conformality K4,d6,left,sample0,a3,2,3",
        "block conformality K4,d6,left,sample0,a3,3,3",
        "block Euler K4,d6,left,sample0,a3",
        "block conformality K4,d6,left,sample0,a4,0,0",
        "block conformality K4,d6,left,sample0,a4,0,1",
        "block conformality K4,d6,left,sample0,a4,0,2",
        "block conformality K4,d6,left,sample0,a4,0,3",
        "block conformality K4,d6,left,sample0,a4,1,1",
        "block conformality K4,d6,left,sample0,a4,1,2",
        "block conformality K4,d6,left,sample0,a4,1,3",
        "block conformality K4,d6,left,sample0,a4,2,2",
        "block conformality K4,d6,left,sample0,a4,2,3",
        "block conformality K4,d6,left,sample0,a4,3,3",
        "block Euler K4,d6,left,sample0,a4",
        "block conformality K4,d6,left,sample0,a5,0,0",
        "block conformality K4,d6,left,sample0,a5,0,1",
        "block conformality K4,d6,left,sample0,a5,0,2",
        "block conformality K4,d6,left,sample0,a5,0,3",
        "block conformality K4,d6,left,sample0,a5,1,1",
        "block conformality K4,d6,left,sample0,a5,1,2",
        "block conformality K4,d6,left,sample0,a5,1,3",
        "block conformality K4,d6,left,sample0,a5,2,2",
        "block conformality K4,d6,left,sample0,a5,2,3",
        "block conformality K4,d6,left,sample0,a5,3,3",
        "block Euler K4,d6,left,sample0,a5",
        "scalar gradient K4,d6,left,sample0",
        "norm K4,d6,left,sample1",
        "block conformality K4,d6,left,sample1,a0,0,0",
        "block conformality K4,d6,left,sample1,a0,0,1",
        "block conformality K4,d6,left,sample1,a0,0,2",
        "block conformality K4,d6,left,sample1,a0,0,3",
        "block conformality K4,d6,left,sample1,a0,1,1",
        "block conformality K4,d6,left,sample1,a0,1,2",
        "block conformality K4,d6,left,sample1,a0,1,3",
        "block conformality K4,d6,left,sample1,a0,2,2",
        "block conformality K4,d6,left,sample1,a0,2,3",
        "block conformality K4,d6,left,sample1,a0,3,3",
        "block Euler K4,d6,left,sample1,a0",
        "block conformality K4,d6,left,sample1,a1,0,0",
        "block conformality K4,d6,left,sample1,a1,0,1",
        "block conformality K4,d6,left,sample1,a1,0,2",
        "block conformality K4,d6,left,sample1,a1,0,3",
        "block conformality K4,d6,left,sample1,a1,1,1",
        "block conformality K4,d6,left,sample1,a1,1,2",
        "block conformality K4,d6,left,sample1,a1,1,3",
        "block conformality K4,d6,left,sample1,a1,2,2",
        "block conformality K4,d6,left,sample1,a1,2,3",
        "block conformality K4,d6,left,sample1,a1,3,3",
        "block Euler K4,d6,left,sample1,a1",
        "block conformality K4,d6,left,sample1,a2,0,0",
        "block conformality K4,d6,left,sample1,a2,0,1",
        "block conformality K4,d6,left,sample1,a2,0,2",
        "block conformality K4,d6,left,sample1,a2,0,3",
        "block conformality K4,d6,left,sample1,a2,1,1",
        "block conformality K4,d6,left,sample1,a2,1,2",
        "block conformality K4,d6,left,sample1,a2,1,3",
        "block conformality K4,d6,left,sample1,a2,2,2",
        "block conformality K4,d6,left,sample1,a2,2,3",
        "block conformality K4,d6,left,sample1,a2,3,3",
        "block Euler K4,d6,left,sample1,a2",
        "block conformality K4,d6,left,sample1,a3,0,0",
        "block conformality K4,d6,left,sample1,a3,0,1",
        "block conformality K4,d6,left,sample1,a3,0,2",
        "block conformality K4,d6,left,sample1,a3,0,3",
        "block conformality K4,d6,left,sample1,a3,1,1",
        "block conformality K4,d6,left,sample1,a3,1,2",
        "block conformality K4,d6,left,sample1,a3,1,3",
        "block conformality K4,d6,left,sample1,a3,2,2",
        "block conformality K4,d6,left,sample1,a3,2,3",
        "block conformality K4,d6,left,sample1,a3,3,3",
        "block Euler K4,d6,left,sample1,a3",
        "block conformality K4,d6,left,sample1,a4,0,0",
        "block conformality K4,d6,left,sample1,a4,0,1",
        "block conformality K4,d6,left,sample1,a4,0,2",
        "block conformality K4,d6,left,sample1,a4,0,3",
        "block conformality K4,d6,left,sample1,a4,1,1",
        "block conformality K4,d6,left,sample1,a4,1,2",
        "block conformality K4,d6,left,sample1,a4,1,3",
        "block conformality K4,d6,left,sample1,a4,2,2",
        "block conformality K4,d6,left,sample1,a4,2,3",
        "block conformality K4,d6,left,sample1,a4,3,3",
        "block Euler K4,d6,left,sample1,a4",
        "block conformality K4,d6,left,sample1,a5,0,0",
        "block conformality K4,d6,left,sample1,a5,0,1",
        "block conformality K4,d6,left,sample1,a5,0,2",
        "block conformality K4,d6,left,sample1,a5,0,3",
        "block conformality K4,d6,left,sample1,a5,1,1",
        "block conformality K4,d6,left,sample1,a5,1,2",
        "block conformality K4,d6,left,sample1,a5,1,3",
        "block conformality K4,d6,left,sample1,a5,2,2",
        "block conformality K4,d6,left,sample1,a5,2,3",
        "block conformality K4,d6,left,sample1,a5,3,3",
        "block Euler K4,d6,left,sample1,a5",
        "scalar gradient K4,d6,left,sample1",
        "norm K4,d6,right,sample0",
        "block conformality K4,d6,right,sample0,a0,0,0",
        "block conformality K4,d6,right,sample0,a0,0,1",
        "block conformality K4,d6,right,sample0,a0,0,2",
        "block conformality K4,d6,right,sample0,a0,0,3",
        "block conformality K4,d6,right,sample0,a0,1,1",
        "block conformality K4,d6,right,sample0,a0,1,2",
        "block conformality K4,d6,right,sample0,a0,1,3",
        "block conformality K4,d6,right,sample0,a0,2,2",
        "block conformality K4,d6,right,sample0,a0,2,3",
        "block conformality K4,d6,right,sample0,a0,3,3",
        "block Euler K4,d6,right,sample0,a0",
        "block conformality K4,d6,right,sample0,a1,0,0",
        "block conformality K4,d6,right,sample0,a1,0,1",
        "block conformality K4,d6,right,sample0,a1,0,2",
        "block conformality K4,d6,right,sample0,a1,0,3",
        "block conformality K4,d6,right,sample0,a1,1,1",
        "block conformality K4,d6,right,sample0,a1,1,2",
        "block conformality K4,d6,right,sample0,a1,1,3",
        "block conformality K4,d6,right,sample0,a1,2,2",
        "block conformality K4,d6,right,sample0,a1,2,3",
        "block conformality K4,d6,right,sample0,a1,3,3",
        "block Euler K4,d6,right,sample0,a1",
        "block conformality K4,d6,right,sample0,a2,0,0",
        "block conformality K4,d6,right,sample0,a2,0,1",
        "block conformality K4,d6,right,sample0,a2,0,2",
        "block conformality K4,d6,right,sample0,a2,0,3",
        "block conformality K4,d6,right,sample0,a2,1,1",
        "block conformality K4,d6,right,sample0,a2,1,2",
        "block conformality K4,d6,right,sample0,a2,1,3",
        "block conformality K4,d6,right,sample0,a2,2,2",
        "block conformality K4,d6,right,sample0,a2,2,3",
        "block conformality K4,d6,right,sample0,a2,3,3",
        "block Euler K4,d6,right,sample0,a2",
        "block conformality K4,d6,right,sample0,a3,0,0",
        "block conformality K4,d6,right,sample0,a3,0,1",
        "block conformality K4,d6,right,sample0,a3,0,2",
        "block conformality K4,d6,right,sample0,a3,0,3",
        "block conformality K4,d6,right,sample0,a3,1,1",
        "block conformality K4,d6,right,sample0,a3,1,2",
        "block conformality K4,d6,right,sample0,a3,1,3",
        "block conformality K4,d6,right,sample0,a3,2,2",
        "block conformality K4,d6,right,sample0,a3,2,3",
        "block conformality K4,d6,right,sample0,a3,3,3",
        "block Euler K4,d6,right,sample0,a3",
        "block conformality K4,d6,right,sample0,a4,0,0",
        "block conformality K4,d6,right,sample0,a4,0,1",
        "block conformality K4,d6,right,sample0,a4,0,2",
        "block conformality K4,d6,right,sample0,a4,0,3",
        "block conformality K4,d6,right,sample0,a4,1,1",
        "block conformality K4,d6,right,sample0,a4,1,2",
        "block conformality K4,d6,right,sample0,a4,1,3",
        "block conformality K4,d6,right,sample0,a4,2,2",
        "block conformality K4,d6,right,sample0,a4,2,3",
        "block conformality K4,d6,right,sample0,a4,3,3",
        "block Euler K4,d6,right,sample0,a4",
        "block conformality K4,d6,right,sample0,a5,0,0",
        "block conformality K4,d6,right,sample0,a5,0,1",
        "block conformality K4,d6,right,sample0,a5,0,2",
        "block conformality K4,d6,right,sample0,a5,0,3",
        "block conformality K4,d6,right,sample0,a5,1,1",
        "block conformality K4,d6,right,sample0,a5,1,2",
        "block conformality K4,d6,right,sample0,a5,1,3",
        "block conformality K4,d6,right,sample0,a5,2,2",
        "block conformality K4,d6,right,sample0,a5,2,3",
        "block conformality K4,d6,right,sample0,a5,3,3",
        "block Euler K4,d6,right,sample0,a5",
        "scalar gradient K4,d6,right,sample0",
        "norm K4,d6,right,sample1",
        "block conformality K4,d6,right,sample1,a0,0,0",
        "block conformality K4,d6,right,sample1,a0,0,1",
        "block conformality K4,d6,right,sample1,a0,0,2",
        "block conformality K4,d6,right,sample1,a0,0,3",
        "block conformality K4,d6,right,sample1,a0,1,1",
        "block conformality K4,d6,right,sample1,a0,1,2",
        "block conformality K4,d6,right,sample1,a0,1,3",
        "block conformality K4,d6,right,sample1,a0,2,2",
        "block conformality K4,d6,right,sample1,a0,2,3",
        "block conformality K4,d6,right,sample1,a0,3,3",
        "block Euler K4,d6,right,sample1,a0",
        "block conformality K4,d6,right,sample1,a1,0,0",
        "block conformality K4,d6,right,sample1,a1,0,1",
        "block conformality K4,d6,right,sample1,a1,0,2",
        "block conformality K4,d6,right,sample1,a1,0,3",
        "block conformality K4,d6,right,sample1,a1,1,1",
        "block conformality K4,d6,right,sample1,a1,1,2",
        "block conformality K4,d6,right,sample1,a1,1,3",
        "block conformality K4,d6,right,sample1,a1,2,2",
        "block conformality K4,d6,right,sample1,a1,2,3",
        "block conformality K4,d6,right,sample1,a1,3,3",
        "block Euler K4,d6,right,sample1,a1",
        "block conformality K4,d6,right,sample1,a2,0,0",
        "block conformality K4,d6,right,sample1,a2,0,1",
        "block conformality K4,d6,right,sample1,a2,0,2",
        "block conformality K4,d6,right,sample1,a2,0,3",
        "block conformality K4,d6,right,sample1,a2,1,1",
        "block conformality K4,d6,right,sample1,a2,1,2",
        "block conformality K4,d6,right,sample1,a2,1,3",
        "block conformality K4,d6,right,sample1,a2,2,2",
        "block conformality K4,d6,right,sample1,a2,2,3",
        "block conformality K4,d6,right,sample1,a2,3,3",
        "block Euler K4,d6,right,sample1,a2",
        "block conformality K4,d6,right,sample1,a3,0,0",
        "block conformality K4,d6,right,sample1,a3,0,1",
        "block conformality K4,d6,right,sample1,a3,0,2",
        "block conformality K4,d6,right,sample1,a3,0,3",
        "block conformality K4,d6,right,sample1,a3,1,1",
        "block conformality K4,d6,right,sample1,a3,1,2",
        "block conformality K4,d6,right,sample1,a3,1,3",
        "block conformality K4,d6,right,sample1,a3,2,2",
        "block conformality K4,d6,right,sample1,a3,2,3",
        "block conformality K4,d6,right,sample1,a3,3,3",
        "block Euler K4,d6,right,sample1,a3",
        "block conformality K4,d6,right,sample1,a4,0,0",
        "block conformality K4,d6,right,sample1,a4,0,1",
        "block conformality K4,d6,right,sample1,a4,0,2",
        "block conformality K4,d6,right,sample1,a4,0,3",
        "block conformality K4,d6,right,sample1,a4,1,1",
        "block conformality K4,d6,right,sample1,a4,1,2",
        "block conformality K4,d6,right,sample1,a4,1,3",
        "block conformality K4,d6,right,sample1,a4,2,2",
        "block conformality K4,d6,right,sample1,a4,2,3",
        "block conformality K4,d6,right,sample1,a4,3,3",
        "block Euler K4,d6,right,sample1,a4",
        "block conformality K4,d6,right,sample1,a5,0,0",
        "block conformality K4,d6,right,sample1,a5,0,1",
        "block conformality K4,d6,right,sample1,a5,0,2",
        "block conformality K4,d6,right,sample1,a5,0,3",
        "block conformality K4,d6,right,sample1,a5,1,1",
        "block conformality K4,d6,right,sample1,a5,1,2",
        "block conformality K4,d6,right,sample1,a5,1,3",
        "block conformality K4,d6,right,sample1,a5,2,2",
        "block conformality K4,d6,right,sample1,a5,2,3",
        "block conformality K4,d6,right,sample1,a5,3,3",
        "block Euler K4,d6,right,sample1,a5",
        "scalar gradient K4,d6,right,sample1",
        "norm K4,d6,balanced,sample0",
        "block conformality K4,d6,balanced,sample0,a0,0,0",
        "block conformality K4,d6,balanced,sample0,a0,0,1",
        "block conformality K4,d6,balanced,sample0,a0,0,2",
        "block conformality K4,d6,balanced,sample0,a0,0,3",
        "block conformality K4,d6,balanced,sample0,a0,1,1",
        "block conformality K4,d6,balanced,sample0,a0,1,2",
        "block conformality K4,d6,balanced,sample0,a0,1,3",
        "block conformality K4,d6,balanced,sample0,a0,2,2",
        "block conformality K4,d6,balanced,sample0,a0,2,3",
        "block conformality K4,d6,balanced,sample0,a0,3,3",
        "block Euler K4,d6,balanced,sample0,a0",
        "block conformality K4,d6,balanced,sample0,a1,0,0",
        "block conformality K4,d6,balanced,sample0,a1,0,1",
        "block conformality K4,d6,balanced,sample0,a1,0,2",
        "block conformality K4,d6,balanced,sample0,a1,0,3",
        "block conformality K4,d6,balanced,sample0,a1,1,1",
        "block conformality K4,d6,balanced,sample0,a1,1,2",
        "block conformality K4,d6,balanced,sample0,a1,1,3",
        "block conformality K4,d6,balanced,sample0,a1,2,2",
        "block conformality K4,d6,balanced,sample0,a1,2,3",
        "block conformality K4,d6,balanced,sample0,a1,3,3",
        "block Euler K4,d6,balanced,sample0,a1",
        "block conformality K4,d6,balanced,sample0,a2,0,0",
        "block conformality K4,d6,balanced,sample0,a2,0,1",
        "block conformality K4,d6,balanced,sample0,a2,0,2",
        "block conformality K4,d6,balanced,sample0,a2,0,3",
        "block conformality K4,d6,balanced,sample0,a2,1,1",
        "block conformality K4,d6,balanced,sample0,a2,1,2",
        "block conformality K4,d6,balanced,sample0,a2,1,3",
        "block conformality K4,d6,balanced,sample0,a2,2,2",
        "block conformality K4,d6,balanced,sample0,a2,2,3",
        "block conformality K4,d6,balanced,sample0,a2,3,3",
        "block Euler K4,d6,balanced,sample0,a2",
        "block conformality K4,d6,balanced,sample0,a3,0,0",
        "block conformality K4,d6,balanced,sample0,a3,0,1",
        "block conformality K4,d6,balanced,sample0,a3,0,2",
        "block conformality K4,d6,balanced,sample0,a3,0,3",
        "block conformality K4,d6,balanced,sample0,a3,1,1",
        "block conformality K4,d6,balanced,sample0,a3,1,2",
        "block conformality K4,d6,balanced,sample0,a3,1,3",
        "block conformality K4,d6,balanced,sample0,a3,2,2",
        "block conformality K4,d6,balanced,sample0,a3,2,3",
        "block conformality K4,d6,balanced,sample0,a3,3,3",
        "block Euler K4,d6,balanced,sample0,a3",
        "block conformality K4,d6,balanced,sample0,a4,0,0",
        "block conformality K4,d6,balanced,sample0,a4,0,1",
        "block conformality K4,d6,balanced,sample0,a4,0,2",
        "block conformality K4,d6,balanced,sample0,a4,0,3",
        "block conformality K4,d6,balanced,sample0,a4,1,1",
        "block conformality K4,d6,balanced,sample0,a4,1,2",
        "block conformality K4,d6,balanced,sample0,a4,1,3",
        "block conformality K4,d6,balanced,sample0,a4,2,2",
        "block conformality K4,d6,balanced,sample0,a4,2,3",
        "block conformality K4,d6,balanced,sample0,a4,3,3",
        "block Euler K4,d6,balanced,sample0,a4",
        "block conformality K4,d6,balanced,sample0,a5,0,0",
        "block conformality K4,d6,balanced,sample0,a5,0,1",
        "block conformality K4,d6,balanced,sample0,a5,0,2",
        "block conformality K4,d6,balanced,sample0,a5,0,3",
        "block conformality K4,d6,balanced,sample0,a5,1,1",
        "block conformality K4,d6,balanced,sample0,a5,1,2",
        "block conformality K4,d6,balanced,sample0,a5,1,3",
        "block conformality K4,d6,balanced,sample0,a5,2,2",
        "block conformality K4,d6,balanced,sample0,a5,2,3",
        "block conformality K4,d6,balanced,sample0,a5,3,3",
        "block Euler K4,d6,balanced,sample0,a5",
        "scalar gradient K4,d6,balanced,sample0",
        "norm K4,d6,balanced,sample1",
        "block conformality K4,d6,balanced,sample1,a0,0,0",
        "block conformality K4,d6,balanced,sample1,a0,0,1",
        "block conformality K4,d6,balanced,sample1,a0,0,2",
        "block conformality K4,d6,balanced,sample1,a0,0,3",
        "block conformality K4,d6,balanced,sample1,a0,1,1",
        "block conformality K4,d6,balanced,sample1,a0,1,2",
        "block conformality K4,d6,balanced,sample1,a0,1,3",
        "block conformality K4,d6,balanced,sample1,a0,2,2",
        "block conformality K4,d6,balanced,sample1,a0,2,3",
        "block conformality K4,d6,balanced,sample1,a0,3,3",
        "block Euler K4,d6,balanced,sample1,a0",
        "block conformality K4,d6,balanced,sample1,a1,0,0",
        "block conformality K4,d6,balanced,sample1,a1,0,1",
        "block conformality K4,d6,balanced,sample1,a1,0,2",
        "block conformality K4,d6,balanced,sample1,a1,0,3",
        "block conformality K4,d6,balanced,sample1,a1,1,1",
        "block conformality K4,d6,balanced,sample1,a1,1,2",
        "block conformality K4,d6,balanced,sample1,a1,1,3",
        "block conformality K4,d6,balanced,sample1,a1,2,2",
        "block conformality K4,d6,balanced,sample1,a1,2,3",
        "block conformality K4,d6,balanced,sample1,a1,3,3",
        "block Euler K4,d6,balanced,sample1,a1",
        "block conformality K4,d6,balanced,sample1,a2,0,0",
        "block conformality K4,d6,balanced,sample1,a2,0,1",
        "block conformality K4,d6,balanced,sample1,a2,0,2",
        "block conformality K4,d6,balanced,sample1,a2,0,3",
        "block conformality K4,d6,balanced,sample1,a2,1,1",
        "block conformality K4,d6,balanced,sample1,a2,1,2",
        "block conformality K4,d6,balanced,sample1,a2,1,3",
        "block conformality K4,d6,balanced,sample1,a2,2,2",
        "block conformality K4,d6,balanced,sample1,a2,2,3",
        "block conformality K4,d6,balanced,sample1,a2,3,3",
        "block Euler K4,d6,balanced,sample1,a2",
        "block conformality K4,d6,balanced,sample1,a3,0,0",
        "block conformality K4,d6,balanced,sample1,a3,0,1",
        "block conformality K4,d6,balanced,sample1,a3,0,2",
        "block conformality K4,d6,balanced,sample1,a3,0,3",
        "block conformality K4,d6,balanced,sample1,a3,1,1",
        "block conformality K4,d6,balanced,sample1,a3,1,2",
        "block conformality K4,d6,balanced,sample1,a3,1,3",
        "block conformality K4,d6,balanced,sample1,a3,2,2",
        "block conformality K4,d6,balanced,sample1,a3,2,3",
        "block conformality K4,d6,balanced,sample1,a3,3,3",
        "block Euler K4,d6,balanced,sample1,a3",
        "block conformality K4,d6,balanced,sample1,a4,0,0",
        "block conformality K4,d6,balanced,sample1,a4,0,1",
        "block conformality K4,d6,balanced,sample1,a4,0,2",
        "block conformality K4,d6,balanced,sample1,a4,0,3",
        "block conformality K4,d6,balanced,sample1,a4,1,1",
        "block conformality K4,d6,balanced,sample1,a4,1,2",
        "block conformality K4,d6,balanced,sample1,a4,1,3",
        "block conformality K4,d6,balanced,sample1,a4,2,2",
        "block conformality K4,d6,balanced,sample1,a4,2,3",
        "block conformality K4,d6,balanced,sample1,a4,3,3",
        "block Euler K4,d6,balanced,sample1,a4",
        "block conformality K4,d6,balanced,sample1,a5,0,0",
        "block conformality K4,d6,balanced,sample1,a5,0,1",
        "block conformality K4,d6,balanced,sample1,a5,0,2",
        "block conformality K4,d6,balanced,sample1,a5,0,3",
        "block conformality K4,d6,balanced,sample1,a5,1,1",
        "block conformality K4,d6,balanced,sample1,a5,1,2",
        "block conformality K4,d6,balanced,sample1,a5,1,3",
        "block conformality K4,d6,balanced,sample1,a5,2,2",
        "block conformality K4,d6,balanced,sample1,a5,2,3",
        "block conformality K4,d6,balanced,sample1,a5,3,3",
        "block Euler K4,d6,balanced,sample1,a5",
        "scalar gradient K4,d6,balanced,sample1",
        "norm K8,d2,left,sample0",
        "block conformality K8,d2,left,sample0,a0,0,0",
        "block conformality K8,d2,left,sample0,a0,0,1",
        "block conformality K8,d2,left,sample0,a0,0,2",
        "block conformality K8,d2,left,sample0,a0,0,3",
        "block conformality K8,d2,left,sample0,a0,0,4",
        "block conformality K8,d2,left,sample0,a0,0,5",
        "block conformality K8,d2,left,sample0,a0,0,6",
        "block conformality K8,d2,left,sample0,a0,0,7",
        "block conformality K8,d2,left,sample0,a0,1,1",
        "block conformality K8,d2,left,sample0,a0,1,2",
        "block conformality K8,d2,left,sample0,a0,1,3",
        "block conformality K8,d2,left,sample0,a0,1,4",
        "block conformality K8,d2,left,sample0,a0,1,5",
        "block conformality K8,d2,left,sample0,a0,1,6",
        "block conformality K8,d2,left,sample0,a0,1,7",
        "block conformality K8,d2,left,sample0,a0,2,2",
        "block conformality K8,d2,left,sample0,a0,2,3",
        "block conformality K8,d2,left,sample0,a0,2,4",
        "block conformality K8,d2,left,sample0,a0,2,5",
        "block conformality K8,d2,left,sample0,a0,2,6",
        "block conformality K8,d2,left,sample0,a0,2,7",
        "block conformality K8,d2,left,sample0,a0,3,3",
        "block conformality K8,d2,left,sample0,a0,3,4",
        "block conformality K8,d2,left,sample0,a0,3,5",
        "block conformality K8,d2,left,sample0,a0,3,6",
        "block conformality K8,d2,left,sample0,a0,3,7",
        "block conformality K8,d2,left,sample0,a0,4,4",
        "block conformality K8,d2,left,sample0,a0,4,5",
        "block conformality K8,d2,left,sample0,a0,4,6",
        "block conformality K8,d2,left,sample0,a0,4,7",
        "block conformality K8,d2,left,sample0,a0,5,5",
        "block conformality K8,d2,left,sample0,a0,5,6",
        "block conformality K8,d2,left,sample0,a0,5,7",
        "block conformality K8,d2,left,sample0,a0,6,6",
        "block conformality K8,d2,left,sample0,a0,6,7",
        "block conformality K8,d2,left,sample0,a0,7,7",
        "block Euler K8,d2,left,sample0,a0",
        "block conformality K8,d2,left,sample0,a1,0,0",
        "block conformality K8,d2,left,sample0,a1,0,1",
        "block conformality K8,d2,left,sample0,a1,0,2",
        "block conformality K8,d2,left,sample0,a1,0,3",
        "block conformality K8,d2,left,sample0,a1,0,4",
        "block conformality K8,d2,left,sample0,a1,0,5",
        "block conformality K8,d2,left,sample0,a1,0,6",
        "block conformality K8,d2,left,sample0,a1,0,7",
        "block conformality K8,d2,left,sample0,a1,1,1",
        "block conformality K8,d2,left,sample0,a1,1,2",
        "block conformality K8,d2,left,sample0,a1,1,3",
        "block conformality K8,d2,left,sample0,a1,1,4",
        "block conformality K8,d2,left,sample0,a1,1,5",
        "block conformality K8,d2,left,sample0,a1,1,6",
        "block conformality K8,d2,left,sample0,a1,1,7",
        "block conformality K8,d2,left,sample0,a1,2,2",
        "block conformality K8,d2,left,sample0,a1,2,3",
        "block conformality K8,d2,left,sample0,a1,2,4",
        "block conformality K8,d2,left,sample0,a1,2,5",
        "block conformality K8,d2,left,sample0,a1,2,6",
        "block conformality K8,d2,left,sample0,a1,2,7",
        "block conformality K8,d2,left,sample0,a1,3,3",
        "block conformality K8,d2,left,sample0,a1,3,4",
        "block conformality K8,d2,left,sample0,a1,3,5",
        "block conformality K8,d2,left,sample0,a1,3,6",
        "block conformality K8,d2,left,sample0,a1,3,7",
        "block conformality K8,d2,left,sample0,a1,4,4",
        "block conformality K8,d2,left,sample0,a1,4,5",
        "block conformality K8,d2,left,sample0,a1,4,6",
        "block conformality K8,d2,left,sample0,a1,4,7",
        "block conformality K8,d2,left,sample0,a1,5,5",
        "block conformality K8,d2,left,sample0,a1,5,6",
        "block conformality K8,d2,left,sample0,a1,5,7",
        "block conformality K8,d2,left,sample0,a1,6,6",
        "block conformality K8,d2,left,sample0,a1,6,7",
        "block conformality K8,d2,left,sample0,a1,7,7",
        "block Euler K8,d2,left,sample0,a1",
        "scalar gradient K8,d2,left,sample0",
        "norm K8,d2,left,sample1",
        "block conformality K8,d2,left,sample1,a0,0,0",
        "block conformality K8,d2,left,sample1,a0,0,1",
        "block conformality K8,d2,left,sample1,a0,0,2",
        "block conformality K8,d2,left,sample1,a0,0,3",
        "block conformality K8,d2,left,sample1,a0,0,4",
        "block conformality K8,d2,left,sample1,a0,0,5",
        "block conformality K8,d2,left,sample1,a0,0,6",
        "block conformality K8,d2,left,sample1,a0,0,7",
        "block conformality K8,d2,left,sample1,a0,1,1",
        "block conformality K8,d2,left,sample1,a0,1,2",
        "block conformality K8,d2,left,sample1,a0,1,3",
        "block conformality K8,d2,left,sample1,a0,1,4",
        "block conformality K8,d2,left,sample1,a0,1,5",
        "block conformality K8,d2,left,sample1,a0,1,6",
        "block conformality K8,d2,left,sample1,a0,1,7",
        "block conformality K8,d2,left,sample1,a0,2,2",
        "block conformality K8,d2,left,sample1,a0,2,3",
        "block conformality K8,d2,left,sample1,a0,2,4",
        "block conformality K8,d2,left,sample1,a0,2,5",
        "block conformality K8,d2,left,sample1,a0,2,6",
        "block conformality K8,d2,left,sample1,a0,2,7",
        "block conformality K8,d2,left,sample1,a0,3,3",
        "block conformality K8,d2,left,sample1,a0,3,4",
        "block conformality K8,d2,left,sample1,a0,3,5",
        "block conformality K8,d2,left,sample1,a0,3,6",
        "block conformality K8,d2,left,sample1,a0,3,7",
        "block conformality K8,d2,left,sample1,a0,4,4",
        "block conformality K8,d2,left,sample1,a0,4,5",
        "block conformality K8,d2,left,sample1,a0,4,6",
        "block conformality K8,d2,left,sample1,a0,4,7",
        "block conformality K8,d2,left,sample1,a0,5,5",
        "block conformality K8,d2,left,sample1,a0,5,6",
        "block conformality K8,d2,left,sample1,a0,5,7",
        "block conformality K8,d2,left,sample1,a0,6,6",
        "block conformality K8,d2,left,sample1,a0,6,7",
        "block conformality K8,d2,left,sample1,a0,7,7",
        "block Euler K8,d2,left,sample1,a0",
        "block conformality K8,d2,left,sample1,a1,0,0",
        "block conformality K8,d2,left,sample1,a1,0,1",
        "block conformality K8,d2,left,sample1,a1,0,2",
        "block conformality K8,d2,left,sample1,a1,0,3",
        "block conformality K8,d2,left,sample1,a1,0,4",
        "block conformality K8,d2,left,sample1,a1,0,5",
        "block conformality K8,d2,left,sample1,a1,0,6",
        "block conformality K8,d2,left,sample1,a1,0,7",
        "block conformality K8,d2,left,sample1,a1,1,1",
        "block conformality K8,d2,left,sample1,a1,1,2",
        "block conformality K8,d2,left,sample1,a1,1,3",
        "block conformality K8,d2,left,sample1,a1,1,4",
        "block conformality K8,d2,left,sample1,a1,1,5",
        "block conformality K8,d2,left,sample1,a1,1,6",
        "block conformality K8,d2,left,sample1,a1,1,7",
        "block conformality K8,d2,left,sample1,a1,2,2",
        "block conformality K8,d2,left,sample1,a1,2,3",
        "block conformality K8,d2,left,sample1,a1,2,4",
        "block conformality K8,d2,left,sample1,a1,2,5",
        "block conformality K8,d2,left,sample1,a1,2,6",
        "block conformality K8,d2,left,sample1,a1,2,7",
        "block conformality K8,d2,left,sample1,a1,3,3",
        "block conformality K8,d2,left,sample1,a1,3,4",
        "block conformality K8,d2,left,sample1,a1,3,5",
        "block conformality K8,d2,left,sample1,a1,3,6",
        "block conformality K8,d2,left,sample1,a1,3,7",
        "block conformality K8,d2,left,sample1,a1,4,4",
        "block conformality K8,d2,left,sample1,a1,4,5",
        "block conformality K8,d2,left,sample1,a1,4,6",
        "block conformality K8,d2,left,sample1,a1,4,7",
        "block conformality K8,d2,left,sample1,a1,5,5",
        "block conformality K8,d2,left,sample1,a1,5,6",
        "block conformality K8,d2,left,sample1,a1,5,7",
        "block conformality K8,d2,left,sample1,a1,6,6",
        "block conformality K8,d2,left,sample1,a1,6,7",
        "block conformality K8,d2,left,sample1,a1,7,7",
        "block Euler K8,d2,left,sample1,a1",
        "scalar gradient K8,d2,left,sample1",
        "norm K8,d2,right,sample0",
        "block conformality K8,d2,right,sample0,a0,0,0",
        "block conformality K8,d2,right,sample0,a0,0,1",
        "block conformality K8,d2,right,sample0,a0,0,2",
        "block conformality K8,d2,right,sample0,a0,0,3",
        "block conformality K8,d2,right,sample0,a0,0,4",
        "block conformality K8,d2,right,sample0,a0,0,5",
        "block conformality K8,d2,right,sample0,a0,0,6",
        "block conformality K8,d2,right,sample0,a0,0,7",
        "block conformality K8,d2,right,sample0,a0,1,1",
        "block conformality K8,d2,right,sample0,a0,1,2",
        "block conformality K8,d2,right,sample0,a0,1,3",
        "block conformality K8,d2,right,sample0,a0,1,4",
        "block conformality K8,d2,right,sample0,a0,1,5",
        "block conformality K8,d2,right,sample0,a0,1,6",
        "block conformality K8,d2,right,sample0,a0,1,7",
        "block conformality K8,d2,right,sample0,a0,2,2",
        "block conformality K8,d2,right,sample0,a0,2,3",
        "block conformality K8,d2,right,sample0,a0,2,4",
        "block conformality K8,d2,right,sample0,a0,2,5",
        "block conformality K8,d2,right,sample0,a0,2,6",
        "block conformality K8,d2,right,sample0,a0,2,7",
        "block conformality K8,d2,right,sample0,a0,3,3",
        "block conformality K8,d2,right,sample0,a0,3,4",
        "block conformality K8,d2,right,sample0,a0,3,5",
        "block conformality K8,d2,right,sample0,a0,3,6",
        "block conformality K8,d2,right,sample0,a0,3,7",
        "block conformality K8,d2,right,sample0,a0,4,4",
        "block conformality K8,d2,right,sample0,a0,4,5",
        "block conformality K8,d2,right,sample0,a0,4,6",
        "block conformality K8,d2,right,sample0,a0,4,7",
        "block conformality K8,d2,right,sample0,a0,5,5",
        "block conformality K8,d2,right,sample0,a0,5,6",
        "block conformality K8,d2,right,sample0,a0,5,7",
        "block conformality K8,d2,right,sample0,a0,6,6",
        "block conformality K8,d2,right,sample0,a0,6,7",
        "block conformality K8,d2,right,sample0,a0,7,7",
        "block Euler K8,d2,right,sample0,a0",
        "block conformality K8,d2,right,sample0,a1,0,0",
        "block conformality K8,d2,right,sample0,a1,0,1",
        "block conformality K8,d2,right,sample0,a1,0,2",
        "block conformality K8,d2,right,sample0,a1,0,3",
        "block conformality K8,d2,right,sample0,a1,0,4",
        "block conformality K8,d2,right,sample0,a1,0,5",
        "block conformality K8,d2,right,sample0,a1,0,6",
        "block conformality K8,d2,right,sample0,a1,0,7",
        "block conformality K8,d2,right,sample0,a1,1,1",
        "block conformality K8,d2,right,sample0,a1,1,2",
        "block conformality K8,d2,right,sample0,a1,1,3",
        "block conformality K8,d2,right,sample0,a1,1,4",
        "block conformality K8,d2,right,sample0,a1,1,5",
        "block conformality K8,d2,right,sample0,a1,1,6",
        "block conformality K8,d2,right,sample0,a1,1,7",
        "block conformality K8,d2,right,sample0,a1,2,2",
        "block conformality K8,d2,right,sample0,a1,2,3",
        "block conformality K8,d2,right,sample0,a1,2,4",
        "block conformality K8,d2,right,sample0,a1,2,5",
        "block conformality K8,d2,right,sample0,a1,2,6",
        "block conformality K8,d2,right,sample0,a1,2,7",
        "block conformality K8,d2,right,sample0,a1,3,3",
        "block conformality K8,d2,right,sample0,a1,3,4",
        "block conformality K8,d2,right,sample0,a1,3,5",
        "block conformality K8,d2,right,sample0,a1,3,6",
        "block conformality K8,d2,right,sample0,a1,3,7",
        "block conformality K8,d2,right,sample0,a1,4,4",
        "block conformality K8,d2,right,sample0,a1,4,5",
        "block conformality K8,d2,right,sample0,a1,4,6",
        "block conformality K8,d2,right,sample0,a1,4,7",
        "block conformality K8,d2,right,sample0,a1,5,5",
        "block conformality K8,d2,right,sample0,a1,5,6",
        "block conformality K8,d2,right,sample0,a1,5,7",
        "block conformality K8,d2,right,sample0,a1,6,6",
        "block conformality K8,d2,right,sample0,a1,6,7",
        "block conformality K8,d2,right,sample0,a1,7,7",
        "block Euler K8,d2,right,sample0,a1",
        "scalar gradient K8,d2,right,sample0",
        "norm K8,d2,right,sample1",
        "block conformality K8,d2,right,sample1,a0,0,0",
        "block conformality K8,d2,right,sample1,a0,0,1",
        "block conformality K8,d2,right,sample1,a0,0,2",
        "block conformality K8,d2,right,sample1,a0,0,3",
        "block conformality K8,d2,right,sample1,a0,0,4",
        "block conformality K8,d2,right,sample1,a0,0,5",
        "block conformality K8,d2,right,sample1,a0,0,6",
        "block conformality K8,d2,right,sample1,a0,0,7",
        "block conformality K8,d2,right,sample1,a0,1,1",
        "block conformality K8,d2,right,sample1,a0,1,2",
        "block conformality K8,d2,right,sample1,a0,1,3",
        "block conformality K8,d2,right,sample1,a0,1,4",
        "block conformality K8,d2,right,sample1,a0,1,5",
        "block conformality K8,d2,right,sample1,a0,1,6",
        "block conformality K8,d2,right,sample1,a0,1,7",
        "block conformality K8,d2,right,sample1,a0,2,2",
        "block conformality K8,d2,right,sample1,a0,2,3",
        "block conformality K8,d2,right,sample1,a0,2,4",
        "block conformality K8,d2,right,sample1,a0,2,5",
        "block conformality K8,d2,right,sample1,a0,2,6",
        "block conformality K8,d2,right,sample1,a0,2,7",
        "block conformality K8,d2,right,sample1,a0,3,3",
        "block conformality K8,d2,right,sample1,a0,3,4",
        "block conformality K8,d2,right,sample1,a0,3,5",
        "block conformality K8,d2,right,sample1,a0,3,6",
        "block conformality K8,d2,right,sample1,a0,3,7",
        "block conformality K8,d2,right,sample1,a0,4,4",
        "block conformality K8,d2,right,sample1,a0,4,5",
        "block conformality K8,d2,right,sample1,a0,4,6",
        "block conformality K8,d2,right,sample1,a0,4,7",
        "block conformality K8,d2,right,sample1,a0,5,5",
        "block conformality K8,d2,right,sample1,a0,5,6",
        "block conformality K8,d2,right,sample1,a0,5,7",
        "block conformality K8,d2,right,sample1,a0,6,6",
        "block conformality K8,d2,right,sample1,a0,6,7",
        "block conformality K8,d2,right,sample1,a0,7,7",
        "block Euler K8,d2,right,sample1,a0",
        "block conformality K8,d2,right,sample1,a1,0,0",
        "block conformality K8,d2,right,sample1,a1,0,1",
        "block conformality K8,d2,right,sample1,a1,0,2",
        "block conformality K8,d2,right,sample1,a1,0,3",
        "block conformality K8,d2,right,sample1,a1,0,4",
        "block conformality K8,d2,right,sample1,a1,0,5",
        "block conformality K8,d2,right,sample1,a1,0,6",
        "block conformality K8,d2,right,sample1,a1,0,7",
        "block conformality K8,d2,right,sample1,a1,1,1",
        "block conformality K8,d2,right,sample1,a1,1,2",
        "block conformality K8,d2,right,sample1,a1,1,3",
        "block conformality K8,d2,right,sample1,a1,1,4",
        "block conformality K8,d2,right,sample1,a1,1,5",
        "block conformality K8,d2,right,sample1,a1,1,6",
        "block conformality K8,d2,right,sample1,a1,1,7",
        "block conformality K8,d2,right,sample1,a1,2,2",
        "block conformality K8,d2,right,sample1,a1,2,3",
        "block conformality K8,d2,right,sample1,a1,2,4",
        "block conformality K8,d2,right,sample1,a1,2,5",
        "block conformality K8,d2,right,sample1,a1,2,6",
        "block conformality K8,d2,right,sample1,a1,2,7",
        "block conformality K8,d2,right,sample1,a1,3,3",
        "block conformality K8,d2,right,sample1,a1,3,4",
        "block conformality K8,d2,right,sample1,a1,3,5",
        "block conformality K8,d2,right,sample1,a1,3,6",
        "block conformality K8,d2,right,sample1,a1,3,7",
        "block conformality K8,d2,right,sample1,a1,4,4",
        "block conformality K8,d2,right,sample1,a1,4,5",
        "block conformality K8,d2,right,sample1,a1,4,6",
        "block conformality K8,d2,right,sample1,a1,4,7",
        "block conformality K8,d2,right,sample1,a1,5,5",
        "block conformality K8,d2,right,sample1,a1,5,6",
        "block conformality K8,d2,right,sample1,a1,5,7",
        "block conformality K8,d2,right,sample1,a1,6,6",
        "block conformality K8,d2,right,sample1,a1,6,7",
        "block conformality K8,d2,right,sample1,a1,7,7",
        "block Euler K8,d2,right,sample1,a1",
        "scalar gradient K8,d2,right,sample1",
        "norm K8,d2,balanced,sample0",
        "block conformality K8,d2,balanced,sample0,a0,0,0",
        "block conformality K8,d2,balanced,sample0,a0,0,1",
        "block conformality K8,d2,balanced,sample0,a0,0,2",
        "block conformality K8,d2,balanced,sample0,a0,0,3",
        "block conformality K8,d2,balanced,sample0,a0,0,4",
        "block conformality K8,d2,balanced,sample0,a0,0,5",
        "block conformality K8,d2,balanced,sample0,a0,0,6",
        "block conformality K8,d2,balanced,sample0,a0,0,7",
        "block conformality K8,d2,balanced,sample0,a0,1,1",
        "block conformality K8,d2,balanced,sample0,a0,1,2",
        "block conformality K8,d2,balanced,sample0,a0,1,3",
        "block conformality K8,d2,balanced,sample0,a0,1,4",
        "block conformality K8,d2,balanced,sample0,a0,1,5",
        "block conformality K8,d2,balanced,sample0,a0,1,6",
        "block conformality K8,d2,balanced,sample0,a0,1,7",
        "block conformality K8,d2,balanced,sample0,a0,2,2",
        "block conformality K8,d2,balanced,sample0,a0,2,3",
        "block conformality K8,d2,balanced,sample0,a0,2,4",
        "block conformality K8,d2,balanced,sample0,a0,2,5",
        "block conformality K8,d2,balanced,sample0,a0,2,6",
        "block conformality K8,d2,balanced,sample0,a0,2,7",
        "block conformality K8,d2,balanced,sample0,a0,3,3",
        "block conformality K8,d2,balanced,sample0,a0,3,4",
        "block conformality K8,d2,balanced,sample0,a0,3,5",
        "block conformality K8,d2,balanced,sample0,a0,3,6",
        "block conformality K8,d2,balanced,sample0,a0,3,7",
        "block conformality K8,d2,balanced,sample0,a0,4,4",
        "block conformality K8,d2,balanced,sample0,a0,4,5",
        "block conformality K8,d2,balanced,sample0,a0,4,6",
        "block conformality K8,d2,balanced,sample0,a0,4,7",
        "block conformality K8,d2,balanced,sample0,a0,5,5",
        "block conformality K8,d2,balanced,sample0,a0,5,6",
        "block conformality K8,d2,balanced,sample0,a0,5,7",
        "block conformality K8,d2,balanced,sample0,a0,6,6",
        "block conformality K8,d2,balanced,sample0,a0,6,7",
        "block conformality K8,d2,balanced,sample0,a0,7,7",
        "block Euler K8,d2,balanced,sample0,a0",
        "block conformality K8,d2,balanced,sample0,a1,0,0",
        "block conformality K8,d2,balanced,sample0,a1,0,1",
        "block conformality K8,d2,balanced,sample0,a1,0,2",
        "block conformality K8,d2,balanced,sample0,a1,0,3",
        "block conformality K8,d2,balanced,sample0,a1,0,4",
        "block conformality K8,d2,balanced,sample0,a1,0,5",
        "block conformality K8,d2,balanced,sample0,a1,0,6",
        "block conformality K8,d2,balanced,sample0,a1,0,7",
        "block conformality K8,d2,balanced,sample0,a1,1,1",
        "block conformality K8,d2,balanced,sample0,a1,1,2",
        "block conformality K8,d2,balanced,sample0,a1,1,3",
        "block conformality K8,d2,balanced,sample0,a1,1,4",
        "block conformality K8,d2,balanced,sample0,a1,1,5",
        "block conformality K8,d2,balanced,sample0,a1,1,6",
        "block conformality K8,d2,balanced,sample0,a1,1,7",
        "block conformality K8,d2,balanced,sample0,a1,2,2",
        "block conformality K8,d2,balanced,sample0,a1,2,3",
        "block conformality K8,d2,balanced,sample0,a1,2,4",
        "block conformality K8,d2,balanced,sample0,a1,2,5",
        "block conformality K8,d2,balanced,sample0,a1,2,6",
        "block conformality K8,d2,balanced,sample0,a1,2,7",
        "block conformality K8,d2,balanced,sample0,a1,3,3",
        "block conformality K8,d2,balanced,sample0,a1,3,4",
        "block conformality K8,d2,balanced,sample0,a1,3,5",
        "block conformality K8,d2,balanced,sample0,a1,3,6",
        "block conformality K8,d2,balanced,sample0,a1,3,7",
        "block conformality K8,d2,balanced,sample0,a1,4,4",
        "block conformality K8,d2,balanced,sample0,a1,4,5",
        "block conformality K8,d2,balanced,sample0,a1,4,6",
        "block conformality K8,d2,balanced,sample0,a1,4,7",
        "block conformality K8,d2,balanced,sample0,a1,5,5",
        "block conformality K8,d2,balanced,sample0,a1,5,6",
        "block conformality K8,d2,balanced,sample0,a1,5,7",
        "block conformality K8,d2,balanced,sample0,a1,6,6",
        "block conformality K8,d2,balanced,sample0,a1,6,7",
        "block conformality K8,d2,balanced,sample0,a1,7,7",
        "block Euler K8,d2,balanced,sample0,a1",
        "scalar gradient K8,d2,balanced,sample0",
        "norm K8,d2,balanced,sample1",
        "block conformality K8,d2,balanced,sample1,a0,0,0",
        "block conformality K8,d2,balanced,sample1,a0,0,1",
        "block conformality K8,d2,balanced,sample1,a0,0,2",
        "block conformality K8,d2,balanced,sample1,a0,0,3",
        "block conformality K8,d2,balanced,sample1,a0,0,4",
        "block conformality K8,d2,balanced,sample1,a0,0,5",
        "block conformality K8,d2,balanced,sample1,a0,0,6",
        "block conformality K8,d2,balanced,sample1,a0,0,7",
        "block conformality K8,d2,balanced,sample1,a0,1,1",
        "block conformality K8,d2,balanced,sample1,a0,1,2",
        "block conformality K8,d2,balanced,sample1,a0,1,3",
        "block conformality K8,d2,balanced,sample1,a0,1,4",
        "block conformality K8,d2,balanced,sample1,a0,1,5",
        "block conformality K8,d2,balanced,sample1,a0,1,6",
        "block conformality K8,d2,balanced,sample1,a0,1,7",
        "block conformality K8,d2,balanced,sample1,a0,2,2",
        "block conformality K8,d2,balanced,sample1,a0,2,3",
        "block conformality K8,d2,balanced,sample1,a0,2,4",
        "block conformality K8,d2,balanced,sample1,a0,2,5",
        "block conformality K8,d2,balanced,sample1,a0,2,6",
        "block conformality K8,d2,balanced,sample1,a0,2,7",
        "block conformality K8,d2,balanced,sample1,a0,3,3",
        "block conformality K8,d2,balanced,sample1,a0,3,4",
        "block conformality K8,d2,balanced,sample1,a0,3,5",
        "block conformality K8,d2,balanced,sample1,a0,3,6",
        "block conformality K8,d2,balanced,sample1,a0,3,7",
        "block conformality K8,d2,balanced,sample1,a0,4,4",
        "block conformality K8,d2,balanced,sample1,a0,4,5",
        "block conformality K8,d2,balanced,sample1,a0,4,6",
        "block conformality K8,d2,balanced,sample1,a0,4,7",
        "block conformality K8,d2,balanced,sample1,a0,5,5",
        "block conformality K8,d2,balanced,sample1,a0,5,6",
        "block conformality K8,d2,balanced,sample1,a0,5,7",
        "block conformality K8,d2,balanced,sample1,a0,6,6",
        "block conformality K8,d2,balanced,sample1,a0,6,7",
        "block conformality K8,d2,balanced,sample1,a0,7,7",
        "block Euler K8,d2,balanced,sample1,a0",
        "block conformality K8,d2,balanced,sample1,a1,0,0",
        "block conformality K8,d2,balanced,sample1,a1,0,1",
        "block conformality K8,d2,balanced,sample1,a1,0,2",
        "block conformality K8,d2,balanced,sample1,a1,0,3",
        "block conformality K8,d2,balanced,sample1,a1,0,4",
        "block conformality K8,d2,balanced,sample1,a1,0,5",
        "block conformality K8,d2,balanced,sample1,a1,0,6",
        "block conformality K8,d2,balanced,sample1,a1,0,7",
        "block conformality K8,d2,balanced,sample1,a1,1,1",
        "block conformality K8,d2,balanced,sample1,a1,1,2",
        "block conformality K8,d2,balanced,sample1,a1,1,3",
        "block conformality K8,d2,balanced,sample1,a1,1,4",
        "block conformality K8,d2,balanced,sample1,a1,1,5",
        "block conformality K8,d2,balanced,sample1,a1,1,6",
        "block conformality K8,d2,balanced,sample1,a1,1,7",
        "block conformality K8,d2,balanced,sample1,a1,2,2",
        "block conformality K8,d2,balanced,sample1,a1,2,3",
        "block conformality K8,d2,balanced,sample1,a1,2,4",
        "block conformality K8,d2,balanced,sample1,a1,2,5",
        "block conformality K8,d2,balanced,sample1,a1,2,6",
        "block conformality K8,d2,balanced,sample1,a1,2,7",
        "block conformality K8,d2,balanced,sample1,a1,3,3",
        "block conformality K8,d2,balanced,sample1,a1,3,4",
        "block conformality K8,d2,balanced,sample1,a1,3,5",
        "block conformality K8,d2,balanced,sample1,a1,3,6",
        "block conformality K8,d2,balanced,sample1,a1,3,7",
        "block conformality K8,d2,balanced,sample1,a1,4,4",
        "block conformality K8,d2,balanced,sample1,a1,4,5",
        "block conformality K8,d2,balanced,sample1,a1,4,6",
        "block conformality K8,d2,balanced,sample1,a1,4,7",
        "block conformality K8,d2,balanced,sample1,a1,5,5",
        "block conformality K8,d2,balanced,sample1,a1,5,6",
        "block conformality K8,d2,balanced,sample1,a1,5,7",
        "block conformality K8,d2,balanced,sample1,a1,6,6",
        "block conformality K8,d2,balanced,sample1,a1,6,7",
        "block conformality K8,d2,balanced,sample1,a1,7,7",
        "block Euler K8,d2,balanced,sample1,a1",
        "scalar gradient K8,d2,balanced,sample1",
        "norm K8,d3,left,sample0",
        "block conformality K8,d3,left,sample0,a0,0,0",
        "block conformality K8,d3,left,sample0,a0,0,1",
        "block conformality K8,d3,left,sample0,a0,0,2",
        "block conformality K8,d3,left,sample0,a0,0,3",
        "block conformality K8,d3,left,sample0,a0,0,4",
        "block conformality K8,d3,left,sample0,a0,0,5",
        "block conformality K8,d3,left,sample0,a0,0,6",
        "block conformality K8,d3,left,sample0,a0,0,7",
        "block conformality K8,d3,left,sample0,a0,1,1",
        "block conformality K8,d3,left,sample0,a0,1,2",
        "block conformality K8,d3,left,sample0,a0,1,3",
        "block conformality K8,d3,left,sample0,a0,1,4",
        "block conformality K8,d3,left,sample0,a0,1,5",
        "block conformality K8,d3,left,sample0,a0,1,6",
        "block conformality K8,d3,left,sample0,a0,1,7",
        "block conformality K8,d3,left,sample0,a0,2,2",
        "block conformality K8,d3,left,sample0,a0,2,3",
        "block conformality K8,d3,left,sample0,a0,2,4",
        "block conformality K8,d3,left,sample0,a0,2,5",
        "block conformality K8,d3,left,sample0,a0,2,6",
        "block conformality K8,d3,left,sample0,a0,2,7",
        "block conformality K8,d3,left,sample0,a0,3,3",
        "block conformality K8,d3,left,sample0,a0,3,4",
        "block conformality K8,d3,left,sample0,a0,3,5",
        "block conformality K8,d3,left,sample0,a0,3,6",
        "block conformality K8,d3,left,sample0,a0,3,7",
        "block conformality K8,d3,left,sample0,a0,4,4",
        "block conformality K8,d3,left,sample0,a0,4,5",
        "block conformality K8,d3,left,sample0,a0,4,6",
        "block conformality K8,d3,left,sample0,a0,4,7",
        "block conformality K8,d3,left,sample0,a0,5,5",
        "block conformality K8,d3,left,sample0,a0,5,6",
        "block conformality K8,d3,left,sample0,a0,5,7",
        "block conformality K8,d3,left,sample0,a0,6,6",
        "block conformality K8,d3,left,sample0,a0,6,7",
        "block conformality K8,d3,left,sample0,a0,7,7",
        "block Euler K8,d3,left,sample0,a0",
        "block conformality K8,d3,left,sample0,a1,0,0",
        "block conformality K8,d3,left,sample0,a1,0,1",
        "block conformality K8,d3,left,sample0,a1,0,2",
        "block conformality K8,d3,left,sample0,a1,0,3",
        "block conformality K8,d3,left,sample0,a1,0,4",
        "block conformality K8,d3,left,sample0,a1,0,5",
        "block conformality K8,d3,left,sample0,a1,0,6",
        "block conformality K8,d3,left,sample0,a1,0,7",
        "block conformality K8,d3,left,sample0,a1,1,1",
        "block conformality K8,d3,left,sample0,a1,1,2",
        "block conformality K8,d3,left,sample0,a1,1,3",
        "block conformality K8,d3,left,sample0,a1,1,4",
        "block conformality K8,d3,left,sample0,a1,1,5",
        "block conformality K8,d3,left,sample0,a1,1,6",
        "block conformality K8,d3,left,sample0,a1,1,7",
        "block conformality K8,d3,left,sample0,a1,2,2",
        "block conformality K8,d3,left,sample0,a1,2,3",
        "block conformality K8,d3,left,sample0,a1,2,4",
        "block conformality K8,d3,left,sample0,a1,2,5",
        "block conformality K8,d3,left,sample0,a1,2,6",
        "block conformality K8,d3,left,sample0,a1,2,7",
        "block conformality K8,d3,left,sample0,a1,3,3",
        "block conformality K8,d3,left,sample0,a1,3,4",
        "block conformality K8,d3,left,sample0,a1,3,5",
        "block conformality K8,d3,left,sample0,a1,3,6",
        "block conformality K8,d3,left,sample0,a1,3,7",
        "block conformality K8,d3,left,sample0,a1,4,4",
        "block conformality K8,d3,left,sample0,a1,4,5",
        "block conformality K8,d3,left,sample0,a1,4,6",
        "block conformality K8,d3,left,sample0,a1,4,7",
        "block conformality K8,d3,left,sample0,a1,5,5",
        "block conformality K8,d3,left,sample0,a1,5,6",
        "block conformality K8,d3,left,sample0,a1,5,7",
        "block conformality K8,d3,left,sample0,a1,6,6",
        "block conformality K8,d3,left,sample0,a1,6,7",
        "block conformality K8,d3,left,sample0,a1,7,7",
        "block Euler K8,d3,left,sample0,a1",
        "block conformality K8,d3,left,sample0,a2,0,0",
        "block conformality K8,d3,left,sample0,a2,0,1",
        "block conformality K8,d3,left,sample0,a2,0,2",
        "block conformality K8,d3,left,sample0,a2,0,3",
        "block conformality K8,d3,left,sample0,a2,0,4",
        "block conformality K8,d3,left,sample0,a2,0,5",
        "block conformality K8,d3,left,sample0,a2,0,6",
        "block conformality K8,d3,left,sample0,a2,0,7",
        "block conformality K8,d3,left,sample0,a2,1,1",
        "block conformality K8,d3,left,sample0,a2,1,2",
        "block conformality K8,d3,left,sample0,a2,1,3",
        "block conformality K8,d3,left,sample0,a2,1,4",
        "block conformality K8,d3,left,sample0,a2,1,5",
        "block conformality K8,d3,left,sample0,a2,1,6",
        "block conformality K8,d3,left,sample0,a2,1,7",
        "block conformality K8,d3,left,sample0,a2,2,2",
        "block conformality K8,d3,left,sample0,a2,2,3",
        "block conformality K8,d3,left,sample0,a2,2,4",
        "block conformality K8,d3,left,sample0,a2,2,5",
        "block conformality K8,d3,left,sample0,a2,2,6",
        "block conformality K8,d3,left,sample0,a2,2,7",
        "block conformality K8,d3,left,sample0,a2,3,3",
        "block conformality K8,d3,left,sample0,a2,3,4",
        "block conformality K8,d3,left,sample0,a2,3,5",
        "block conformality K8,d3,left,sample0,a2,3,6",
        "block conformality K8,d3,left,sample0,a2,3,7",
        "block conformality K8,d3,left,sample0,a2,4,4",
        "block conformality K8,d3,left,sample0,a2,4,5",
        "block conformality K8,d3,left,sample0,a2,4,6",
        "block conformality K8,d3,left,sample0,a2,4,7",
        "block conformality K8,d3,left,sample0,a2,5,5",
        "block conformality K8,d3,left,sample0,a2,5,6",
        "block conformality K8,d3,left,sample0,a2,5,7",
        "block conformality K8,d3,left,sample0,a2,6,6",
        "block conformality K8,d3,left,sample0,a2,6,7",
        "block conformality K8,d3,left,sample0,a2,7,7",
        "block Euler K8,d3,left,sample0,a2",
        "scalar gradient K8,d3,left,sample0",
        "norm K8,d3,left,sample1",
        "block conformality K8,d3,left,sample1,a0,0,0",
        "block conformality K8,d3,left,sample1,a0,0,1",
        "block conformality K8,d3,left,sample1,a0,0,2",
        "block conformality K8,d3,left,sample1,a0,0,3",
        "block conformality K8,d3,left,sample1,a0,0,4",
        "block conformality K8,d3,left,sample1,a0,0,5",
        "block conformality K8,d3,left,sample1,a0,0,6",
        "block conformality K8,d3,left,sample1,a0,0,7",
        "block conformality K8,d3,left,sample1,a0,1,1",
        "block conformality K8,d3,left,sample1,a0,1,2",
        "block conformality K8,d3,left,sample1,a0,1,3",
        "block conformality K8,d3,left,sample1,a0,1,4",
        "block conformality K8,d3,left,sample1,a0,1,5",
        "block conformality K8,d3,left,sample1,a0,1,6",
        "block conformality K8,d3,left,sample1,a0,1,7",
        "block conformality K8,d3,left,sample1,a0,2,2",
        "block conformality K8,d3,left,sample1,a0,2,3",
        "block conformality K8,d3,left,sample1,a0,2,4",
        "block conformality K8,d3,left,sample1,a0,2,5",
        "block conformality K8,d3,left,sample1,a0,2,6",
        "block conformality K8,d3,left,sample1,a0,2,7",
        "block conformality K8,d3,left,sample1,a0,3,3",
        "block conformality K8,d3,left,sample1,a0,3,4",
        "block conformality K8,d3,left,sample1,a0,3,5",
        "block conformality K8,d3,left,sample1,a0,3,6",
        "block conformality K8,d3,left,sample1,a0,3,7",
        "block conformality K8,d3,left,sample1,a0,4,4",
        "block conformality K8,d3,left,sample1,a0,4,5",
        "block conformality K8,d3,left,sample1,a0,4,6",
        "block conformality K8,d3,left,sample1,a0,4,7",
        "block conformality K8,d3,left,sample1,a0,5,5",
        "block conformality K8,d3,left,sample1,a0,5,6",
        "block conformality K8,d3,left,sample1,a0,5,7",
        "block conformality K8,d3,left,sample1,a0,6,6",
        "block conformality K8,d3,left,sample1,a0,6,7",
        "block conformality K8,d3,left,sample1,a0,7,7",
        "block Euler K8,d3,left,sample1,a0",
        "block conformality K8,d3,left,sample1,a1,0,0",
        "block conformality K8,d3,left,sample1,a1,0,1",
        "block conformality K8,d3,left,sample1,a1,0,2",
        "block conformality K8,d3,left,sample1,a1,0,3",
        "block conformality K8,d3,left,sample1,a1,0,4",
        "block conformality K8,d3,left,sample1,a1,0,5",
        "block conformality K8,d3,left,sample1,a1,0,6",
        "block conformality K8,d3,left,sample1,a1,0,7",
        "block conformality K8,d3,left,sample1,a1,1,1",
        "block conformality K8,d3,left,sample1,a1,1,2",
        "block conformality K8,d3,left,sample1,a1,1,3",
        "block conformality K8,d3,left,sample1,a1,1,4",
        "block conformality K8,d3,left,sample1,a1,1,5",
        "block conformality K8,d3,left,sample1,a1,1,6",
        "block conformality K8,d3,left,sample1,a1,1,7",
        "block conformality K8,d3,left,sample1,a1,2,2",
        "block conformality K8,d3,left,sample1,a1,2,3",
        "block conformality K8,d3,left,sample1,a1,2,4",
        "block conformality K8,d3,left,sample1,a1,2,5",
        "block conformality K8,d3,left,sample1,a1,2,6",
        "block conformality K8,d3,left,sample1,a1,2,7",
        "block conformality K8,d3,left,sample1,a1,3,3",
        "block conformality K8,d3,left,sample1,a1,3,4",
        "block conformality K8,d3,left,sample1,a1,3,5",
        "block conformality K8,d3,left,sample1,a1,3,6",
        "block conformality K8,d3,left,sample1,a1,3,7",
        "block conformality K8,d3,left,sample1,a1,4,4",
        "block conformality K8,d3,left,sample1,a1,4,5",
        "block conformality K8,d3,left,sample1,a1,4,6",
        "block conformality K8,d3,left,sample1,a1,4,7",
        "block conformality K8,d3,left,sample1,a1,5,5",
        "block conformality K8,d3,left,sample1,a1,5,6",
        "block conformality K8,d3,left,sample1,a1,5,7",
        "block conformality K8,d3,left,sample1,a1,6,6",
        "block conformality K8,d3,left,sample1,a1,6,7",
        "block conformality K8,d3,left,sample1,a1,7,7",
        "block Euler K8,d3,left,sample1,a1",
        "block conformality K8,d3,left,sample1,a2,0,0",
        "block conformality K8,d3,left,sample1,a2,0,1",
        "block conformality K8,d3,left,sample1,a2,0,2",
        "block conformality K8,d3,left,sample1,a2,0,3",
        "block conformality K8,d3,left,sample1,a2,0,4",
        "block conformality K8,d3,left,sample1,a2,0,5",
        "block conformality K8,d3,left,sample1,a2,0,6",
        "block conformality K8,d3,left,sample1,a2,0,7",
        "block conformality K8,d3,left,sample1,a2,1,1",
        "block conformality K8,d3,left,sample1,a2,1,2",
        "block conformality K8,d3,left,sample1,a2,1,3",
        "block conformality K8,d3,left,sample1,a2,1,4",
        "block conformality K8,d3,left,sample1,a2,1,5",
        "block conformality K8,d3,left,sample1,a2,1,6",
        "block conformality K8,d3,left,sample1,a2,1,7",
        "block conformality K8,d3,left,sample1,a2,2,2",
        "block conformality K8,d3,left,sample1,a2,2,3",
        "block conformality K8,d3,left,sample1,a2,2,4",
        "block conformality K8,d3,left,sample1,a2,2,5",
        "block conformality K8,d3,left,sample1,a2,2,6",
        "block conformality K8,d3,left,sample1,a2,2,7",
        "block conformality K8,d3,left,sample1,a2,3,3",
        "block conformality K8,d3,left,sample1,a2,3,4",
        "block conformality K8,d3,left,sample1,a2,3,5",
        "block conformality K8,d3,left,sample1,a2,3,6",
        "block conformality K8,d3,left,sample1,a2,3,7",
        "block conformality K8,d3,left,sample1,a2,4,4",
        "block conformality K8,d3,left,sample1,a2,4,5",
        "block conformality K8,d3,left,sample1,a2,4,6",
        "block conformality K8,d3,left,sample1,a2,4,7",
        "block conformality K8,d3,left,sample1,a2,5,5",
        "block conformality K8,d3,left,sample1,a2,5,6",
        "block conformality K8,d3,left,sample1,a2,5,7",
        "block conformality K8,d3,left,sample1,a2,6,6",
        "block conformality K8,d3,left,sample1,a2,6,7",
        "block conformality K8,d3,left,sample1,a2,7,7",
        "block Euler K8,d3,left,sample1,a2",
        "scalar gradient K8,d3,left,sample1",
        "norm K8,d3,right,sample0",
        "block conformality K8,d3,right,sample0,a0,0,0",
        "block conformality K8,d3,right,sample0,a0,0,1",
        "block conformality K8,d3,right,sample0,a0,0,2",
        "block conformality K8,d3,right,sample0,a0,0,3",
        "block conformality K8,d3,right,sample0,a0,0,4",
        "block conformality K8,d3,right,sample0,a0,0,5",
        "block conformality K8,d3,right,sample0,a0,0,6",
        "block conformality K8,d3,right,sample0,a0,0,7",
        "block conformality K8,d3,right,sample0,a0,1,1",
        "block conformality K8,d3,right,sample0,a0,1,2",
        "block conformality K8,d3,right,sample0,a0,1,3",
        "block conformality K8,d3,right,sample0,a0,1,4",
        "block conformality K8,d3,right,sample0,a0,1,5",
        "block conformality K8,d3,right,sample0,a0,1,6",
        "block conformality K8,d3,right,sample0,a0,1,7",
        "block conformality K8,d3,right,sample0,a0,2,2",
        "block conformality K8,d3,right,sample0,a0,2,3",
        "block conformality K8,d3,right,sample0,a0,2,4",
        "block conformality K8,d3,right,sample0,a0,2,5",
        "block conformality K8,d3,right,sample0,a0,2,6",
        "block conformality K8,d3,right,sample0,a0,2,7",
        "block conformality K8,d3,right,sample0,a0,3,3",
        "block conformality K8,d3,right,sample0,a0,3,4",
        "block conformality K8,d3,right,sample0,a0,3,5",
        "block conformality K8,d3,right,sample0,a0,3,6",
        "block conformality K8,d3,right,sample0,a0,3,7",
        "block conformality K8,d3,right,sample0,a0,4,4",
        "block conformality K8,d3,right,sample0,a0,4,5",
        "block conformality K8,d3,right,sample0,a0,4,6",
        "block conformality K8,d3,right,sample0,a0,4,7",
        "block conformality K8,d3,right,sample0,a0,5,5",
        "block conformality K8,d3,right,sample0,a0,5,6",
        "block conformality K8,d3,right,sample0,a0,5,7",
        "block conformality K8,d3,right,sample0,a0,6,6",
        "block conformality K8,d3,right,sample0,a0,6,7",
        "block conformality K8,d3,right,sample0,a0,7,7",
        "block Euler K8,d3,right,sample0,a0",
        "block conformality K8,d3,right,sample0,a1,0,0",
        "block conformality K8,d3,right,sample0,a1,0,1",
        "block conformality K8,d3,right,sample0,a1,0,2",
        "block conformality K8,d3,right,sample0,a1,0,3",
        "block conformality K8,d3,right,sample0,a1,0,4",
        "block conformality K8,d3,right,sample0,a1,0,5",
        "block conformality K8,d3,right,sample0,a1,0,6",
        "block conformality K8,d3,right,sample0,a1,0,7",
        "block conformality K8,d3,right,sample0,a1,1,1",
        "block conformality K8,d3,right,sample0,a1,1,2",
        "block conformality K8,d3,right,sample0,a1,1,3",
        "block conformality K8,d3,right,sample0,a1,1,4",
        "block conformality K8,d3,right,sample0,a1,1,5",
        "block conformality K8,d3,right,sample0,a1,1,6",
        "block conformality K8,d3,right,sample0,a1,1,7",
        "block conformality K8,d3,right,sample0,a1,2,2",
        "block conformality K8,d3,right,sample0,a1,2,3",
        "block conformality K8,d3,right,sample0,a1,2,4",
        "block conformality K8,d3,right,sample0,a1,2,5",
        "block conformality K8,d3,right,sample0,a1,2,6",
        "block conformality K8,d3,right,sample0,a1,2,7",
        "block conformality K8,d3,right,sample0,a1,3,3",
        "block conformality K8,d3,right,sample0,a1,3,4",
        "block conformality K8,d3,right,sample0,a1,3,5",
        "block conformality K8,d3,right,sample0,a1,3,6",
        "block conformality K8,d3,right,sample0,a1,3,7",
        "block conformality K8,d3,right,sample0,a1,4,4",
        "block conformality K8,d3,right,sample0,a1,4,5",
        "block conformality K8,d3,right,sample0,a1,4,6",
        "block conformality K8,d3,right,sample0,a1,4,7",
        "block conformality K8,d3,right,sample0,a1,5,5",
        "block conformality K8,d3,right,sample0,a1,5,6",
        "block conformality K8,d3,right,sample0,a1,5,7",
        "block conformality K8,d3,right,sample0,a1,6,6",
        "block conformality K8,d3,right,sample0,a1,6,7",
        "block conformality K8,d3,right,sample0,a1,7,7",
        "block Euler K8,d3,right,sample0,a1",
        "block conformality K8,d3,right,sample0,a2,0,0",
        "block conformality K8,d3,right,sample0,a2,0,1",
        "block conformality K8,d3,right,sample0,a2,0,2",
        "block conformality K8,d3,right,sample0,a2,0,3",
        "block conformality K8,d3,right,sample0,a2,0,4",
        "block conformality K8,d3,right,sample0,a2,0,5",
        "block conformality K8,d3,right,sample0,a2,0,6",
        "block conformality K8,d3,right,sample0,a2,0,7",
        "block conformality K8,d3,right,sample0,a2,1,1",
        "block conformality K8,d3,right,sample0,a2,1,2",
        "block conformality K8,d3,right,sample0,a2,1,3",
        "block conformality K8,d3,right,sample0,a2,1,4",
        "block conformality K8,d3,right,sample0,a2,1,5",
        "block conformality K8,d3,right,sample0,a2,1,6",
        "block conformality K8,d3,right,sample0,a2,1,7",
        "block conformality K8,d3,right,sample0,a2,2,2",
        "block conformality K8,d3,right,sample0,a2,2,3",
        "block conformality K8,d3,right,sample0,a2,2,4",
        "block conformality K8,d3,right,sample0,a2,2,5",
        "block conformality K8,d3,right,sample0,a2,2,6",
        "block conformality K8,d3,right,sample0,a2,2,7",
        "block conformality K8,d3,right,sample0,a2,3,3",
        "block conformality K8,d3,right,sample0,a2,3,4",
        "block conformality K8,d3,right,sample0,a2,3,5",
        "block conformality K8,d3,right,sample0,a2,3,6",
        "block conformality K8,d3,right,sample0,a2,3,7",
        "block conformality K8,d3,right,sample0,a2,4,4",
        "block conformality K8,d3,right,sample0,a2,4,5",
        "block conformality K8,d3,right,sample0,a2,4,6",
        "block conformality K8,d3,right,sample0,a2,4,7",
        "block conformality K8,d3,right,sample0,a2,5,5",
        "block conformality K8,d3,right,sample0,a2,5,6",
        "block conformality K8,d3,right,sample0,a2,5,7",
        "block conformality K8,d3,right,sample0,a2,6,6",
        "block conformality K8,d3,right,sample0,a2,6,7",
        "block conformality K8,d3,right,sample0,a2,7,7",
        "block Euler K8,d3,right,sample0,a2",
        "scalar gradient K8,d3,right,sample0",
        "norm K8,d3,right,sample1",
        "block conformality K8,d3,right,sample1,a0,0,0",
        "block conformality K8,d3,right,sample1,a0,0,1",
        "block conformality K8,d3,right,sample1,a0,0,2",
        "block conformality K8,d3,right,sample1,a0,0,3",
        "block conformality K8,d3,right,sample1,a0,0,4",
        "block conformality K8,d3,right,sample1,a0,0,5",
        "block conformality K8,d3,right,sample1,a0,0,6",
        "block conformality K8,d3,right,sample1,a0,0,7",
        "block conformality K8,d3,right,sample1,a0,1,1",
        "block conformality K8,d3,right,sample1,a0,1,2",
        "block conformality K8,d3,right,sample1,a0,1,3",
        "block conformality K8,d3,right,sample1,a0,1,4",
        "block conformality K8,d3,right,sample1,a0,1,5",
        "block conformality K8,d3,right,sample1,a0,1,6",
        "block conformality K8,d3,right,sample1,a0,1,7",
        "block conformality K8,d3,right,sample1,a0,2,2",
        "block conformality K8,d3,right,sample1,a0,2,3",
        "block conformality K8,d3,right,sample1,a0,2,4",
        "block conformality K8,d3,right,sample1,a0,2,5",
        "block conformality K8,d3,right,sample1,a0,2,6",
        "block conformality K8,d3,right,sample1,a0,2,7",
        "block conformality K8,d3,right,sample1,a0,3,3",
        "block conformality K8,d3,right,sample1,a0,3,4",
        "block conformality K8,d3,right,sample1,a0,3,5",
        "block conformality K8,d3,right,sample1,a0,3,6",
        "block conformality K8,d3,right,sample1,a0,3,7",
        "block conformality K8,d3,right,sample1,a0,4,4",
        "block conformality K8,d3,right,sample1,a0,4,5",
        "block conformality K8,d3,right,sample1,a0,4,6",
        "block conformality K8,d3,right,sample1,a0,4,7",
        "block conformality K8,d3,right,sample1,a0,5,5",
        "block conformality K8,d3,right,sample1,a0,5,6",
        "block conformality K8,d3,right,sample1,a0,5,7",
        "block conformality K8,d3,right,sample1,a0,6,6",
        "block conformality K8,d3,right,sample1,a0,6,7",
        "block conformality K8,d3,right,sample1,a0,7,7",
        "block Euler K8,d3,right,sample1,a0",
        "block conformality K8,d3,right,sample1,a1,0,0",
        "block conformality K8,d3,right,sample1,a1,0,1",
        "block conformality K8,d3,right,sample1,a1,0,2",
        "block conformality K8,d3,right,sample1,a1,0,3",
        "block conformality K8,d3,right,sample1,a1,0,4",
        "block conformality K8,d3,right,sample1,a1,0,5",
        "block conformality K8,d3,right,sample1,a1,0,6",
        "block conformality K8,d3,right,sample1,a1,0,7",
        "block conformality K8,d3,right,sample1,a1,1,1",
        "block conformality K8,d3,right,sample1,a1,1,2",
        "block conformality K8,d3,right,sample1,a1,1,3",
        "block conformality K8,d3,right,sample1,a1,1,4",
        "block conformality K8,d3,right,sample1,a1,1,5",
        "block conformality K8,d3,right,sample1,a1,1,6",
        "block conformality K8,d3,right,sample1,a1,1,7",
        "block conformality K8,d3,right,sample1,a1,2,2",
        "block conformality K8,d3,right,sample1,a1,2,3",
        "block conformality K8,d3,right,sample1,a1,2,4",
        "block conformality K8,d3,right,sample1,a1,2,5",
        "block conformality K8,d3,right,sample1,a1,2,6",
        "block conformality K8,d3,right,sample1,a1,2,7",
        "block conformality K8,d3,right,sample1,a1,3,3",
        "block conformality K8,d3,right,sample1,a1,3,4",
        "block conformality K8,d3,right,sample1,a1,3,5",
        "block conformality K8,d3,right,sample1,a1,3,6",
        "block conformality K8,d3,right,sample1,a1,3,7",
        "block conformality K8,d3,right,sample1,a1,4,4",
        "block conformality K8,d3,right,sample1,a1,4,5",
        "block conformality K8,d3,right,sample1,a1,4,6",
        "block conformality K8,d3,right,sample1,a1,4,7",
        "block conformality K8,d3,right,sample1,a1,5,5",
        "block conformality K8,d3,right,sample1,a1,5,6",
        "block conformality K8,d3,right,sample1,a1,5,7",
        "block conformality K8,d3,right,sample1,a1,6,6",
        "block conformality K8,d3,right,sample1,a1,6,7",
        "block conformality K8,d3,right,sample1,a1,7,7",
        "block Euler K8,d3,right,sample1,a1",
        "block conformality K8,d3,right,sample1,a2,0,0",
        "block conformality K8,d3,right,sample1,a2,0,1",
        "block conformality K8,d3,right,sample1,a2,0,2",
        "block conformality K8,d3,right,sample1,a2,0,3",
        "block conformality K8,d3,right,sample1,a2,0,4",
        "block conformality K8,d3,right,sample1,a2,0,5",
        "block conformality K8,d3,right,sample1,a2,0,6",
        "block conformality K8,d3,right,sample1,a2,0,7",
        "block conformality K8,d3,right,sample1,a2,1,1",
        "block conformality K8,d3,right,sample1,a2,1,2",
        "block conformality K8,d3,right,sample1,a2,1,3",
        "block conformality K8,d3,right,sample1,a2,1,4",
        "block conformality K8,d3,right,sample1,a2,1,5",
        "block conformality K8,d3,right,sample1,a2,1,6",
        "block conformality K8,d3,right,sample1,a2,1,7",
        "block conformality K8,d3,right,sample1,a2,2,2",
        "block conformality K8,d3,right,sample1,a2,2,3",
        "block conformality K8,d3,right,sample1,a2,2,4",
        "block conformality K8,d3,right,sample1,a2,2,5",
        "block conformality K8,d3,right,sample1,a2,2,6",
        "block conformality K8,d3,right,sample1,a2,2,7",
        "block conformality K8,d3,right,sample1,a2,3,3",
        "block conformality K8,d3,right,sample1,a2,3,4",
        "block conformality K8,d3,right,sample1,a2,3,5",
        "block conformality K8,d3,right,sample1,a2,3,6",
        "block conformality K8,d3,right,sample1,a2,3,7",
        "block conformality K8,d3,right,sample1,a2,4,4",
        "block conformality K8,d3,right,sample1,a2,4,5",
        "block conformality K8,d3,right,sample1,a2,4,6",
        "block conformality K8,d3,right,sample1,a2,4,7",
        "block conformality K8,d3,right,sample1,a2,5,5",
        "block conformality K8,d3,right,sample1,a2,5,6",
        "block conformality K8,d3,right,sample1,a2,5,7",
        "block conformality K8,d3,right,sample1,a2,6,6",
        "block conformality K8,d3,right,sample1,a2,6,7",
        "block conformality K8,d3,right,sample1,a2,7,7",
        "block Euler K8,d3,right,sample1,a2",
        "scalar gradient K8,d3,right,sample1",
        "norm K8,d3,balanced,sample0",
        "block conformality K8,d3,balanced,sample0,a0,0,0",
        "block conformality K8,d3,balanced,sample0,a0,0,1",
        "block conformality K8,d3,balanced,sample0,a0,0,2",
        "block conformality K8,d3,balanced,sample0,a0,0,3",
        "block conformality K8,d3,balanced,sample0,a0,0,4",
        "block conformality K8,d3,balanced,sample0,a0,0,5",
        "block conformality K8,d3,balanced,sample0,a0,0,6",
        "block conformality K8,d3,balanced,sample0,a0,0,7",
        "block conformality K8,d3,balanced,sample0,a0,1,1",
        "block conformality K8,d3,balanced,sample0,a0,1,2",
        "block conformality K8,d3,balanced,sample0,a0,1,3",
        "block conformality K8,d3,balanced,sample0,a0,1,4",
        "block conformality K8,d3,balanced,sample0,a0,1,5",
        "block conformality K8,d3,balanced,sample0,a0,1,6",
        "block conformality K8,d3,balanced,sample0,a0,1,7",
        "block conformality K8,d3,balanced,sample0,a0,2,2",
        "block conformality K8,d3,balanced,sample0,a0,2,3",
        "block conformality K8,d3,balanced,sample0,a0,2,4",
        "block conformality K8,d3,balanced,sample0,a0,2,5",
        "block conformality K8,d3,balanced,sample0,a0,2,6",
        "block conformality K8,d3,balanced,sample0,a0,2,7",
        "block conformality K8,d3,balanced,sample0,a0,3,3",
        "block conformality K8,d3,balanced,sample0,a0,3,4",
        "block conformality K8,d3,balanced,sample0,a0,3,5",
        "block conformality K8,d3,balanced,sample0,a0,3,6",
        "block conformality K8,d3,balanced,sample0,a0,3,7",
        "block conformality K8,d3,balanced,sample0,a0,4,4",
        "block conformality K8,d3,balanced,sample0,a0,4,5",
        "block conformality K8,d3,balanced,sample0,a0,4,6",
        "block conformality K8,d3,balanced,sample0,a0,4,7",
        "block conformality K8,d3,balanced,sample0,a0,5,5",
        "block conformality K8,d3,balanced,sample0,a0,5,6",
        "block conformality K8,d3,balanced,sample0,a0,5,7",
        "block conformality K8,d3,balanced,sample0,a0,6,6",
        "block conformality K8,d3,balanced,sample0,a0,6,7",
        "block conformality K8,d3,balanced,sample0,a0,7,7",
        "block Euler K8,d3,balanced,sample0,a0",
        "block conformality K8,d3,balanced,sample0,a1,0,0",
        "block conformality K8,d3,balanced,sample0,a1,0,1",
        "block conformality K8,d3,balanced,sample0,a1,0,2",
        "block conformality K8,d3,balanced,sample0,a1,0,3",
        "block conformality K8,d3,balanced,sample0,a1,0,4",
        "block conformality K8,d3,balanced,sample0,a1,0,5",
        "block conformality K8,d3,balanced,sample0,a1,0,6",
        "block conformality K8,d3,balanced,sample0,a1,0,7",
        "block conformality K8,d3,balanced,sample0,a1,1,1",
        "block conformality K8,d3,balanced,sample0,a1,1,2",
        "block conformality K8,d3,balanced,sample0,a1,1,3",
        "block conformality K8,d3,balanced,sample0,a1,1,4",
        "block conformality K8,d3,balanced,sample0,a1,1,5",
        "block conformality K8,d3,balanced,sample0,a1,1,6",
        "block conformality K8,d3,balanced,sample0,a1,1,7",
        "block conformality K8,d3,balanced,sample0,a1,2,2",
        "block conformality K8,d3,balanced,sample0,a1,2,3",
        "block conformality K8,d3,balanced,sample0,a1,2,4",
        "block conformality K8,d3,balanced,sample0,a1,2,5",
        "block conformality K8,d3,balanced,sample0,a1,2,6",
        "block conformality K8,d3,balanced,sample0,a1,2,7",
        "block conformality K8,d3,balanced,sample0,a1,3,3",
        "block conformality K8,d3,balanced,sample0,a1,3,4",
        "block conformality K8,d3,balanced,sample0,a1,3,5",
        "block conformality K8,d3,balanced,sample0,a1,3,6",
        "block conformality K8,d3,balanced,sample0,a1,3,7",
        "block conformality K8,d3,balanced,sample0,a1,4,4",
        "block conformality K8,d3,balanced,sample0,a1,4,5",
        "block conformality K8,d3,balanced,sample0,a1,4,6",
        "block conformality K8,d3,balanced,sample0,a1,4,7",
        "block conformality K8,d3,balanced,sample0,a1,5,5",
        "block conformality K8,d3,balanced,sample0,a1,5,6",
        "block conformality K8,d3,balanced,sample0,a1,5,7",
        "block conformality K8,d3,balanced,sample0,a1,6,6",
        "block conformality K8,d3,balanced,sample0,a1,6,7",
        "block conformality K8,d3,balanced,sample0,a1,7,7",
        "block Euler K8,d3,balanced,sample0,a1",
        "block conformality K8,d3,balanced,sample0,a2,0,0",
        "block conformality K8,d3,balanced,sample0,a2,0,1",
        "block conformality K8,d3,balanced,sample0,a2,0,2",
        "block conformality K8,d3,balanced,sample0,a2,0,3",
        "block conformality K8,d3,balanced,sample0,a2,0,4",
        "block conformality K8,d3,balanced,sample0,a2,0,5",
        "block conformality K8,d3,balanced,sample0,a2,0,6",
        "block conformality K8,d3,balanced,sample0,a2,0,7",
        "block conformality K8,d3,balanced,sample0,a2,1,1",
        "block conformality K8,d3,balanced,sample0,a2,1,2",
        "block conformality K8,d3,balanced,sample0,a2,1,3",
        "block conformality K8,d3,balanced,sample0,a2,1,4",
        "block conformality K8,d3,balanced,sample0,a2,1,5",
        "block conformality K8,d3,balanced,sample0,a2,1,6",
        "block conformality K8,d3,balanced,sample0,a2,1,7",
        "block conformality K8,d3,balanced,sample0,a2,2,2",
        "block conformality K8,d3,balanced,sample0,a2,2,3",
        "block conformality K8,d3,balanced,sample0,a2,2,4",
        "block conformality K8,d3,balanced,sample0,a2,2,5",
        "block conformality K8,d3,balanced,sample0,a2,2,6",
        "block conformality K8,d3,balanced,sample0,a2,2,7",
        "block conformality K8,d3,balanced,sample0,a2,3,3",
        "block conformality K8,d3,balanced,sample0,a2,3,4",
        "block conformality K8,d3,balanced,sample0,a2,3,5",
        "block conformality K8,d3,balanced,sample0,a2,3,6",
        "block conformality K8,d3,balanced,sample0,a2,3,7",
        "block conformality K8,d3,balanced,sample0,a2,4,4",
        "block conformality K8,d3,balanced,sample0,a2,4,5",
        "block conformality K8,d3,balanced,sample0,a2,4,6",
        "block conformality K8,d3,balanced,sample0,a2,4,7",
        "block conformality K8,d3,balanced,sample0,a2,5,5",
        "block conformality K8,d3,balanced,sample0,a2,5,6",
        "block conformality K8,d3,balanced,sample0,a2,5,7",
        "block conformality K8,d3,balanced,sample0,a2,6,6",
        "block conformality K8,d3,balanced,sample0,a2,6,7",
        "block conformality K8,d3,balanced,sample0,a2,7,7",
        "block Euler K8,d3,balanced,sample0,a2",
        "scalar gradient K8,d3,balanced,sample0",
        "norm K8,d3,balanced,sample1",
        "block conformality K8,d3,balanced,sample1,a0,0,0",
        "block conformality K8,d3,balanced,sample1,a0,0,1",
        "block conformality K8,d3,balanced,sample1,a0,0,2",
        "block conformality K8,d3,balanced,sample1,a0,0,3",
        "block conformality K8,d3,balanced,sample1,a0,0,4",
        "block conformality K8,d3,balanced,sample1,a0,0,5",
        "block conformality K8,d3,balanced,sample1,a0,0,6",
        "block conformality K8,d3,balanced,sample1,a0,0,7",
        "block conformality K8,d3,balanced,sample1,a0,1,1",
        "block conformality K8,d3,balanced,sample1,a0,1,2",
        "block conformality K8,d3,balanced,sample1,a0,1,3",
        "block conformality K8,d3,balanced,sample1,a0,1,4",
        "block conformality K8,d3,balanced,sample1,a0,1,5",
        "block conformality K8,d3,balanced,sample1,a0,1,6",
        "block conformality K8,d3,balanced,sample1,a0,1,7",
        "block conformality K8,d3,balanced,sample1,a0,2,2",
        "block conformality K8,d3,balanced,sample1,a0,2,3",
        "block conformality K8,d3,balanced,sample1,a0,2,4",
        "block conformality K8,d3,balanced,sample1,a0,2,5",
        "block conformality K8,d3,balanced,sample1,a0,2,6",
        "block conformality K8,d3,balanced,sample1,a0,2,7",
        "block conformality K8,d3,balanced,sample1,a0,3,3",
        "block conformality K8,d3,balanced,sample1,a0,3,4",
        "block conformality K8,d3,balanced,sample1,a0,3,5",
        "block conformality K8,d3,balanced,sample1,a0,3,6",
        "block conformality K8,d3,balanced,sample1,a0,3,7",
        "block conformality K8,d3,balanced,sample1,a0,4,4",
        "block conformality K8,d3,balanced,sample1,a0,4,5",
        "block conformality K8,d3,balanced,sample1,a0,4,6",
        "block conformality K8,d3,balanced,sample1,a0,4,7",
        "block conformality K8,d3,balanced,sample1,a0,5,5",
        "block conformality K8,d3,balanced,sample1,a0,5,6",
        "block conformality K8,d3,balanced,sample1,a0,5,7",
        "block conformality K8,d3,balanced,sample1,a0,6,6",
        "block conformality K8,d3,balanced,sample1,a0,6,7",
        "block conformality K8,d3,balanced,sample1,a0,7,7",
        "block Euler K8,d3,balanced,sample1,a0",
        "block conformality K8,d3,balanced,sample1,a1,0,0",
        "block conformality K8,d3,balanced,sample1,a1,0,1",
        "block conformality K8,d3,balanced,sample1,a1,0,2",
        "block conformality K8,d3,balanced,sample1,a1,0,3",
        "block conformality K8,d3,balanced,sample1,a1,0,4",
        "block conformality K8,d3,balanced,sample1,a1,0,5",
        "block conformality K8,d3,balanced,sample1,a1,0,6",
        "block conformality K8,d3,balanced,sample1,a1,0,7",
        "block conformality K8,d3,balanced,sample1,a1,1,1",
        "block conformality K8,d3,balanced,sample1,a1,1,2",
        "block conformality K8,d3,balanced,sample1,a1,1,3",
        "block conformality K8,d3,balanced,sample1,a1,1,4",
        "block conformality K8,d3,balanced,sample1,a1,1,5",
        "block conformality K8,d3,balanced,sample1,a1,1,6",
        "block conformality K8,d3,balanced,sample1,a1,1,7",
        "block conformality K8,d3,balanced,sample1,a1,2,2",
        "block conformality K8,d3,balanced,sample1,a1,2,3",
        "block conformality K8,d3,balanced,sample1,a1,2,4",
        "block conformality K8,d3,balanced,sample1,a1,2,5",
        "block conformality K8,d3,balanced,sample1,a1,2,6",
        "block conformality K8,d3,balanced,sample1,a1,2,7",
        "block conformality K8,d3,balanced,sample1,a1,3,3",
        "block conformality K8,d3,balanced,sample1,a1,3,4",
        "block conformality K8,d3,balanced,sample1,a1,3,5",
        "block conformality K8,d3,balanced,sample1,a1,3,6",
        "block conformality K8,d3,balanced,sample1,a1,3,7",
        "block conformality K8,d3,balanced,sample1,a1,4,4",
        "block conformality K8,d3,balanced,sample1,a1,4,5",
        "block conformality K8,d3,balanced,sample1,a1,4,6",
        "block conformality K8,d3,balanced,sample1,a1,4,7",
        "block conformality K8,d3,balanced,sample1,a1,5,5",
        "block conformality K8,d3,balanced,sample1,a1,5,6",
        "block conformality K8,d3,balanced,sample1,a1,5,7",
        "block conformality K8,d3,balanced,sample1,a1,6,6",
        "block conformality K8,d3,balanced,sample1,a1,6,7",
        "block conformality K8,d3,balanced,sample1,a1,7,7",
        "block Euler K8,d3,balanced,sample1,a1",
        "block conformality K8,d3,balanced,sample1,a2,0,0",
        "block conformality K8,d3,balanced,sample1,a2,0,1",
        "block conformality K8,d3,balanced,sample1,a2,0,2",
        "block conformality K8,d3,balanced,sample1,a2,0,3",
        "block conformality K8,d3,balanced,sample1,a2,0,4",
        "block conformality K8,d3,balanced,sample1,a2,0,5",
        "block conformality K8,d3,balanced,sample1,a2,0,6",
        "block conformality K8,d3,balanced,sample1,a2,0,7",
        "block conformality K8,d3,balanced,sample1,a2,1,1",
        "block conformality K8,d3,balanced,sample1,a2,1,2",
        "block conformality K8,d3,balanced,sample1,a2,1,3",
        "block conformality K8,d3,balanced,sample1,a2,1,4",
        "block conformality K8,d3,balanced,sample1,a2,1,5",
        "block conformality K8,d3,balanced,sample1,a2,1,6",
        "block conformality K8,d3,balanced,sample1,a2,1,7",
        "block conformality K8,d3,balanced,sample1,a2,2,2",
        "block conformality K8,d3,balanced,sample1,a2,2,3",
        "block conformality K8,d3,balanced,sample1,a2,2,4",
        "block conformality K8,d3,balanced,sample1,a2,2,5",
        "block conformality K8,d3,balanced,sample1,a2,2,6",
        "block conformality K8,d3,balanced,sample1,a2,2,7",
        "block conformality K8,d3,balanced,sample1,a2,3,3",
        "block conformality K8,d3,balanced,sample1,a2,3,4",
        "block conformality K8,d3,balanced,sample1,a2,3,5",
        "block conformality K8,d3,balanced,sample1,a2,3,6",
        "block conformality K8,d3,balanced,sample1,a2,3,7",
        "block conformality K8,d3,balanced,sample1,a2,4,4",
        "block conformality K8,d3,balanced,sample1,a2,4,5",
        "block conformality K8,d3,balanced,sample1,a2,4,6",
        "block conformality K8,d3,balanced,sample1,a2,4,7",
        "block conformality K8,d3,balanced,sample1,a2,5,5",
        "block conformality K8,d3,balanced,sample1,a2,5,6",
        "block conformality K8,d3,balanced,sample1,a2,5,7",
        "block conformality K8,d3,balanced,sample1,a2,6,6",
        "block conformality K8,d3,balanced,sample1,a2,6,7",
        "block conformality K8,d3,balanced,sample1,a2,7,7",
        "block Euler K8,d3,balanced,sample1,a2",
        "scalar gradient K8,d3,balanced,sample1",
        "norm K8,d4,left,sample0",
        "block conformality K8,d4,left,sample0,a0,0,0",
        "block conformality K8,d4,left,sample0,a0,0,1",
        "block conformality K8,d4,left,sample0,a0,0,2",
        "block conformality K8,d4,left,sample0,a0,0,3",
        "block conformality K8,d4,left,sample0,a0,0,4",
        "block conformality K8,d4,left,sample0,a0,0,5",
        "block conformality K8,d4,left,sample0,a0,0,6",
        "block conformality K8,d4,left,sample0,a0,0,7",
        "block conformality K8,d4,left,sample0,a0,1,1",
        "block conformality K8,d4,left,sample0,a0,1,2",
        "block conformality K8,d4,left,sample0,a0,1,3",
        "block conformality K8,d4,left,sample0,a0,1,4",
        "block conformality K8,d4,left,sample0,a0,1,5",
        "block conformality K8,d4,left,sample0,a0,1,6",
        "block conformality K8,d4,left,sample0,a0,1,7",
        "block conformality K8,d4,left,sample0,a0,2,2",
        "block conformality K8,d4,left,sample0,a0,2,3",
        "block conformality K8,d4,left,sample0,a0,2,4",
        "block conformality K8,d4,left,sample0,a0,2,5",
        "block conformality K8,d4,left,sample0,a0,2,6",
        "block conformality K8,d4,left,sample0,a0,2,7",
        "block conformality K8,d4,left,sample0,a0,3,3",
        "block conformality K8,d4,left,sample0,a0,3,4",
        "block conformality K8,d4,left,sample0,a0,3,5",
        "block conformality K8,d4,left,sample0,a0,3,6",
        "block conformality K8,d4,left,sample0,a0,3,7",
        "block conformality K8,d4,left,sample0,a0,4,4",
        "block conformality K8,d4,left,sample0,a0,4,5",
        "block conformality K8,d4,left,sample0,a0,4,6",
        "block conformality K8,d4,left,sample0,a0,4,7",
        "block conformality K8,d4,left,sample0,a0,5,5",
        "block conformality K8,d4,left,sample0,a0,5,6",
        "block conformality K8,d4,left,sample0,a0,5,7",
        "block conformality K8,d4,left,sample0,a0,6,6",
        "block conformality K8,d4,left,sample0,a0,6,7",
        "block conformality K8,d4,left,sample0,a0,7,7",
        "block Euler K8,d4,left,sample0,a0",
        "block conformality K8,d4,left,sample0,a1,0,0",
        "block conformality K8,d4,left,sample0,a1,0,1",
        "block conformality K8,d4,left,sample0,a1,0,2",
        "block conformality K8,d4,left,sample0,a1,0,3",
        "block conformality K8,d4,left,sample0,a1,0,4",
        "block conformality K8,d4,left,sample0,a1,0,5",
        "block conformality K8,d4,left,sample0,a1,0,6",
        "block conformality K8,d4,left,sample0,a1,0,7",
        "block conformality K8,d4,left,sample0,a1,1,1",
        "block conformality K8,d4,left,sample0,a1,1,2",
        "block conformality K8,d4,left,sample0,a1,1,3",
        "block conformality K8,d4,left,sample0,a1,1,4",
        "block conformality K8,d4,left,sample0,a1,1,5",
        "block conformality K8,d4,left,sample0,a1,1,6",
        "block conformality K8,d4,left,sample0,a1,1,7",
        "block conformality K8,d4,left,sample0,a1,2,2",
        "block conformality K8,d4,left,sample0,a1,2,3",
        "block conformality K8,d4,left,sample0,a1,2,4",
        "block conformality K8,d4,left,sample0,a1,2,5",
        "block conformality K8,d4,left,sample0,a1,2,6",
        "block conformality K8,d4,left,sample0,a1,2,7",
        "block conformality K8,d4,left,sample0,a1,3,3",
        "block conformality K8,d4,left,sample0,a1,3,4",
        "block conformality K8,d4,left,sample0,a1,3,5",
        "block conformality K8,d4,left,sample0,a1,3,6",
        "block conformality K8,d4,left,sample0,a1,3,7",
        "block conformality K8,d4,left,sample0,a1,4,4",
        "block conformality K8,d4,left,sample0,a1,4,5",
        "block conformality K8,d4,left,sample0,a1,4,6",
        "block conformality K8,d4,left,sample0,a1,4,7",
        "block conformality K8,d4,left,sample0,a1,5,5",
        "block conformality K8,d4,left,sample0,a1,5,6",
        "block conformality K8,d4,left,sample0,a1,5,7",
        "block conformality K8,d4,left,sample0,a1,6,6",
        "block conformality K8,d4,left,sample0,a1,6,7",
        "block conformality K8,d4,left,sample0,a1,7,7",
        "block Euler K8,d4,left,sample0,a1",
        "block conformality K8,d4,left,sample0,a2,0,0",
        "block conformality K8,d4,left,sample0,a2,0,1",
        "block conformality K8,d4,left,sample0,a2,0,2",
        "block conformality K8,d4,left,sample0,a2,0,3",
        "block conformality K8,d4,left,sample0,a2,0,4",
        "block conformality K8,d4,left,sample0,a2,0,5",
        "block conformality K8,d4,left,sample0,a2,0,6",
        "block conformality K8,d4,left,sample0,a2,0,7",
        "block conformality K8,d4,left,sample0,a2,1,1",
        "block conformality K8,d4,left,sample0,a2,1,2",
        "block conformality K8,d4,left,sample0,a2,1,3",
        "block conformality K8,d4,left,sample0,a2,1,4",
        "block conformality K8,d4,left,sample0,a2,1,5",
        "block conformality K8,d4,left,sample0,a2,1,6",
        "block conformality K8,d4,left,sample0,a2,1,7",
        "block conformality K8,d4,left,sample0,a2,2,2",
        "block conformality K8,d4,left,sample0,a2,2,3",
        "block conformality K8,d4,left,sample0,a2,2,4",
        "block conformality K8,d4,left,sample0,a2,2,5",
        "block conformality K8,d4,left,sample0,a2,2,6",
        "block conformality K8,d4,left,sample0,a2,2,7",
        "block conformality K8,d4,left,sample0,a2,3,3",
        "block conformality K8,d4,left,sample0,a2,3,4",
        "block conformality K8,d4,left,sample0,a2,3,5",
        "block conformality K8,d4,left,sample0,a2,3,6",
        "block conformality K8,d4,left,sample0,a2,3,7",
        "block conformality K8,d4,left,sample0,a2,4,4",
        "block conformality K8,d4,left,sample0,a2,4,5",
        "block conformality K8,d4,left,sample0,a2,4,6",
        "block conformality K8,d4,left,sample0,a2,4,7",
        "block conformality K8,d4,left,sample0,a2,5,5",
        "block conformality K8,d4,left,sample0,a2,5,6",
        "block conformality K8,d4,left,sample0,a2,5,7",
        "block conformality K8,d4,left,sample0,a2,6,6",
        "block conformality K8,d4,left,sample0,a2,6,7",
        "block conformality K8,d4,left,sample0,a2,7,7",
        "block Euler K8,d4,left,sample0,a2",
        "block conformality K8,d4,left,sample0,a3,0,0",
        "block conformality K8,d4,left,sample0,a3,0,1",
        "block conformality K8,d4,left,sample0,a3,0,2",
        "block conformality K8,d4,left,sample0,a3,0,3",
        "block conformality K8,d4,left,sample0,a3,0,4",
        "block conformality K8,d4,left,sample0,a3,0,5",
        "block conformality K8,d4,left,sample0,a3,0,6",
        "block conformality K8,d4,left,sample0,a3,0,7",
        "block conformality K8,d4,left,sample0,a3,1,1",
        "block conformality K8,d4,left,sample0,a3,1,2",
        "block conformality K8,d4,left,sample0,a3,1,3",
        "block conformality K8,d4,left,sample0,a3,1,4",
        "block conformality K8,d4,left,sample0,a3,1,5",
        "block conformality K8,d4,left,sample0,a3,1,6",
        "block conformality K8,d4,left,sample0,a3,1,7",
        "block conformality K8,d4,left,sample0,a3,2,2",
        "block conformality K8,d4,left,sample0,a3,2,3",
        "block conformality K8,d4,left,sample0,a3,2,4",
        "block conformality K8,d4,left,sample0,a3,2,5",
        "block conformality K8,d4,left,sample0,a3,2,6",
        "block conformality K8,d4,left,sample0,a3,2,7",
        "block conformality K8,d4,left,sample0,a3,3,3",
        "block conformality K8,d4,left,sample0,a3,3,4",
        "block conformality K8,d4,left,sample0,a3,3,5",
        "block conformality K8,d4,left,sample0,a3,3,6",
        "block conformality K8,d4,left,sample0,a3,3,7",
        "block conformality K8,d4,left,sample0,a3,4,4",
        "block conformality K8,d4,left,sample0,a3,4,5",
        "block conformality K8,d4,left,sample0,a3,4,6",
        "block conformality K8,d4,left,sample0,a3,4,7",
        "block conformality K8,d4,left,sample0,a3,5,5",
        "block conformality K8,d4,left,sample0,a3,5,6",
        "block conformality K8,d4,left,sample0,a3,5,7",
        "block conformality K8,d4,left,sample0,a3,6,6",
        "block conformality K8,d4,left,sample0,a3,6,7",
        "block conformality K8,d4,left,sample0,a3,7,7",
        "block Euler K8,d4,left,sample0,a3",
        "scalar gradient K8,d4,left,sample0",
        "norm K8,d4,left,sample1",
        "block conformality K8,d4,left,sample1,a0,0,0",
        "block conformality K8,d4,left,sample1,a0,0,1",
        "block conformality K8,d4,left,sample1,a0,0,2",
        "block conformality K8,d4,left,sample1,a0,0,3",
        "block conformality K8,d4,left,sample1,a0,0,4",
        "block conformality K8,d4,left,sample1,a0,0,5",
        "block conformality K8,d4,left,sample1,a0,0,6",
        "block conformality K8,d4,left,sample1,a0,0,7",
        "block conformality K8,d4,left,sample1,a0,1,1",
        "block conformality K8,d4,left,sample1,a0,1,2",
        "block conformality K8,d4,left,sample1,a0,1,3",
        "block conformality K8,d4,left,sample1,a0,1,4",
        "block conformality K8,d4,left,sample1,a0,1,5",
        "block conformality K8,d4,left,sample1,a0,1,6",
        "block conformality K8,d4,left,sample1,a0,1,7",
        "block conformality K8,d4,left,sample1,a0,2,2",
        "block conformality K8,d4,left,sample1,a0,2,3",
        "block conformality K8,d4,left,sample1,a0,2,4",
        "block conformality K8,d4,left,sample1,a0,2,5",
        "block conformality K8,d4,left,sample1,a0,2,6",
        "block conformality K8,d4,left,sample1,a0,2,7",
        "block conformality K8,d4,left,sample1,a0,3,3",
        "block conformality K8,d4,left,sample1,a0,3,4",
        "block conformality K8,d4,left,sample1,a0,3,5",
        "block conformality K8,d4,left,sample1,a0,3,6",
        "block conformality K8,d4,left,sample1,a0,3,7",
        "block conformality K8,d4,left,sample1,a0,4,4",
        "block conformality K8,d4,left,sample1,a0,4,5",
        "block conformality K8,d4,left,sample1,a0,4,6",
        "block conformality K8,d4,left,sample1,a0,4,7",
        "block conformality K8,d4,left,sample1,a0,5,5",
        "block conformality K8,d4,left,sample1,a0,5,6",
        "block conformality K8,d4,left,sample1,a0,5,7",
        "block conformality K8,d4,left,sample1,a0,6,6",
        "block conformality K8,d4,left,sample1,a0,6,7",
        "block conformality K8,d4,left,sample1,a0,7,7",
        "block Euler K8,d4,left,sample1,a0",
        "block conformality K8,d4,left,sample1,a1,0,0",
        "block conformality K8,d4,left,sample1,a1,0,1",
        "block conformality K8,d4,left,sample1,a1,0,2",
        "block conformality K8,d4,left,sample1,a1,0,3",
        "block conformality K8,d4,left,sample1,a1,0,4",
        "block conformality K8,d4,left,sample1,a1,0,5",
        "block conformality K8,d4,left,sample1,a1,0,6",
        "block conformality K8,d4,left,sample1,a1,0,7",
        "block conformality K8,d4,left,sample1,a1,1,1",
        "block conformality K8,d4,left,sample1,a1,1,2",
        "block conformality K8,d4,left,sample1,a1,1,3",
        "block conformality K8,d4,left,sample1,a1,1,4",
        "block conformality K8,d4,left,sample1,a1,1,5",
        "block conformality K8,d4,left,sample1,a1,1,6",
        "block conformality K8,d4,left,sample1,a1,1,7",
        "block conformality K8,d4,left,sample1,a1,2,2",
        "block conformality K8,d4,left,sample1,a1,2,3",
        "block conformality K8,d4,left,sample1,a1,2,4",
        "block conformality K8,d4,left,sample1,a1,2,5",
        "block conformality K8,d4,left,sample1,a1,2,6",
        "block conformality K8,d4,left,sample1,a1,2,7",
        "block conformality K8,d4,left,sample1,a1,3,3",
        "block conformality K8,d4,left,sample1,a1,3,4",
        "block conformality K8,d4,left,sample1,a1,3,5",
        "block conformality K8,d4,left,sample1,a1,3,6",
        "block conformality K8,d4,left,sample1,a1,3,7",
        "block conformality K8,d4,left,sample1,a1,4,4",
        "block conformality K8,d4,left,sample1,a1,4,5",
        "block conformality K8,d4,left,sample1,a1,4,6",
        "block conformality K8,d4,left,sample1,a1,4,7",
        "block conformality K8,d4,left,sample1,a1,5,5",
        "block conformality K8,d4,left,sample1,a1,5,6",
        "block conformality K8,d4,left,sample1,a1,5,7",
        "block conformality K8,d4,left,sample1,a1,6,6",
        "block conformality K8,d4,left,sample1,a1,6,7",
        "block conformality K8,d4,left,sample1,a1,7,7",
        "block Euler K8,d4,left,sample1,a1",
        "block conformality K8,d4,left,sample1,a2,0,0",
        "block conformality K8,d4,left,sample1,a2,0,1",
        "block conformality K8,d4,left,sample1,a2,0,2",
        "block conformality K8,d4,left,sample1,a2,0,3",
        "block conformality K8,d4,left,sample1,a2,0,4",
        "block conformality K8,d4,left,sample1,a2,0,5",
        "block conformality K8,d4,left,sample1,a2,0,6",
        "block conformality K8,d4,left,sample1,a2,0,7",
        "block conformality K8,d4,left,sample1,a2,1,1",
        "block conformality K8,d4,left,sample1,a2,1,2",
        "block conformality K8,d4,left,sample1,a2,1,3",
        "block conformality K8,d4,left,sample1,a2,1,4",
        "block conformality K8,d4,left,sample1,a2,1,5",
        "block conformality K8,d4,left,sample1,a2,1,6",
        "block conformality K8,d4,left,sample1,a2,1,7",
        "block conformality K8,d4,left,sample1,a2,2,2",
        "block conformality K8,d4,left,sample1,a2,2,3",
        "block conformality K8,d4,left,sample1,a2,2,4",
        "block conformality K8,d4,left,sample1,a2,2,5",
        "block conformality K8,d4,left,sample1,a2,2,6",
        "block conformality K8,d4,left,sample1,a2,2,7",
        "block conformality K8,d4,left,sample1,a2,3,3",
        "block conformality K8,d4,left,sample1,a2,3,4",
        "block conformality K8,d4,left,sample1,a2,3,5",
        "block conformality K8,d4,left,sample1,a2,3,6",
        "block conformality K8,d4,left,sample1,a2,3,7",
        "block conformality K8,d4,left,sample1,a2,4,4",
        "block conformality K8,d4,left,sample1,a2,4,5",
        "block conformality K8,d4,left,sample1,a2,4,6",
        "block conformality K8,d4,left,sample1,a2,4,7",
        "block conformality K8,d4,left,sample1,a2,5,5",
        "block conformality K8,d4,left,sample1,a2,5,6",
        "block conformality K8,d4,left,sample1,a2,5,7",
        "block conformality K8,d4,left,sample1,a2,6,6",
        "block conformality K8,d4,left,sample1,a2,6,7",
        "block conformality K8,d4,left,sample1,a2,7,7",
        "block Euler K8,d4,left,sample1,a2",
        "block conformality K8,d4,left,sample1,a3,0,0",
        "block conformality K8,d4,left,sample1,a3,0,1",
        "block conformality K8,d4,left,sample1,a3,0,2",
        "block conformality K8,d4,left,sample1,a3,0,3",
        "block conformality K8,d4,left,sample1,a3,0,4",
        "block conformality K8,d4,left,sample1,a3,0,5",
        "block conformality K8,d4,left,sample1,a3,0,6",
        "block conformality K8,d4,left,sample1,a3,0,7",
        "block conformality K8,d4,left,sample1,a3,1,1",
        "block conformality K8,d4,left,sample1,a3,1,2",
        "block conformality K8,d4,left,sample1,a3,1,3",
        "block conformality K8,d4,left,sample1,a3,1,4",
        "block conformality K8,d4,left,sample1,a3,1,5",
        "block conformality K8,d4,left,sample1,a3,1,6",
        "block conformality K8,d4,left,sample1,a3,1,7",
        "block conformality K8,d4,left,sample1,a3,2,2",
        "block conformality K8,d4,left,sample1,a3,2,3",
        "block conformality K8,d4,left,sample1,a3,2,4",
        "block conformality K8,d4,left,sample1,a3,2,5",
        "block conformality K8,d4,left,sample1,a3,2,6",
        "block conformality K8,d4,left,sample1,a3,2,7",
        "block conformality K8,d4,left,sample1,a3,3,3",
        "block conformality K8,d4,left,sample1,a3,3,4",
        "block conformality K8,d4,left,sample1,a3,3,5",
        "block conformality K8,d4,left,sample1,a3,3,6",
        "block conformality K8,d4,left,sample1,a3,3,7",
        "block conformality K8,d4,left,sample1,a3,4,4",
        "block conformality K8,d4,left,sample1,a3,4,5",
        "block conformality K8,d4,left,sample1,a3,4,6",
        "block conformality K8,d4,left,sample1,a3,4,7",
        "block conformality K8,d4,left,sample1,a3,5,5",
        "block conformality K8,d4,left,sample1,a3,5,6",
        "block conformality K8,d4,left,sample1,a3,5,7",
        "block conformality K8,d4,left,sample1,a3,6,6",
        "block conformality K8,d4,left,sample1,a3,6,7",
        "block conformality K8,d4,left,sample1,a3,7,7",
        "block Euler K8,d4,left,sample1,a3",
        "scalar gradient K8,d4,left,sample1",
        "norm K8,d4,right,sample0",
        "block conformality K8,d4,right,sample0,a0,0,0",
        "block conformality K8,d4,right,sample0,a0,0,1",
        "block conformality K8,d4,right,sample0,a0,0,2",
        "block conformality K8,d4,right,sample0,a0,0,3",
        "block conformality K8,d4,right,sample0,a0,0,4",
        "block conformality K8,d4,right,sample0,a0,0,5",
        "block conformality K8,d4,right,sample0,a0,0,6",
        "block conformality K8,d4,right,sample0,a0,0,7",
        "block conformality K8,d4,right,sample0,a0,1,1",
        "block conformality K8,d4,right,sample0,a0,1,2",
        "block conformality K8,d4,right,sample0,a0,1,3",
        "block conformality K8,d4,right,sample0,a0,1,4",
        "block conformality K8,d4,right,sample0,a0,1,5",
        "block conformality K8,d4,right,sample0,a0,1,6",
        "block conformality K8,d4,right,sample0,a0,1,7",
        "block conformality K8,d4,right,sample0,a0,2,2",
        "block conformality K8,d4,right,sample0,a0,2,3",
        "block conformality K8,d4,right,sample0,a0,2,4",
        "block conformality K8,d4,right,sample0,a0,2,5",
        "block conformality K8,d4,right,sample0,a0,2,6",
        "block conformality K8,d4,right,sample0,a0,2,7",
        "block conformality K8,d4,right,sample0,a0,3,3",
        "block conformality K8,d4,right,sample0,a0,3,4",
        "block conformality K8,d4,right,sample0,a0,3,5",
        "block conformality K8,d4,right,sample0,a0,3,6",
        "block conformality K8,d4,right,sample0,a0,3,7",
        "block conformality K8,d4,right,sample0,a0,4,4",
        "block conformality K8,d4,right,sample0,a0,4,5",
        "block conformality K8,d4,right,sample0,a0,4,6",
        "block conformality K8,d4,right,sample0,a0,4,7",
        "block conformality K8,d4,right,sample0,a0,5,5",
        "block conformality K8,d4,right,sample0,a0,5,6",
        "block conformality K8,d4,right,sample0,a0,5,7",
        "block conformality K8,d4,right,sample0,a0,6,6",
        "block conformality K8,d4,right,sample0,a0,6,7",
        "block conformality K8,d4,right,sample0,a0,7,7",
        "block Euler K8,d4,right,sample0,a0",
        "block conformality K8,d4,right,sample0,a1,0,0",
        "block conformality K8,d4,right,sample0,a1,0,1",
        "block conformality K8,d4,right,sample0,a1,0,2",
        "block conformality K8,d4,right,sample0,a1,0,3",
        "block conformality K8,d4,right,sample0,a1,0,4",
        "block conformality K8,d4,right,sample0,a1,0,5",
        "block conformality K8,d4,right,sample0,a1,0,6",
        "block conformality K8,d4,right,sample0,a1,0,7",
        "block conformality K8,d4,right,sample0,a1,1,1",
        "block conformality K8,d4,right,sample0,a1,1,2",
        "block conformality K8,d4,right,sample0,a1,1,3",
        "block conformality K8,d4,right,sample0,a1,1,4",
        "block conformality K8,d4,right,sample0,a1,1,5",
        "block conformality K8,d4,right,sample0,a1,1,6",
        "block conformality K8,d4,right,sample0,a1,1,7",
        "block conformality K8,d4,right,sample0,a1,2,2",
        "block conformality K8,d4,right,sample0,a1,2,3",
        "block conformality K8,d4,right,sample0,a1,2,4",
        "block conformality K8,d4,right,sample0,a1,2,5",
        "block conformality K8,d4,right,sample0,a1,2,6",
        "block conformality K8,d4,right,sample0,a1,2,7",
        "block conformality K8,d4,right,sample0,a1,3,3",
        "block conformality K8,d4,right,sample0,a1,3,4",
        "block conformality K8,d4,right,sample0,a1,3,5",
        "block conformality K8,d4,right,sample0,a1,3,6",
        "block conformality K8,d4,right,sample0,a1,3,7",
        "block conformality K8,d4,right,sample0,a1,4,4",
        "block conformality K8,d4,right,sample0,a1,4,5",
        "block conformality K8,d4,right,sample0,a1,4,6",
        "block conformality K8,d4,right,sample0,a1,4,7",
        "block conformality K8,d4,right,sample0,a1,5,5",
        "block conformality K8,d4,right,sample0,a1,5,6",
        "block conformality K8,d4,right,sample0,a1,5,7",
        "block conformality K8,d4,right,sample0,a1,6,6",
        "block conformality K8,d4,right,sample0,a1,6,7",
        "block conformality K8,d4,right,sample0,a1,7,7",
        "block Euler K8,d4,right,sample0,a1",
        "block conformality K8,d4,right,sample0,a2,0,0",
        "block conformality K8,d4,right,sample0,a2,0,1",
        "block conformality K8,d4,right,sample0,a2,0,2",
        "block conformality K8,d4,right,sample0,a2,0,3",
        "block conformality K8,d4,right,sample0,a2,0,4",
        "block conformality K8,d4,right,sample0,a2,0,5",
        "block conformality K8,d4,right,sample0,a2,0,6",
        "block conformality K8,d4,right,sample0,a2,0,7",
        "block conformality K8,d4,right,sample0,a2,1,1",
        "block conformality K8,d4,right,sample0,a2,1,2",
        "block conformality K8,d4,right,sample0,a2,1,3",
        "block conformality K8,d4,right,sample0,a2,1,4",
        "block conformality K8,d4,right,sample0,a2,1,5",
        "block conformality K8,d4,right,sample0,a2,1,6",
        "block conformality K8,d4,right,sample0,a2,1,7",
        "block conformality K8,d4,right,sample0,a2,2,2",
        "block conformality K8,d4,right,sample0,a2,2,3",
        "block conformality K8,d4,right,sample0,a2,2,4",
        "block conformality K8,d4,right,sample0,a2,2,5",
        "block conformality K8,d4,right,sample0,a2,2,6",
        "block conformality K8,d4,right,sample0,a2,2,7",
        "block conformality K8,d4,right,sample0,a2,3,3",
        "block conformality K8,d4,right,sample0,a2,3,4",
        "block conformality K8,d4,right,sample0,a2,3,5",
        "block conformality K8,d4,right,sample0,a2,3,6",
        "block conformality K8,d4,right,sample0,a2,3,7",
        "block conformality K8,d4,right,sample0,a2,4,4",
        "block conformality K8,d4,right,sample0,a2,4,5",
        "block conformality K8,d4,right,sample0,a2,4,6",
        "block conformality K8,d4,right,sample0,a2,4,7",
        "block conformality K8,d4,right,sample0,a2,5,5",
        "block conformality K8,d4,right,sample0,a2,5,6",
        "block conformality K8,d4,right,sample0,a2,5,7",
        "block conformality K8,d4,right,sample0,a2,6,6",
        "block conformality K8,d4,right,sample0,a2,6,7",
        "block conformality K8,d4,right,sample0,a2,7,7",
        "block Euler K8,d4,right,sample0,a2",
        "block conformality K8,d4,right,sample0,a3,0,0",
        "block conformality K8,d4,right,sample0,a3,0,1",
        "block conformality K8,d4,right,sample0,a3,0,2",
        "block conformality K8,d4,right,sample0,a3,0,3",
        "block conformality K8,d4,right,sample0,a3,0,4",
        "block conformality K8,d4,right,sample0,a3,0,5",
        "block conformality K8,d4,right,sample0,a3,0,6",
        "block conformality K8,d4,right,sample0,a3,0,7",
        "block conformality K8,d4,right,sample0,a3,1,1",
        "block conformality K8,d4,right,sample0,a3,1,2",
        "block conformality K8,d4,right,sample0,a3,1,3",
        "block conformality K8,d4,right,sample0,a3,1,4",
        "block conformality K8,d4,right,sample0,a3,1,5",
        "block conformality K8,d4,right,sample0,a3,1,6",
        "block conformality K8,d4,right,sample0,a3,1,7",
        "block conformality K8,d4,right,sample0,a3,2,2",
        "block conformality K8,d4,right,sample0,a3,2,3",
        "block conformality K8,d4,right,sample0,a3,2,4",
        "block conformality K8,d4,right,sample0,a3,2,5",
        "block conformality K8,d4,right,sample0,a3,2,6",
        "block conformality K8,d4,right,sample0,a3,2,7",
        "block conformality K8,d4,right,sample0,a3,3,3",
        "block conformality K8,d4,right,sample0,a3,3,4",
        "block conformality K8,d4,right,sample0,a3,3,5",
        "block conformality K8,d4,right,sample0,a3,3,6",
        "block conformality K8,d4,right,sample0,a3,3,7",
        "block conformality K8,d4,right,sample0,a3,4,4",
        "block conformality K8,d4,right,sample0,a3,4,5",
        "block conformality K8,d4,right,sample0,a3,4,6",
        "block conformality K8,d4,right,sample0,a3,4,7",
        "block conformality K8,d4,right,sample0,a3,5,5",
        "block conformality K8,d4,right,sample0,a3,5,6",
        "block conformality K8,d4,right,sample0,a3,5,7",
        "block conformality K8,d4,right,sample0,a3,6,6",
        "block conformality K8,d4,right,sample0,a3,6,7",
        "block conformality K8,d4,right,sample0,a3,7,7",
        "block Euler K8,d4,right,sample0,a3",
        "scalar gradient K8,d4,right,sample0",
        "norm K8,d4,right,sample1",
        "block conformality K8,d4,right,sample1,a0,0,0",
        "block conformality K8,d4,right,sample1,a0,0,1",
        "block conformality K8,d4,right,sample1,a0,0,2",
        "block conformality K8,d4,right,sample1,a0,0,3",
        "block conformality K8,d4,right,sample1,a0,0,4",
        "block conformality K8,d4,right,sample1,a0,0,5",
        "block conformality K8,d4,right,sample1,a0,0,6",
        "block conformality K8,d4,right,sample1,a0,0,7",
        "block conformality K8,d4,right,sample1,a0,1,1",
        "block conformality K8,d4,right,sample1,a0,1,2",
        "block conformality K8,d4,right,sample1,a0,1,3",
        "block conformality K8,d4,right,sample1,a0,1,4",
        "block conformality K8,d4,right,sample1,a0,1,5",
        "block conformality K8,d4,right,sample1,a0,1,6",
        "block conformality K8,d4,right,sample1,a0,1,7",
        "block conformality K8,d4,right,sample1,a0,2,2",
        "block conformality K8,d4,right,sample1,a0,2,3",
        "block conformality K8,d4,right,sample1,a0,2,4",
        "block conformality K8,d4,right,sample1,a0,2,5",
        "block conformality K8,d4,right,sample1,a0,2,6",
        "block conformality K8,d4,right,sample1,a0,2,7",
        "block conformality K8,d4,right,sample1,a0,3,3",
        "block conformality K8,d4,right,sample1,a0,3,4",
        "block conformality K8,d4,right,sample1,a0,3,5",
        "block conformality K8,d4,right,sample1,a0,3,6",
        "block conformality K8,d4,right,sample1,a0,3,7",
        "block conformality K8,d4,right,sample1,a0,4,4",
        "block conformality K8,d4,right,sample1,a0,4,5",
        "block conformality K8,d4,right,sample1,a0,4,6",
        "block conformality K8,d4,right,sample1,a0,4,7",
        "block conformality K8,d4,right,sample1,a0,5,5",
        "block conformality K8,d4,right,sample1,a0,5,6",
        "block conformality K8,d4,right,sample1,a0,5,7",
        "block conformality K8,d4,right,sample1,a0,6,6",
        "block conformality K8,d4,right,sample1,a0,6,7",
        "block conformality K8,d4,right,sample1,a0,7,7",
        "block Euler K8,d4,right,sample1,a0",
        "block conformality K8,d4,right,sample1,a1,0,0",
        "block conformality K8,d4,right,sample1,a1,0,1",
        "block conformality K8,d4,right,sample1,a1,0,2",
        "block conformality K8,d4,right,sample1,a1,0,3",
        "block conformality K8,d4,right,sample1,a1,0,4",
        "block conformality K8,d4,right,sample1,a1,0,5",
        "block conformality K8,d4,right,sample1,a1,0,6",
        "block conformality K8,d4,right,sample1,a1,0,7",
        "block conformality K8,d4,right,sample1,a1,1,1",
        "block conformality K8,d4,right,sample1,a1,1,2",
        "block conformality K8,d4,right,sample1,a1,1,3",
        "block conformality K8,d4,right,sample1,a1,1,4",
        "block conformality K8,d4,right,sample1,a1,1,5",
        "block conformality K8,d4,right,sample1,a1,1,6",
        "block conformality K8,d4,right,sample1,a1,1,7",
        "block conformality K8,d4,right,sample1,a1,2,2",
        "block conformality K8,d4,right,sample1,a1,2,3",
        "block conformality K8,d4,right,sample1,a1,2,4",
        "block conformality K8,d4,right,sample1,a1,2,5",
        "block conformality K8,d4,right,sample1,a1,2,6",
        "block conformality K8,d4,right,sample1,a1,2,7",
        "block conformality K8,d4,right,sample1,a1,3,3",
        "block conformality K8,d4,right,sample1,a1,3,4",
        "block conformality K8,d4,right,sample1,a1,3,5",
        "block conformality K8,d4,right,sample1,a1,3,6",
        "block conformality K8,d4,right,sample1,a1,3,7",
        "block conformality K8,d4,right,sample1,a1,4,4",
        "block conformality K8,d4,right,sample1,a1,4,5",
        "block conformality K8,d4,right,sample1,a1,4,6",
        "block conformality K8,d4,right,sample1,a1,4,7",
        "block conformality K8,d4,right,sample1,a1,5,5",
        "block conformality K8,d4,right,sample1,a1,5,6",
        "block conformality K8,d4,right,sample1,a1,5,7",
        "block conformality K8,d4,right,sample1,a1,6,6",
        "block conformality K8,d4,right,sample1,a1,6,7",
        "block conformality K8,d4,right,sample1,a1,7,7",
        "block Euler K8,d4,right,sample1,a1",
        "block conformality K8,d4,right,sample1,a2,0,0",
        "block conformality K8,d4,right,sample1,a2,0,1",
        "block conformality K8,d4,right,sample1,a2,0,2",
        "block conformality K8,d4,right,sample1,a2,0,3",
        "block conformality K8,d4,right,sample1,a2,0,4",
        "block conformality K8,d4,right,sample1,a2,0,5",
        "block conformality K8,d4,right,sample1,a2,0,6",
        "block conformality K8,d4,right,sample1,a2,0,7",
        "block conformality K8,d4,right,sample1,a2,1,1",
        "block conformality K8,d4,right,sample1,a2,1,2",
        "block conformality K8,d4,right,sample1,a2,1,3",
        "block conformality K8,d4,right,sample1,a2,1,4",
        "block conformality K8,d4,right,sample1,a2,1,5",
        "block conformality K8,d4,right,sample1,a2,1,6",
        "block conformality K8,d4,right,sample1,a2,1,7",
        "block conformality K8,d4,right,sample1,a2,2,2",
        "block conformality K8,d4,right,sample1,a2,2,3",
        "block conformality K8,d4,right,sample1,a2,2,4",
        "block conformality K8,d4,right,sample1,a2,2,5",
        "block conformality K8,d4,right,sample1,a2,2,6",
        "block conformality K8,d4,right,sample1,a2,2,7",
        "block conformality K8,d4,right,sample1,a2,3,3",
        "block conformality K8,d4,right,sample1,a2,3,4",
        "block conformality K8,d4,right,sample1,a2,3,5",
        "block conformality K8,d4,right,sample1,a2,3,6",
        "block conformality K8,d4,right,sample1,a2,3,7",
        "block conformality K8,d4,right,sample1,a2,4,4",
        "block conformality K8,d4,right,sample1,a2,4,5",
        "block conformality K8,d4,right,sample1,a2,4,6",
        "block conformality K8,d4,right,sample1,a2,4,7",
        "block conformality K8,d4,right,sample1,a2,5,5",
        "block conformality K8,d4,right,sample1,a2,5,6",
        "block conformality K8,d4,right,sample1,a2,5,7",
        "block conformality K8,d4,right,sample1,a2,6,6",
        "block conformality K8,d4,right,sample1,a2,6,7",
        "block conformality K8,d4,right,sample1,a2,7,7",
        "block Euler K8,d4,right,sample1,a2",
        "block conformality K8,d4,right,sample1,a3,0,0",
        "block conformality K8,d4,right,sample1,a3,0,1",
        "block conformality K8,d4,right,sample1,a3,0,2",
        "block conformality K8,d4,right,sample1,a3,0,3",
        "block conformality K8,d4,right,sample1,a3,0,4",
        "block conformality K8,d4,right,sample1,a3,0,5",
        "block conformality K8,d4,right,sample1,a3,0,6",
        "block conformality K8,d4,right,sample1,a3,0,7",
        "block conformality K8,d4,right,sample1,a3,1,1",
        "block conformality K8,d4,right,sample1,a3,1,2",
        "block conformality K8,d4,right,sample1,a3,1,3",
        "block conformality K8,d4,right,sample1,a3,1,4",
        "block conformality K8,d4,right,sample1,a3,1,5",
        "block conformality K8,d4,right,sample1,a3,1,6",
        "block conformality K8,d4,right,sample1,a3,1,7",
        "block conformality K8,d4,right,sample1,a3,2,2",
        "block conformality K8,d4,right,sample1,a3,2,3",
        "block conformality K8,d4,right,sample1,a3,2,4",
        "block conformality K8,d4,right,sample1,a3,2,5",
        "block conformality K8,d4,right,sample1,a3,2,6",
        "block conformality K8,d4,right,sample1,a3,2,7",
        "block conformality K8,d4,right,sample1,a3,3,3",
        "block conformality K8,d4,right,sample1,a3,3,4",
        "block conformality K8,d4,right,sample1,a3,3,5",
        "block conformality K8,d4,right,sample1,a3,3,6",
        "block conformality K8,d4,right,sample1,a3,3,7",
        "block conformality K8,d4,right,sample1,a3,4,4",
        "block conformality K8,d4,right,sample1,a3,4,5",
        "block conformality K8,d4,right,sample1,a3,4,6",
        "block conformality K8,d4,right,sample1,a3,4,7",
        "block conformality K8,d4,right,sample1,a3,5,5",
        "block conformality K8,d4,right,sample1,a3,5,6",
        "block conformality K8,d4,right,sample1,a3,5,7",
        "block conformality K8,d4,right,sample1,a3,6,6",
        "block conformality K8,d4,right,sample1,a3,6,7",
        "block conformality K8,d4,right,sample1,a3,7,7",
        "block Euler K8,d4,right,sample1,a3",
        "scalar gradient K8,d4,right,sample1",
        "norm K8,d4,balanced,sample0",
        "block conformality K8,d4,balanced,sample0,a0,0,0",
        "block conformality K8,d4,balanced,sample0,a0,0,1",
        "block conformality K8,d4,balanced,sample0,a0,0,2",
        "block conformality K8,d4,balanced,sample0,a0,0,3",
        "block conformality K8,d4,balanced,sample0,a0,0,4",
        "block conformality K8,d4,balanced,sample0,a0,0,5",
        "block conformality K8,d4,balanced,sample0,a0,0,6",
        "block conformality K8,d4,balanced,sample0,a0,0,7",
        "block conformality K8,d4,balanced,sample0,a0,1,1",
        "block conformality K8,d4,balanced,sample0,a0,1,2",
        "block conformality K8,d4,balanced,sample0,a0,1,3",
        "block conformality K8,d4,balanced,sample0,a0,1,4",
        "block conformality K8,d4,balanced,sample0,a0,1,5",
        "block conformality K8,d4,balanced,sample0,a0,1,6",
        "block conformality K8,d4,balanced,sample0,a0,1,7",
        "block conformality K8,d4,balanced,sample0,a0,2,2",
        "block conformality K8,d4,balanced,sample0,a0,2,3",
        "block conformality K8,d4,balanced,sample0,a0,2,4",
        "block conformality K8,d4,balanced,sample0,a0,2,5",
        "block conformality K8,d4,balanced,sample0,a0,2,6",
        "block conformality K8,d4,balanced,sample0,a0,2,7",
        "block conformality K8,d4,balanced,sample0,a0,3,3",
        "block conformality K8,d4,balanced,sample0,a0,3,4",
        "block conformality K8,d4,balanced,sample0,a0,3,5",
        "block conformality K8,d4,balanced,sample0,a0,3,6",
        "block conformality K8,d4,balanced,sample0,a0,3,7",
        "block conformality K8,d4,balanced,sample0,a0,4,4",
        "block conformality K8,d4,balanced,sample0,a0,4,5",
        "block conformality K8,d4,balanced,sample0,a0,4,6",
        "block conformality K8,d4,balanced,sample0,a0,4,7",
        "block conformality K8,d4,balanced,sample0,a0,5,5",
        "block conformality K8,d4,balanced,sample0,a0,5,6",
        "block conformality K8,d4,balanced,sample0,a0,5,7",
        "block conformality K8,d4,balanced,sample0,a0,6,6",
        "block conformality K8,d4,balanced,sample0,a0,6,7",
        "block conformality K8,d4,balanced,sample0,a0,7,7",
        "block Euler K8,d4,balanced,sample0,a0",
        "block conformality K8,d4,balanced,sample0,a1,0,0",
        "block conformality K8,d4,balanced,sample0,a1,0,1",
        "block conformality K8,d4,balanced,sample0,a1,0,2",
        "block conformality K8,d4,balanced,sample0,a1,0,3",
        "block conformality K8,d4,balanced,sample0,a1,0,4",
        "block conformality K8,d4,balanced,sample0,a1,0,5",
        "block conformality K8,d4,balanced,sample0,a1,0,6",
        "block conformality K8,d4,balanced,sample0,a1,0,7",
        "block conformality K8,d4,balanced,sample0,a1,1,1",
        "block conformality K8,d4,balanced,sample0,a1,1,2",
        "block conformality K8,d4,balanced,sample0,a1,1,3",
        "block conformality K8,d4,balanced,sample0,a1,1,4",
        "block conformality K8,d4,balanced,sample0,a1,1,5",
        "block conformality K8,d4,balanced,sample0,a1,1,6",
        "block conformality K8,d4,balanced,sample0,a1,1,7",
        "block conformality K8,d4,balanced,sample0,a1,2,2",
        "block conformality K8,d4,balanced,sample0,a1,2,3",
        "block conformality K8,d4,balanced,sample0,a1,2,4",
        "block conformality K8,d4,balanced,sample0,a1,2,5",
        "block conformality K8,d4,balanced,sample0,a1,2,6",
        "block conformality K8,d4,balanced,sample0,a1,2,7",
        "block conformality K8,d4,balanced,sample0,a1,3,3",
        "block conformality K8,d4,balanced,sample0,a1,3,4",
        "block conformality K8,d4,balanced,sample0,a1,3,5",
        "block conformality K8,d4,balanced,sample0,a1,3,6",
        "block conformality K8,d4,balanced,sample0,a1,3,7",
        "block conformality K8,d4,balanced,sample0,a1,4,4",
        "block conformality K8,d4,balanced,sample0,a1,4,5",
        "block conformality K8,d4,balanced,sample0,a1,4,6",
        "block conformality K8,d4,balanced,sample0,a1,4,7",
        "block conformality K8,d4,balanced,sample0,a1,5,5",
        "block conformality K8,d4,balanced,sample0,a1,5,6",
        "block conformality K8,d4,balanced,sample0,a1,5,7",
        "block conformality K8,d4,balanced,sample0,a1,6,6",
        "block conformality K8,d4,balanced,sample0,a1,6,7",
        "block conformality K8,d4,balanced,sample0,a1,7,7",
        "block Euler K8,d4,balanced,sample0,a1",
        "block conformality K8,d4,balanced,sample0,a2,0,0",
        "block conformality K8,d4,balanced,sample0,a2,0,1",
        "block conformality K8,d4,balanced,sample0,a2,0,2",
        "block conformality K8,d4,balanced,sample0,a2,0,3",
        "block conformality K8,d4,balanced,sample0,a2,0,4",
        "block conformality K8,d4,balanced,sample0,a2,0,5",
        "block conformality K8,d4,balanced,sample0,a2,0,6",
        "block conformality K8,d4,balanced,sample0,a2,0,7",
        "block conformality K8,d4,balanced,sample0,a2,1,1",
        "block conformality K8,d4,balanced,sample0,a2,1,2",
        "block conformality K8,d4,balanced,sample0,a2,1,3",
        "block conformality K8,d4,balanced,sample0,a2,1,4",
        "block conformality K8,d4,balanced,sample0,a2,1,5",
        "block conformality K8,d4,balanced,sample0,a2,1,6",
        "block conformality K8,d4,balanced,sample0,a2,1,7",
        "block conformality K8,d4,balanced,sample0,a2,2,2",
        "block conformality K8,d4,balanced,sample0,a2,2,3",
        "block conformality K8,d4,balanced,sample0,a2,2,4",
        "block conformality K8,d4,balanced,sample0,a2,2,5",
        "block conformality K8,d4,balanced,sample0,a2,2,6",
        "block conformality K8,d4,balanced,sample0,a2,2,7",
        "block conformality K8,d4,balanced,sample0,a2,3,3",
        "block conformality K8,d4,balanced,sample0,a2,3,4",
        "block conformality K8,d4,balanced,sample0,a2,3,5",
        "block conformality K8,d4,balanced,sample0,a2,3,6",
        "block conformality K8,d4,balanced,sample0,a2,3,7",
        "block conformality K8,d4,balanced,sample0,a2,4,4",
        "block conformality K8,d4,balanced,sample0,a2,4,5",
        "block conformality K8,d4,balanced,sample0,a2,4,6",
        "block conformality K8,d4,balanced,sample0,a2,4,7",
        "block conformality K8,d4,balanced,sample0,a2,5,5",
        "block conformality K8,d4,balanced,sample0,a2,5,6",
        "block conformality K8,d4,balanced,sample0,a2,5,7",
        "block conformality K8,d4,balanced,sample0,a2,6,6",
        "block conformality K8,d4,balanced,sample0,a2,6,7",
        "block conformality K8,d4,balanced,sample0,a2,7,7",
        "block Euler K8,d4,balanced,sample0,a2",
        "block conformality K8,d4,balanced,sample0,a3,0,0",
        "block conformality K8,d4,balanced,sample0,a3,0,1",
        "block conformality K8,d4,balanced,sample0,a3,0,2",
        "block conformality K8,d4,balanced,sample0,a3,0,3",
        "block conformality K8,d4,balanced,sample0,a3,0,4",
        "block conformality K8,d4,balanced,sample0,a3,0,5",
        "block conformality K8,d4,balanced,sample0,a3,0,6",
        "block conformality K8,d4,balanced,sample0,a3,0,7",
        "block conformality K8,d4,balanced,sample0,a3,1,1",
        "block conformality K8,d4,balanced,sample0,a3,1,2",
        "block conformality K8,d4,balanced,sample0,a3,1,3",
        "block conformality K8,d4,balanced,sample0,a3,1,4",
        "block conformality K8,d4,balanced,sample0,a3,1,5",
        "block conformality K8,d4,balanced,sample0,a3,1,6",
        "block conformality K8,d4,balanced,sample0,a3,1,7",
        "block conformality K8,d4,balanced,sample0,a3,2,2",
        "block conformality K8,d4,balanced,sample0,a3,2,3",
        "block conformality K8,d4,balanced,sample0,a3,2,4",
        "block conformality K8,d4,balanced,sample0,a3,2,5",
        "block conformality K8,d4,balanced,sample0,a3,2,6",
        "block conformality K8,d4,balanced,sample0,a3,2,7",
        "block conformality K8,d4,balanced,sample0,a3,3,3",
        "block conformality K8,d4,balanced,sample0,a3,3,4",
        "block conformality K8,d4,balanced,sample0,a3,3,5",
        "block conformality K8,d4,balanced,sample0,a3,3,6",
        "block conformality K8,d4,balanced,sample0,a3,3,7",
        "block conformality K8,d4,balanced,sample0,a3,4,4",
        "block conformality K8,d4,balanced,sample0,a3,4,5",
        "block conformality K8,d4,balanced,sample0,a3,4,6",
        "block conformality K8,d4,balanced,sample0,a3,4,7",
        "block conformality K8,d4,balanced,sample0,a3,5,5",
        "block conformality K8,d4,balanced,sample0,a3,5,6",
        "block conformality K8,d4,balanced,sample0,a3,5,7",
        "block conformality K8,d4,balanced,sample0,a3,6,6",
        "block conformality K8,d4,balanced,sample0,a3,6,7",
        "block conformality K8,d4,balanced,sample0,a3,7,7",
        "block Euler K8,d4,balanced,sample0,a3",
        "scalar gradient K8,d4,balanced,sample0",
        "norm K8,d4,balanced,sample1",
        "block conformality K8,d4,balanced,sample1,a0,0,0",
        "block conformality K8,d4,balanced,sample1,a0,0,1",
        "block conformality K8,d4,balanced,sample1,a0,0,2",
        "block conformality K8,d4,balanced,sample1,a0,0,3",
        "block conformality K8,d4,balanced,sample1,a0,0,4",
        "block conformality K8,d4,balanced,sample1,a0,0,5",
        "block conformality K8,d4,balanced,sample1,a0,0,6",
        "block conformality K8,d4,balanced,sample1,a0,0,7",
        "block conformality K8,d4,balanced,sample1,a0,1,1",
        "block conformality K8,d4,balanced,sample1,a0,1,2",
        "block conformality K8,d4,balanced,sample1,a0,1,3",
        "block conformality K8,d4,balanced,sample1,a0,1,4",
        "block conformality K8,d4,balanced,sample1,a0,1,5",
        "block conformality K8,d4,balanced,sample1,a0,1,6",
        "block conformality K8,d4,balanced,sample1,a0,1,7",
        "block conformality K8,d4,balanced,sample1,a0,2,2",
        "block conformality K8,d4,balanced,sample1,a0,2,3",
        "block conformality K8,d4,balanced,sample1,a0,2,4",
        "block conformality K8,d4,balanced,sample1,a0,2,5",
        "block conformality K8,d4,balanced,sample1,a0,2,6",
        "block conformality K8,d4,balanced,sample1,a0,2,7",
        "block conformality K8,d4,balanced,sample1,a0,3,3",
        "block conformality K8,d4,balanced,sample1,a0,3,4",
        "block conformality K8,d4,balanced,sample1,a0,3,5",
        "block conformality K8,d4,balanced,sample1,a0,3,6",
        "block conformality K8,d4,balanced,sample1,a0,3,7",
        "block conformality K8,d4,balanced,sample1,a0,4,4",
        "block conformality K8,d4,balanced,sample1,a0,4,5",
        "block conformality K8,d4,balanced,sample1,a0,4,6",
        "block conformality K8,d4,balanced,sample1,a0,4,7",
        "block conformality K8,d4,balanced,sample1,a0,5,5",
        "block conformality K8,d4,balanced,sample1,a0,5,6",
        "block conformality K8,d4,balanced,sample1,a0,5,7",
        "block conformality K8,d4,balanced,sample1,a0,6,6",
        "block conformality K8,d4,balanced,sample1,a0,6,7",
        "block conformality K8,d4,balanced,sample1,a0,7,7",
        "block Euler K8,d4,balanced,sample1,a0",
        "block conformality K8,d4,balanced,sample1,a1,0,0",
        "block conformality K8,d4,balanced,sample1,a1,0,1",
        "block conformality K8,d4,balanced,sample1,a1,0,2",
        "block conformality K8,d4,balanced,sample1,a1,0,3",
        "block conformality K8,d4,balanced,sample1,a1,0,4",
        "block conformality K8,d4,balanced,sample1,a1,0,5",
        "block conformality K8,d4,balanced,sample1,a1,0,6",
        "block conformality K8,d4,balanced,sample1,a1,0,7",
        "block conformality K8,d4,balanced,sample1,a1,1,1",
        "block conformality K8,d4,balanced,sample1,a1,1,2",
        "block conformality K8,d4,balanced,sample1,a1,1,3",
        "block conformality K8,d4,balanced,sample1,a1,1,4",
        "block conformality K8,d4,balanced,sample1,a1,1,5",
        "block conformality K8,d4,balanced,sample1,a1,1,6",
        "block conformality K8,d4,balanced,sample1,a1,1,7",
        "block conformality K8,d4,balanced,sample1,a1,2,2",
        "block conformality K8,d4,balanced,sample1,a1,2,3",
        "block conformality K8,d4,balanced,sample1,a1,2,4",
        "block conformality K8,d4,balanced,sample1,a1,2,5",
        "block conformality K8,d4,balanced,sample1,a1,2,6",
        "block conformality K8,d4,balanced,sample1,a1,2,7",
        "block conformality K8,d4,balanced,sample1,a1,3,3",
        "block conformality K8,d4,balanced,sample1,a1,3,4",
        "block conformality K8,d4,balanced,sample1,a1,3,5",
        "block conformality K8,d4,balanced,sample1,a1,3,6",
        "block conformality K8,d4,balanced,sample1,a1,3,7",
        "block conformality K8,d4,balanced,sample1,a1,4,4",
        "block conformality K8,d4,balanced,sample1,a1,4,5",
        "block conformality K8,d4,balanced,sample1,a1,4,6",
        "block conformality K8,d4,balanced,sample1,a1,4,7",
        "block conformality K8,d4,balanced,sample1,a1,5,5",
        "block conformality K8,d4,balanced,sample1,a1,5,6",
        "block conformality K8,d4,balanced,sample1,a1,5,7",
        "block conformality K8,d4,balanced,sample1,a1,6,6",
        "block conformality K8,d4,balanced,sample1,a1,6,7",
        "block conformality K8,d4,balanced,sample1,a1,7,7",
        "block Euler K8,d4,balanced,sample1,a1",
        "block conformality K8,d4,balanced,sample1,a2,0,0",
        "block conformality K8,d4,balanced,sample1,a2,0,1",
        "block conformality K8,d4,balanced,sample1,a2,0,2",
        "block conformality K8,d4,balanced,sample1,a2,0,3",
        "block conformality K8,d4,balanced,sample1,a2,0,4",
        "block conformality K8,d4,balanced,sample1,a2,0,5",
        "block conformality K8,d4,balanced,sample1,a2,0,6",
        "block conformality K8,d4,balanced,sample1,a2,0,7",
        "block conformality K8,d4,balanced,sample1,a2,1,1",
        "block conformality K8,d4,balanced,sample1,a2,1,2",
        "block conformality K8,d4,balanced,sample1,a2,1,3",
        "block conformality K8,d4,balanced,sample1,a2,1,4",
        "block conformality K8,d4,balanced,sample1,a2,1,5",
        "block conformality K8,d4,balanced,sample1,a2,1,6",
        "block conformality K8,d4,balanced,sample1,a2,1,7",
        "block conformality K8,d4,balanced,sample1,a2,2,2",
        "block conformality K8,d4,balanced,sample1,a2,2,3",
        "block conformality K8,d4,balanced,sample1,a2,2,4",
        "block conformality K8,d4,balanced,sample1,a2,2,5",
        "block conformality K8,d4,balanced,sample1,a2,2,6",
        "block conformality K8,d4,balanced,sample1,a2,2,7",
        "block conformality K8,d4,balanced,sample1,a2,3,3",
        "block conformality K8,d4,balanced,sample1,a2,3,4",
        "block conformality K8,d4,balanced,sample1,a2,3,5",
        "block conformality K8,d4,balanced,sample1,a2,3,6",
        "block conformality K8,d4,balanced,sample1,a2,3,7",
        "block conformality K8,d4,balanced,sample1,a2,4,4",
        "block conformality K8,d4,balanced,sample1,a2,4,5",
        "block conformality K8,d4,balanced,sample1,a2,4,6",
        "block conformality K8,d4,balanced,sample1,a2,4,7",
        "block conformality K8,d4,balanced,sample1,a2,5,5",
        "block conformality K8,d4,balanced,sample1,a2,5,6",
        "block conformality K8,d4,balanced,sample1,a2,5,7",
        "block conformality K8,d4,balanced,sample1,a2,6,6",
        "block conformality K8,d4,balanced,sample1,a2,6,7",
        "block conformality K8,d4,balanced,sample1,a2,7,7",
        "block Euler K8,d4,balanced,sample1,a2",
        "block conformality K8,d4,balanced,sample1,a3,0,0",
        "block conformality K8,d4,balanced,sample1,a3,0,1",
        "block conformality K8,d4,balanced,sample1,a3,0,2",
        "block conformality K8,d4,balanced,sample1,a3,0,3",
        "block conformality K8,d4,balanced,sample1,a3,0,4",
        "block conformality K8,d4,balanced,sample1,a3,0,5",
        "block conformality K8,d4,balanced,sample1,a3,0,6",
        "block conformality K8,d4,balanced,sample1,a3,0,7",
        "block conformality K8,d4,balanced,sample1,a3,1,1",
        "block conformality K8,d4,balanced,sample1,a3,1,2",
        "block conformality K8,d4,balanced,sample1,a3,1,3",
        "block conformality K8,d4,balanced,sample1,a3,1,4",
        "block conformality K8,d4,balanced,sample1,a3,1,5",
        "block conformality K8,d4,balanced,sample1,a3,1,6",
        "block conformality K8,d4,balanced,sample1,a3,1,7",
        "block conformality K8,d4,balanced,sample1,a3,2,2",
        "block conformality K8,d4,balanced,sample1,a3,2,3",
        "block conformality K8,d4,balanced,sample1,a3,2,4",
        "block conformality K8,d4,balanced,sample1,a3,2,5",
        "block conformality K8,d4,balanced,sample1,a3,2,6",
        "block conformality K8,d4,balanced,sample1,a3,2,7",
        "block conformality K8,d4,balanced,sample1,a3,3,3",
        "block conformality K8,d4,balanced,sample1,a3,3,4",
        "block conformality K8,d4,balanced,sample1,a3,3,5",
        "block conformality K8,d4,balanced,sample1,a3,3,6",
        "block conformality K8,d4,balanced,sample1,a3,3,7",
        "block conformality K8,d4,balanced,sample1,a3,4,4",
        "block conformality K8,d4,balanced,sample1,a3,4,5",
        "block conformality K8,d4,balanced,sample1,a3,4,6",
        "block conformality K8,d4,balanced,sample1,a3,4,7",
        "block conformality K8,d4,balanced,sample1,a3,5,5",
        "block conformality K8,d4,balanced,sample1,a3,5,6",
        "block conformality K8,d4,balanced,sample1,a3,5,7",
        "block conformality K8,d4,balanced,sample1,a3,6,6",
        "block conformality K8,d4,balanced,sample1,a3,6,7",
        "block conformality K8,d4,balanced,sample1,a3,7,7",
        "block Euler K8,d4,balanced,sample1,a3",
        "scalar gradient K8,d4,balanced,sample1",
        "norm K8,d5,left,sample0",
        "block conformality K8,d5,left,sample0,a0,0,0",
        "block conformality K8,d5,left,sample0,a0,0,1",
        "block conformality K8,d5,left,sample0,a0,0,2",
        "block conformality K8,d5,left,sample0,a0,0,3",
        "block conformality K8,d5,left,sample0,a0,0,4",
        "block conformality K8,d5,left,sample0,a0,0,5",
        "block conformality K8,d5,left,sample0,a0,0,6",
        "block conformality K8,d5,left,sample0,a0,0,7",
        "block conformality K8,d5,left,sample0,a0,1,1",
        "block conformality K8,d5,left,sample0,a0,1,2",
        "block conformality K8,d5,left,sample0,a0,1,3",
        "block conformality K8,d5,left,sample0,a0,1,4",
        "block conformality K8,d5,left,sample0,a0,1,5",
        "block conformality K8,d5,left,sample0,a0,1,6",
        "block conformality K8,d5,left,sample0,a0,1,7",
        "block conformality K8,d5,left,sample0,a0,2,2",
        "block conformality K8,d5,left,sample0,a0,2,3",
        "block conformality K8,d5,left,sample0,a0,2,4",
        "block conformality K8,d5,left,sample0,a0,2,5",
        "block conformality K8,d5,left,sample0,a0,2,6",
        "block conformality K8,d5,left,sample0,a0,2,7",
        "block conformality K8,d5,left,sample0,a0,3,3",
        "block conformality K8,d5,left,sample0,a0,3,4",
        "block conformality K8,d5,left,sample0,a0,3,5",
        "block conformality K8,d5,left,sample0,a0,3,6",
        "block conformality K8,d5,left,sample0,a0,3,7",
        "block conformality K8,d5,left,sample0,a0,4,4",
        "block conformality K8,d5,left,sample0,a0,4,5",
        "block conformality K8,d5,left,sample0,a0,4,6",
        "block conformality K8,d5,left,sample0,a0,4,7",
        "block conformality K8,d5,left,sample0,a0,5,5",
        "block conformality K8,d5,left,sample0,a0,5,6",
        "block conformality K8,d5,left,sample0,a0,5,7",
        "block conformality K8,d5,left,sample0,a0,6,6",
        "block conformality K8,d5,left,sample0,a0,6,7",
        "block conformality K8,d5,left,sample0,a0,7,7",
        "block Euler K8,d5,left,sample0,a0",
        "block conformality K8,d5,left,sample0,a1,0,0",
        "block conformality K8,d5,left,sample0,a1,0,1",
        "block conformality K8,d5,left,sample0,a1,0,2",
        "block conformality K8,d5,left,sample0,a1,0,3",
        "block conformality K8,d5,left,sample0,a1,0,4",
        "block conformality K8,d5,left,sample0,a1,0,5",
        "block conformality K8,d5,left,sample0,a1,0,6",
        "block conformality K8,d5,left,sample0,a1,0,7",
        "block conformality K8,d5,left,sample0,a1,1,1",
        "block conformality K8,d5,left,sample0,a1,1,2",
        "block conformality K8,d5,left,sample0,a1,1,3",
        "block conformality K8,d5,left,sample0,a1,1,4",
        "block conformality K8,d5,left,sample0,a1,1,5",
        "block conformality K8,d5,left,sample0,a1,1,6",
        "block conformality K8,d5,left,sample0,a1,1,7",
        "block conformality K8,d5,left,sample0,a1,2,2",
        "block conformality K8,d5,left,sample0,a1,2,3",
        "block conformality K8,d5,left,sample0,a1,2,4",
        "block conformality K8,d5,left,sample0,a1,2,5",
        "block conformality K8,d5,left,sample0,a1,2,6",
        "block conformality K8,d5,left,sample0,a1,2,7",
        "block conformality K8,d5,left,sample0,a1,3,3",
        "block conformality K8,d5,left,sample0,a1,3,4",
        "block conformality K8,d5,left,sample0,a1,3,5",
        "block conformality K8,d5,left,sample0,a1,3,6",
        "block conformality K8,d5,left,sample0,a1,3,7",
        "block conformality K8,d5,left,sample0,a1,4,4",
        "block conformality K8,d5,left,sample0,a1,4,5",
        "block conformality K8,d5,left,sample0,a1,4,6",
        "block conformality K8,d5,left,sample0,a1,4,7",
        "block conformality K8,d5,left,sample0,a1,5,5",
        "block conformality K8,d5,left,sample0,a1,5,6",
        "block conformality K8,d5,left,sample0,a1,5,7",
        "block conformality K8,d5,left,sample0,a1,6,6",
        "block conformality K8,d5,left,sample0,a1,6,7",
        "block conformality K8,d5,left,sample0,a1,7,7",
        "block Euler K8,d5,left,sample0,a1",
        "block conformality K8,d5,left,sample0,a2,0,0",
        "block conformality K8,d5,left,sample0,a2,0,1",
        "block conformality K8,d5,left,sample0,a2,0,2",
        "block conformality K8,d5,left,sample0,a2,0,3",
        "block conformality K8,d5,left,sample0,a2,0,4",
        "block conformality K8,d5,left,sample0,a2,0,5",
        "block conformality K8,d5,left,sample0,a2,0,6",
        "block conformality K8,d5,left,sample0,a2,0,7",
        "block conformality K8,d5,left,sample0,a2,1,1",
        "block conformality K8,d5,left,sample0,a2,1,2",
        "block conformality K8,d5,left,sample0,a2,1,3",
        "block conformality K8,d5,left,sample0,a2,1,4",
        "block conformality K8,d5,left,sample0,a2,1,5",
        "block conformality K8,d5,left,sample0,a2,1,6",
        "block conformality K8,d5,left,sample0,a2,1,7",
        "block conformality K8,d5,left,sample0,a2,2,2",
        "block conformality K8,d5,left,sample0,a2,2,3",
        "block conformality K8,d5,left,sample0,a2,2,4",
        "block conformality K8,d5,left,sample0,a2,2,5",
        "block conformality K8,d5,left,sample0,a2,2,6",
        "block conformality K8,d5,left,sample0,a2,2,7",
        "block conformality K8,d5,left,sample0,a2,3,3",
        "block conformality K8,d5,left,sample0,a2,3,4",
        "block conformality K8,d5,left,sample0,a2,3,5",
        "block conformality K8,d5,left,sample0,a2,3,6",
        "block conformality K8,d5,left,sample0,a2,3,7",
        "block conformality K8,d5,left,sample0,a2,4,4",
        "block conformality K8,d5,left,sample0,a2,4,5",
        "block conformality K8,d5,left,sample0,a2,4,6",
        "block conformality K8,d5,left,sample0,a2,4,7",
        "block conformality K8,d5,left,sample0,a2,5,5",
        "block conformality K8,d5,left,sample0,a2,5,6",
        "block conformality K8,d5,left,sample0,a2,5,7",
        "block conformality K8,d5,left,sample0,a2,6,6",
        "block conformality K8,d5,left,sample0,a2,6,7",
        "block conformality K8,d5,left,sample0,a2,7,7",
        "block Euler K8,d5,left,sample0,a2",
        "block conformality K8,d5,left,sample0,a3,0,0",
        "block conformality K8,d5,left,sample0,a3,0,1",
        "block conformality K8,d5,left,sample0,a3,0,2",
        "block conformality K8,d5,left,sample0,a3,0,3",
        "block conformality K8,d5,left,sample0,a3,0,4",
        "block conformality K8,d5,left,sample0,a3,0,5",
        "block conformality K8,d5,left,sample0,a3,0,6",
        "block conformality K8,d5,left,sample0,a3,0,7",
        "block conformality K8,d5,left,sample0,a3,1,1",
        "block conformality K8,d5,left,sample0,a3,1,2",
        "block conformality K8,d5,left,sample0,a3,1,3",
        "block conformality K8,d5,left,sample0,a3,1,4",
        "block conformality K8,d5,left,sample0,a3,1,5",
        "block conformality K8,d5,left,sample0,a3,1,6",
        "block conformality K8,d5,left,sample0,a3,1,7",
        "block conformality K8,d5,left,sample0,a3,2,2",
        "block conformality K8,d5,left,sample0,a3,2,3",
        "block conformality K8,d5,left,sample0,a3,2,4",
        "block conformality K8,d5,left,sample0,a3,2,5",
        "block conformality K8,d5,left,sample0,a3,2,6",
        "block conformality K8,d5,left,sample0,a3,2,7",
        "block conformality K8,d5,left,sample0,a3,3,3",
        "block conformality K8,d5,left,sample0,a3,3,4",
        "block conformality K8,d5,left,sample0,a3,3,5",
        "block conformality K8,d5,left,sample0,a3,3,6",
        "block conformality K8,d5,left,sample0,a3,3,7",
        "block conformality K8,d5,left,sample0,a3,4,4",
        "block conformality K8,d5,left,sample0,a3,4,5",
        "block conformality K8,d5,left,sample0,a3,4,6",
        "block conformality K8,d5,left,sample0,a3,4,7",
        "block conformality K8,d5,left,sample0,a3,5,5",
        "block conformality K8,d5,left,sample0,a3,5,6",
        "block conformality K8,d5,left,sample0,a3,5,7",
        "block conformality K8,d5,left,sample0,a3,6,6",
        "block conformality K8,d5,left,sample0,a3,6,7",
        "block conformality K8,d5,left,sample0,a3,7,7",
        "block Euler K8,d5,left,sample0,a3",
        "block conformality K8,d5,left,sample0,a4,0,0",
        "block conformality K8,d5,left,sample0,a4,0,1",
        "block conformality K8,d5,left,sample0,a4,0,2",
        "block conformality K8,d5,left,sample0,a4,0,3",
        "block conformality K8,d5,left,sample0,a4,0,4",
        "block conformality K8,d5,left,sample0,a4,0,5",
        "block conformality K8,d5,left,sample0,a4,0,6",
        "block conformality K8,d5,left,sample0,a4,0,7",
        "block conformality K8,d5,left,sample0,a4,1,1",
        "block conformality K8,d5,left,sample0,a4,1,2",
        "block conformality K8,d5,left,sample0,a4,1,3",
        "block conformality K8,d5,left,sample0,a4,1,4",
        "block conformality K8,d5,left,sample0,a4,1,5",
        "block conformality K8,d5,left,sample0,a4,1,6",
        "block conformality K8,d5,left,sample0,a4,1,7",
        "block conformality K8,d5,left,sample0,a4,2,2",
        "block conformality K8,d5,left,sample0,a4,2,3",
        "block conformality K8,d5,left,sample0,a4,2,4",
        "block conformality K8,d5,left,sample0,a4,2,5",
        "block conformality K8,d5,left,sample0,a4,2,6",
        "block conformality K8,d5,left,sample0,a4,2,7",
        "block conformality K8,d5,left,sample0,a4,3,3",
        "block conformality K8,d5,left,sample0,a4,3,4",
        "block conformality K8,d5,left,sample0,a4,3,5",
        "block conformality K8,d5,left,sample0,a4,3,6",
        "block conformality K8,d5,left,sample0,a4,3,7",
        "block conformality K8,d5,left,sample0,a4,4,4",
        "block conformality K8,d5,left,sample0,a4,4,5",
        "block conformality K8,d5,left,sample0,a4,4,6",
        "block conformality K8,d5,left,sample0,a4,4,7",
        "block conformality K8,d5,left,sample0,a4,5,5",
        "block conformality K8,d5,left,sample0,a4,5,6",
        "block conformality K8,d5,left,sample0,a4,5,7",
        "block conformality K8,d5,left,sample0,a4,6,6",
        "block conformality K8,d5,left,sample0,a4,6,7",
        "block conformality K8,d5,left,sample0,a4,7,7",
        "block Euler K8,d5,left,sample0,a4",
        "scalar gradient K8,d5,left,sample0",
        "norm K8,d5,left,sample1",
        "block conformality K8,d5,left,sample1,a0,0,0",
        "block conformality K8,d5,left,sample1,a0,0,1",
        "block conformality K8,d5,left,sample1,a0,0,2",
        "block conformality K8,d5,left,sample1,a0,0,3",
        "block conformality K8,d5,left,sample1,a0,0,4",
        "block conformality K8,d5,left,sample1,a0,0,5",
        "block conformality K8,d5,left,sample1,a0,0,6",
        "block conformality K8,d5,left,sample1,a0,0,7",
        "block conformality K8,d5,left,sample1,a0,1,1",
        "block conformality K8,d5,left,sample1,a0,1,2",
        "block conformality K8,d5,left,sample1,a0,1,3",
        "block conformality K8,d5,left,sample1,a0,1,4",
        "block conformality K8,d5,left,sample1,a0,1,5",
        "block conformality K8,d5,left,sample1,a0,1,6",
        "block conformality K8,d5,left,sample1,a0,1,7",
        "block conformality K8,d5,left,sample1,a0,2,2",
        "block conformality K8,d5,left,sample1,a0,2,3",
        "block conformality K8,d5,left,sample1,a0,2,4",
        "block conformality K8,d5,left,sample1,a0,2,5",
        "block conformality K8,d5,left,sample1,a0,2,6",
        "block conformality K8,d5,left,sample1,a0,2,7",
        "block conformality K8,d5,left,sample1,a0,3,3",
        "block conformality K8,d5,left,sample1,a0,3,4",
        "block conformality K8,d5,left,sample1,a0,3,5",
        "block conformality K8,d5,left,sample1,a0,3,6",
        "block conformality K8,d5,left,sample1,a0,3,7",
        "block conformality K8,d5,left,sample1,a0,4,4",
        "block conformality K8,d5,left,sample1,a0,4,5",
        "block conformality K8,d5,left,sample1,a0,4,6",
        "block conformality K8,d5,left,sample1,a0,4,7",
        "block conformality K8,d5,left,sample1,a0,5,5",
        "block conformality K8,d5,left,sample1,a0,5,6",
        "block conformality K8,d5,left,sample1,a0,5,7",
        "block conformality K8,d5,left,sample1,a0,6,6",
        "block conformality K8,d5,left,sample1,a0,6,7",
        "block conformality K8,d5,left,sample1,a0,7,7",
        "block Euler K8,d5,left,sample1,a0",
        "block conformality K8,d5,left,sample1,a1,0,0",
        "block conformality K8,d5,left,sample1,a1,0,1",
        "block conformality K8,d5,left,sample1,a1,0,2",
        "block conformality K8,d5,left,sample1,a1,0,3",
        "block conformality K8,d5,left,sample1,a1,0,4",
        "block conformality K8,d5,left,sample1,a1,0,5",
        "block conformality K8,d5,left,sample1,a1,0,6",
        "block conformality K8,d5,left,sample1,a1,0,7",
        "block conformality K8,d5,left,sample1,a1,1,1",
        "block conformality K8,d5,left,sample1,a1,1,2",
        "block conformality K8,d5,left,sample1,a1,1,3",
        "block conformality K8,d5,left,sample1,a1,1,4",
        "block conformality K8,d5,left,sample1,a1,1,5",
        "block conformality K8,d5,left,sample1,a1,1,6",
        "block conformality K8,d5,left,sample1,a1,1,7",
        "block conformality K8,d5,left,sample1,a1,2,2",
        "block conformality K8,d5,left,sample1,a1,2,3",
        "block conformality K8,d5,left,sample1,a1,2,4",
        "block conformality K8,d5,left,sample1,a1,2,5",
        "block conformality K8,d5,left,sample1,a1,2,6",
        "block conformality K8,d5,left,sample1,a1,2,7",
        "block conformality K8,d5,left,sample1,a1,3,3",
        "block conformality K8,d5,left,sample1,a1,3,4",
        "block conformality K8,d5,left,sample1,a1,3,5",
        "block conformality K8,d5,left,sample1,a1,3,6",
        "block conformality K8,d5,left,sample1,a1,3,7",
        "block conformality K8,d5,left,sample1,a1,4,4",
        "block conformality K8,d5,left,sample1,a1,4,5",
        "block conformality K8,d5,left,sample1,a1,4,6",
        "block conformality K8,d5,left,sample1,a1,4,7",
        "block conformality K8,d5,left,sample1,a1,5,5",
        "block conformality K8,d5,left,sample1,a1,5,6",
        "block conformality K8,d5,left,sample1,a1,5,7",
        "block conformality K8,d5,left,sample1,a1,6,6",
        "block conformality K8,d5,left,sample1,a1,6,7",
        "block conformality K8,d5,left,sample1,a1,7,7",
        "block Euler K8,d5,left,sample1,a1",
        "block conformality K8,d5,left,sample1,a2,0,0",
        "block conformality K8,d5,left,sample1,a2,0,1",
        "block conformality K8,d5,left,sample1,a2,0,2",
        "block conformality K8,d5,left,sample1,a2,0,3",
        "block conformality K8,d5,left,sample1,a2,0,4",
        "block conformality K8,d5,left,sample1,a2,0,5",
        "block conformality K8,d5,left,sample1,a2,0,6",
        "block conformality K8,d5,left,sample1,a2,0,7",
        "block conformality K8,d5,left,sample1,a2,1,1",
        "block conformality K8,d5,left,sample1,a2,1,2",
        "block conformality K8,d5,left,sample1,a2,1,3",
        "block conformality K8,d5,left,sample1,a2,1,4",
        "block conformality K8,d5,left,sample1,a2,1,5",
        "block conformality K8,d5,left,sample1,a2,1,6",
        "block conformality K8,d5,left,sample1,a2,1,7",
        "block conformality K8,d5,left,sample1,a2,2,2",
        "block conformality K8,d5,left,sample1,a2,2,3",
        "block conformality K8,d5,left,sample1,a2,2,4",
        "block conformality K8,d5,left,sample1,a2,2,5",
        "block conformality K8,d5,left,sample1,a2,2,6",
        "block conformality K8,d5,left,sample1,a2,2,7",
        "block conformality K8,d5,left,sample1,a2,3,3",
        "block conformality K8,d5,left,sample1,a2,3,4",
        "block conformality K8,d5,left,sample1,a2,3,5",
        "block conformality K8,d5,left,sample1,a2,3,6",
        "block conformality K8,d5,left,sample1,a2,3,7",
        "block conformality K8,d5,left,sample1,a2,4,4",
        "block conformality K8,d5,left,sample1,a2,4,5",
        "block conformality K8,d5,left,sample1,a2,4,6",
        "block conformality K8,d5,left,sample1,a2,4,7",
        "block conformality K8,d5,left,sample1,a2,5,5",
        "block conformality K8,d5,left,sample1,a2,5,6",
        "block conformality K8,d5,left,sample1,a2,5,7",
        "block conformality K8,d5,left,sample1,a2,6,6",
        "block conformality K8,d5,left,sample1,a2,6,7",
        "block conformality K8,d5,left,sample1,a2,7,7",
        "block Euler K8,d5,left,sample1,a2",
        "block conformality K8,d5,left,sample1,a3,0,0",
        "block conformality K8,d5,left,sample1,a3,0,1",
        "block conformality K8,d5,left,sample1,a3,0,2",
        "block conformality K8,d5,left,sample1,a3,0,3",
        "block conformality K8,d5,left,sample1,a3,0,4",
        "block conformality K8,d5,left,sample1,a3,0,5",
        "block conformality K8,d5,left,sample1,a3,0,6",
        "block conformality K8,d5,left,sample1,a3,0,7",
        "block conformality K8,d5,left,sample1,a3,1,1",
        "block conformality K8,d5,left,sample1,a3,1,2",
        "block conformality K8,d5,left,sample1,a3,1,3",
        "block conformality K8,d5,left,sample1,a3,1,4",
        "block conformality K8,d5,left,sample1,a3,1,5",
        "block conformality K8,d5,left,sample1,a3,1,6",
        "block conformality K8,d5,left,sample1,a3,1,7",
        "block conformality K8,d5,left,sample1,a3,2,2",
        "block conformality K8,d5,left,sample1,a3,2,3",
        "block conformality K8,d5,left,sample1,a3,2,4",
        "block conformality K8,d5,left,sample1,a3,2,5",
        "block conformality K8,d5,left,sample1,a3,2,6",
        "block conformality K8,d5,left,sample1,a3,2,7",
        "block conformality K8,d5,left,sample1,a3,3,3",
        "block conformality K8,d5,left,sample1,a3,3,4",
        "block conformality K8,d5,left,sample1,a3,3,5",
        "block conformality K8,d5,left,sample1,a3,3,6",
        "block conformality K8,d5,left,sample1,a3,3,7",
        "block conformality K8,d5,left,sample1,a3,4,4",
        "block conformality K8,d5,left,sample1,a3,4,5",
        "block conformality K8,d5,left,sample1,a3,4,6",
        "block conformality K8,d5,left,sample1,a3,4,7",
        "block conformality K8,d5,left,sample1,a3,5,5",
        "block conformality K8,d5,left,sample1,a3,5,6",
        "block conformality K8,d5,left,sample1,a3,5,7",
        "block conformality K8,d5,left,sample1,a3,6,6",
        "block conformality K8,d5,left,sample1,a3,6,7",
        "block conformality K8,d5,left,sample1,a3,7,7",
        "block Euler K8,d5,left,sample1,a3",
        "block conformality K8,d5,left,sample1,a4,0,0",
        "block conformality K8,d5,left,sample1,a4,0,1",
        "block conformality K8,d5,left,sample1,a4,0,2",
        "block conformality K8,d5,left,sample1,a4,0,3",
        "block conformality K8,d5,left,sample1,a4,0,4",
        "block conformality K8,d5,left,sample1,a4,0,5",
        "block conformality K8,d5,left,sample1,a4,0,6",
        "block conformality K8,d5,left,sample1,a4,0,7",
        "block conformality K8,d5,left,sample1,a4,1,1",
        "block conformality K8,d5,left,sample1,a4,1,2",
        "block conformality K8,d5,left,sample1,a4,1,3",
        "block conformality K8,d5,left,sample1,a4,1,4",
        "block conformality K8,d5,left,sample1,a4,1,5",
        "block conformality K8,d5,left,sample1,a4,1,6",
        "block conformality K8,d5,left,sample1,a4,1,7",
        "block conformality K8,d5,left,sample1,a4,2,2",
        "block conformality K8,d5,left,sample1,a4,2,3",
        "block conformality K8,d5,left,sample1,a4,2,4",
        "block conformality K8,d5,left,sample1,a4,2,5",
        "block conformality K8,d5,left,sample1,a4,2,6",
        "block conformality K8,d5,left,sample1,a4,2,7",
        "block conformality K8,d5,left,sample1,a4,3,3",
        "block conformality K8,d5,left,sample1,a4,3,4",
        "block conformality K8,d5,left,sample1,a4,3,5",
        "block conformality K8,d5,left,sample1,a4,3,6",
        "block conformality K8,d5,left,sample1,a4,3,7",
        "block conformality K8,d5,left,sample1,a4,4,4",
        "block conformality K8,d5,left,sample1,a4,4,5",
        "block conformality K8,d5,left,sample1,a4,4,6",
        "block conformality K8,d5,left,sample1,a4,4,7",
        "block conformality K8,d5,left,sample1,a4,5,5",
        "block conformality K8,d5,left,sample1,a4,5,6",
        "block conformality K8,d5,left,sample1,a4,5,7",
        "block conformality K8,d5,left,sample1,a4,6,6",
        "block conformality K8,d5,left,sample1,a4,6,7",
        "block conformality K8,d5,left,sample1,a4,7,7",
        "block Euler K8,d5,left,sample1,a4",
        "scalar gradient K8,d5,left,sample1",
        "norm K8,d5,right,sample0",
        "block conformality K8,d5,right,sample0,a0,0,0",
        "block conformality K8,d5,right,sample0,a0,0,1",
        "block conformality K8,d5,right,sample0,a0,0,2",
        "block conformality K8,d5,right,sample0,a0,0,3",
        "block conformality K8,d5,right,sample0,a0,0,4",
        "block conformality K8,d5,right,sample0,a0,0,5",
        "block conformality K8,d5,right,sample0,a0,0,6",
        "block conformality K8,d5,right,sample0,a0,0,7",
        "block conformality K8,d5,right,sample0,a0,1,1",
        "block conformality K8,d5,right,sample0,a0,1,2",
        "block conformality K8,d5,right,sample0,a0,1,3",
        "block conformality K8,d5,right,sample0,a0,1,4",
        "block conformality K8,d5,right,sample0,a0,1,5",
        "block conformality K8,d5,right,sample0,a0,1,6",
        "block conformality K8,d5,right,sample0,a0,1,7",
        "block conformality K8,d5,right,sample0,a0,2,2",
        "block conformality K8,d5,right,sample0,a0,2,3",
        "block conformality K8,d5,right,sample0,a0,2,4",
        "block conformality K8,d5,right,sample0,a0,2,5",
        "block conformality K8,d5,right,sample0,a0,2,6",
        "block conformality K8,d5,right,sample0,a0,2,7",
        "block conformality K8,d5,right,sample0,a0,3,3",
        "block conformality K8,d5,right,sample0,a0,3,4",
        "block conformality K8,d5,right,sample0,a0,3,5",
        "block conformality K8,d5,right,sample0,a0,3,6",
        "block conformality K8,d5,right,sample0,a0,3,7",
        "block conformality K8,d5,right,sample0,a0,4,4",
        "block conformality K8,d5,right,sample0,a0,4,5",
        "block conformality K8,d5,right,sample0,a0,4,6",
        "block conformality K8,d5,right,sample0,a0,4,7",
        "block conformality K8,d5,right,sample0,a0,5,5",
        "block conformality K8,d5,right,sample0,a0,5,6",
        "block conformality K8,d5,right,sample0,a0,5,7",
        "block conformality K8,d5,right,sample0,a0,6,6",
        "block conformality K8,d5,right,sample0,a0,6,7",
        "block conformality K8,d5,right,sample0,a0,7,7",
        "block Euler K8,d5,right,sample0,a0",
        "block conformality K8,d5,right,sample0,a1,0,0",
        "block conformality K8,d5,right,sample0,a1,0,1",
        "block conformality K8,d5,right,sample0,a1,0,2",
        "block conformality K8,d5,right,sample0,a1,0,3",
        "block conformality K8,d5,right,sample0,a1,0,4",
        "block conformality K8,d5,right,sample0,a1,0,5",
        "block conformality K8,d5,right,sample0,a1,0,6",
        "block conformality K8,d5,right,sample0,a1,0,7",
        "block conformality K8,d5,right,sample0,a1,1,1",
        "block conformality K8,d5,right,sample0,a1,1,2",
        "block conformality K8,d5,right,sample0,a1,1,3",
        "block conformality K8,d5,right,sample0,a1,1,4",
        "block conformality K8,d5,right,sample0,a1,1,5",
        "block conformality K8,d5,right,sample0,a1,1,6",
        "block conformality K8,d5,right,sample0,a1,1,7",
        "block conformality K8,d5,right,sample0,a1,2,2",
        "block conformality K8,d5,right,sample0,a1,2,3",
        "block conformality K8,d5,right,sample0,a1,2,4",
        "block conformality K8,d5,right,sample0,a1,2,5",
        "block conformality K8,d5,right,sample0,a1,2,6",
        "block conformality K8,d5,right,sample0,a1,2,7",
        "block conformality K8,d5,right,sample0,a1,3,3",
        "block conformality K8,d5,right,sample0,a1,3,4",
        "block conformality K8,d5,right,sample0,a1,3,5",
        "block conformality K8,d5,right,sample0,a1,3,6",
        "block conformality K8,d5,right,sample0,a1,3,7",
        "block conformality K8,d5,right,sample0,a1,4,4",
        "block conformality K8,d5,right,sample0,a1,4,5",
        "block conformality K8,d5,right,sample0,a1,4,6",
        "block conformality K8,d5,right,sample0,a1,4,7",
        "block conformality K8,d5,right,sample0,a1,5,5",
        "block conformality K8,d5,right,sample0,a1,5,6",
        "block conformality K8,d5,right,sample0,a1,5,7",
        "block conformality K8,d5,right,sample0,a1,6,6",
        "block conformality K8,d5,right,sample0,a1,6,7",
        "block conformality K8,d5,right,sample0,a1,7,7",
        "block Euler K8,d5,right,sample0,a1",
        "block conformality K8,d5,right,sample0,a2,0,0",
        "block conformality K8,d5,right,sample0,a2,0,1",
        "block conformality K8,d5,right,sample0,a2,0,2",
        "block conformality K8,d5,right,sample0,a2,0,3",
        "block conformality K8,d5,right,sample0,a2,0,4",
        "block conformality K8,d5,right,sample0,a2,0,5",
        "block conformality K8,d5,right,sample0,a2,0,6",
        "block conformality K8,d5,right,sample0,a2,0,7",
        "block conformality K8,d5,right,sample0,a2,1,1",
        "block conformality K8,d5,right,sample0,a2,1,2",
        "block conformality K8,d5,right,sample0,a2,1,3",
        "block conformality K8,d5,right,sample0,a2,1,4",
        "block conformality K8,d5,right,sample0,a2,1,5",
        "block conformality K8,d5,right,sample0,a2,1,6",
        "block conformality K8,d5,right,sample0,a2,1,7",
        "block conformality K8,d5,right,sample0,a2,2,2",
        "block conformality K8,d5,right,sample0,a2,2,3",
        "block conformality K8,d5,right,sample0,a2,2,4",
        "block conformality K8,d5,right,sample0,a2,2,5",
        "block conformality K8,d5,right,sample0,a2,2,6",
        "block conformality K8,d5,right,sample0,a2,2,7",
        "block conformality K8,d5,right,sample0,a2,3,3",
        "block conformality K8,d5,right,sample0,a2,3,4",
        "block conformality K8,d5,right,sample0,a2,3,5",
        "block conformality K8,d5,right,sample0,a2,3,6",
        "block conformality K8,d5,right,sample0,a2,3,7",
        "block conformality K8,d5,right,sample0,a2,4,4",
        "block conformality K8,d5,right,sample0,a2,4,5",
        "block conformality K8,d5,right,sample0,a2,4,6",
        "block conformality K8,d5,right,sample0,a2,4,7",
        "block conformality K8,d5,right,sample0,a2,5,5",
        "block conformality K8,d5,right,sample0,a2,5,6",
        "block conformality K8,d5,right,sample0,a2,5,7",
        "block conformality K8,d5,right,sample0,a2,6,6",
        "block conformality K8,d5,right,sample0,a2,6,7",
        "block conformality K8,d5,right,sample0,a2,7,7",
        "block Euler K8,d5,right,sample0,a2",
        "block conformality K8,d5,right,sample0,a3,0,0",
        "block conformality K8,d5,right,sample0,a3,0,1",
        "block conformality K8,d5,right,sample0,a3,0,2",
        "block conformality K8,d5,right,sample0,a3,0,3",
        "block conformality K8,d5,right,sample0,a3,0,4",
        "block conformality K8,d5,right,sample0,a3,0,5",
        "block conformality K8,d5,right,sample0,a3,0,6",
        "block conformality K8,d5,right,sample0,a3,0,7",
        "block conformality K8,d5,right,sample0,a3,1,1",
        "block conformality K8,d5,right,sample0,a3,1,2",
        "block conformality K8,d5,right,sample0,a3,1,3",
        "block conformality K8,d5,right,sample0,a3,1,4",
        "block conformality K8,d5,right,sample0,a3,1,5",
        "block conformality K8,d5,right,sample0,a3,1,6",
        "block conformality K8,d5,right,sample0,a3,1,7",
        "block conformality K8,d5,right,sample0,a3,2,2",
        "block conformality K8,d5,right,sample0,a3,2,3",
        "block conformality K8,d5,right,sample0,a3,2,4",
        "block conformality K8,d5,right,sample0,a3,2,5",
        "block conformality K8,d5,right,sample0,a3,2,6",
        "block conformality K8,d5,right,sample0,a3,2,7",
        "block conformality K8,d5,right,sample0,a3,3,3",
        "block conformality K8,d5,right,sample0,a3,3,4",
        "block conformality K8,d5,right,sample0,a3,3,5",
        "block conformality K8,d5,right,sample0,a3,3,6",
        "block conformality K8,d5,right,sample0,a3,3,7",
        "block conformality K8,d5,right,sample0,a3,4,4",
        "block conformality K8,d5,right,sample0,a3,4,5",
        "block conformality K8,d5,right,sample0,a3,4,6",
        "block conformality K8,d5,right,sample0,a3,4,7",
        "block conformality K8,d5,right,sample0,a3,5,5",
        "block conformality K8,d5,right,sample0,a3,5,6",
        "block conformality K8,d5,right,sample0,a3,5,7",
        "block conformality K8,d5,right,sample0,a3,6,6",
        "block conformality K8,d5,right,sample0,a3,6,7",
        "block conformality K8,d5,right,sample0,a3,7,7",
        "block Euler K8,d5,right,sample0,a3",
        "block conformality K8,d5,right,sample0,a4,0,0",
        "block conformality K8,d5,right,sample0,a4,0,1",
        "block conformality K8,d5,right,sample0,a4,0,2",
        "block conformality K8,d5,right,sample0,a4,0,3",
        "block conformality K8,d5,right,sample0,a4,0,4",
        "block conformality K8,d5,right,sample0,a4,0,5",
        "block conformality K8,d5,right,sample0,a4,0,6",
        "block conformality K8,d5,right,sample0,a4,0,7",
        "block conformality K8,d5,right,sample0,a4,1,1",
        "block conformality K8,d5,right,sample0,a4,1,2",
        "block conformality K8,d5,right,sample0,a4,1,3",
        "block conformality K8,d5,right,sample0,a4,1,4",
        "block conformality K8,d5,right,sample0,a4,1,5",
        "block conformality K8,d5,right,sample0,a4,1,6",
        "block conformality K8,d5,right,sample0,a4,1,7",
        "block conformality K8,d5,right,sample0,a4,2,2",
        "block conformality K8,d5,right,sample0,a4,2,3",
        "block conformality K8,d5,right,sample0,a4,2,4",
        "block conformality K8,d5,right,sample0,a4,2,5",
        "block conformality K8,d5,right,sample0,a4,2,6",
        "block conformality K8,d5,right,sample0,a4,2,7",
        "block conformality K8,d5,right,sample0,a4,3,3",
        "block conformality K8,d5,right,sample0,a4,3,4",
        "block conformality K8,d5,right,sample0,a4,3,5",
        "block conformality K8,d5,right,sample0,a4,3,6",
        "block conformality K8,d5,right,sample0,a4,3,7",
        "block conformality K8,d5,right,sample0,a4,4,4",
        "block conformality K8,d5,right,sample0,a4,4,5",
        "block conformality K8,d5,right,sample0,a4,4,6",
        "block conformality K8,d5,right,sample0,a4,4,7",
        "block conformality K8,d5,right,sample0,a4,5,5",
        "block conformality K8,d5,right,sample0,a4,5,6",
        "block conformality K8,d5,right,sample0,a4,5,7",
        "block conformality K8,d5,right,sample0,a4,6,6",
        "block conformality K8,d5,right,sample0,a4,6,7",
        "block conformality K8,d5,right,sample0,a4,7,7",
        "block Euler K8,d5,right,sample0,a4",
        "scalar gradient K8,d5,right,sample0",
        "norm K8,d5,right,sample1",
        "block conformality K8,d5,right,sample1,a0,0,0",
        "block conformality K8,d5,right,sample1,a0,0,1",
        "block conformality K8,d5,right,sample1,a0,0,2",
        "block conformality K8,d5,right,sample1,a0,0,3",
        "block conformality K8,d5,right,sample1,a0,0,4",
        "block conformality K8,d5,right,sample1,a0,0,5",
        "block conformality K8,d5,right,sample1,a0,0,6",
        "block conformality K8,d5,right,sample1,a0,0,7",
        "block conformality K8,d5,right,sample1,a0,1,1",
        "block conformality K8,d5,right,sample1,a0,1,2",
        "block conformality K8,d5,right,sample1,a0,1,3",
        "block conformality K8,d5,right,sample1,a0,1,4",
        "block conformality K8,d5,right,sample1,a0,1,5",
        "block conformality K8,d5,right,sample1,a0,1,6",
        "block conformality K8,d5,right,sample1,a0,1,7",
        "block conformality K8,d5,right,sample1,a0,2,2",
        "block conformality K8,d5,right,sample1,a0,2,3",
        "block conformality K8,d5,right,sample1,a0,2,4",
        "block conformality K8,d5,right,sample1,a0,2,5",
        "block conformality K8,d5,right,sample1,a0,2,6",
        "block conformality K8,d5,right,sample1,a0,2,7",
        "block conformality K8,d5,right,sample1,a0,3,3",
        "block conformality K8,d5,right,sample1,a0,3,4",
        "block conformality K8,d5,right,sample1,a0,3,5",
        "block conformality K8,d5,right,sample1,a0,3,6",
        "block conformality K8,d5,right,sample1,a0,3,7",
        "block conformality K8,d5,right,sample1,a0,4,4",
        "block conformality K8,d5,right,sample1,a0,4,5",
        "block conformality K8,d5,right,sample1,a0,4,6",
        "block conformality K8,d5,right,sample1,a0,4,7",
        "block conformality K8,d5,right,sample1,a0,5,5",
        "block conformality K8,d5,right,sample1,a0,5,6",
        "block conformality K8,d5,right,sample1,a0,5,7",
        "block conformality K8,d5,right,sample1,a0,6,6",
        "block conformality K8,d5,right,sample1,a0,6,7",
        "block conformality K8,d5,right,sample1,a0,7,7",
        "block Euler K8,d5,right,sample1,a0",
        "block conformality K8,d5,right,sample1,a1,0,0",
        "block conformality K8,d5,right,sample1,a1,0,1",
        "block conformality K8,d5,right,sample1,a1,0,2",
        "block conformality K8,d5,right,sample1,a1,0,3",
        "block conformality K8,d5,right,sample1,a1,0,4",
        "block conformality K8,d5,right,sample1,a1,0,5",
        "block conformality K8,d5,right,sample1,a1,0,6",
        "block conformality K8,d5,right,sample1,a1,0,7",
        "block conformality K8,d5,right,sample1,a1,1,1",
        "block conformality K8,d5,right,sample1,a1,1,2",
        "block conformality K8,d5,right,sample1,a1,1,3",
        "block conformality K8,d5,right,sample1,a1,1,4",
        "block conformality K8,d5,right,sample1,a1,1,5",
        "block conformality K8,d5,right,sample1,a1,1,6",
        "block conformality K8,d5,right,sample1,a1,1,7",
        "block conformality K8,d5,right,sample1,a1,2,2",
        "block conformality K8,d5,right,sample1,a1,2,3",
        "block conformality K8,d5,right,sample1,a1,2,4",
        "block conformality K8,d5,right,sample1,a1,2,5",
        "block conformality K8,d5,right,sample1,a1,2,6",
        "block conformality K8,d5,right,sample1,a1,2,7",
        "block conformality K8,d5,right,sample1,a1,3,3",
        "block conformality K8,d5,right,sample1,a1,3,4",
        "block conformality K8,d5,right,sample1,a1,3,5",
        "block conformality K8,d5,right,sample1,a1,3,6",
        "block conformality K8,d5,right,sample1,a1,3,7",
        "block conformality K8,d5,right,sample1,a1,4,4",
        "block conformality K8,d5,right,sample1,a1,4,5",
        "block conformality K8,d5,right,sample1,a1,4,6",
        "block conformality K8,d5,right,sample1,a1,4,7",
        "block conformality K8,d5,right,sample1,a1,5,5",
        "block conformality K8,d5,right,sample1,a1,5,6",
        "block conformality K8,d5,right,sample1,a1,5,7",
        "block conformality K8,d5,right,sample1,a1,6,6",
        "block conformality K8,d5,right,sample1,a1,6,7",
        "block conformality K8,d5,right,sample1,a1,7,7",
        "block Euler K8,d5,right,sample1,a1",
        "block conformality K8,d5,right,sample1,a2,0,0",
        "block conformality K8,d5,right,sample1,a2,0,1",
        "block conformality K8,d5,right,sample1,a2,0,2",
        "block conformality K8,d5,right,sample1,a2,0,3",
        "block conformality K8,d5,right,sample1,a2,0,4",
        "block conformality K8,d5,right,sample1,a2,0,5",
        "block conformality K8,d5,right,sample1,a2,0,6",
        "block conformality K8,d5,right,sample1,a2,0,7",
        "block conformality K8,d5,right,sample1,a2,1,1",
        "block conformality K8,d5,right,sample1,a2,1,2",
        "block conformality K8,d5,right,sample1,a2,1,3",
        "block conformality K8,d5,right,sample1,a2,1,4",
        "block conformality K8,d5,right,sample1,a2,1,5",
        "block conformality K8,d5,right,sample1,a2,1,6",
        "block conformality K8,d5,right,sample1,a2,1,7",
        "block conformality K8,d5,right,sample1,a2,2,2",
        "block conformality K8,d5,right,sample1,a2,2,3",
        "block conformality K8,d5,right,sample1,a2,2,4",
        "block conformality K8,d5,right,sample1,a2,2,5",
        "block conformality K8,d5,right,sample1,a2,2,6",
        "block conformality K8,d5,right,sample1,a2,2,7",
        "block conformality K8,d5,right,sample1,a2,3,3",
        "block conformality K8,d5,right,sample1,a2,3,4",
        "block conformality K8,d5,right,sample1,a2,3,5",
        "block conformality K8,d5,right,sample1,a2,3,6",
        "block conformality K8,d5,right,sample1,a2,3,7",
        "block conformality K8,d5,right,sample1,a2,4,4",
        "block conformality K8,d5,right,sample1,a2,4,5",
        "block conformality K8,d5,right,sample1,a2,4,6",
        "block conformality K8,d5,right,sample1,a2,4,7",
        "block conformality K8,d5,right,sample1,a2,5,5",
        "block conformality K8,d5,right,sample1,a2,5,6",
        "block conformality K8,d5,right,sample1,a2,5,7",
        "block conformality K8,d5,right,sample1,a2,6,6",
        "block conformality K8,d5,right,sample1,a2,6,7",
        "block conformality K8,d5,right,sample1,a2,7,7",
        "block Euler K8,d5,right,sample1,a2",
        "block conformality K8,d5,right,sample1,a3,0,0",
        "block conformality K8,d5,right,sample1,a3,0,1",
        "block conformality K8,d5,right,sample1,a3,0,2",
        "block conformality K8,d5,right,sample1,a3,0,3",
        "block conformality K8,d5,right,sample1,a3,0,4",
        "block conformality K8,d5,right,sample1,a3,0,5",
        "block conformality K8,d5,right,sample1,a3,0,6",
        "block conformality K8,d5,right,sample1,a3,0,7",
        "block conformality K8,d5,right,sample1,a3,1,1",
        "block conformality K8,d5,right,sample1,a3,1,2",
        "block conformality K8,d5,right,sample1,a3,1,3",
        "block conformality K8,d5,right,sample1,a3,1,4",
        "block conformality K8,d5,right,sample1,a3,1,5",
        "block conformality K8,d5,right,sample1,a3,1,6",
        "block conformality K8,d5,right,sample1,a3,1,7",
        "block conformality K8,d5,right,sample1,a3,2,2",
        "block conformality K8,d5,right,sample1,a3,2,3",
        "block conformality K8,d5,right,sample1,a3,2,4",
        "block conformality K8,d5,right,sample1,a3,2,5",
        "block conformality K8,d5,right,sample1,a3,2,6",
        "block conformality K8,d5,right,sample1,a3,2,7",
        "block conformality K8,d5,right,sample1,a3,3,3",
        "block conformality K8,d5,right,sample1,a3,3,4",
        "block conformality K8,d5,right,sample1,a3,3,5",
        "block conformality K8,d5,right,sample1,a3,3,6",
        "block conformality K8,d5,right,sample1,a3,3,7",
        "block conformality K8,d5,right,sample1,a3,4,4",
        "block conformality K8,d5,right,sample1,a3,4,5",
        "block conformality K8,d5,right,sample1,a3,4,6",
        "block conformality K8,d5,right,sample1,a3,4,7",
        "block conformality K8,d5,right,sample1,a3,5,5",
        "block conformality K8,d5,right,sample1,a3,5,6",
        "block conformality K8,d5,right,sample1,a3,5,7",
        "block conformality K8,d5,right,sample1,a3,6,6",
        "block conformality K8,d5,right,sample1,a3,6,7",
        "block conformality K8,d5,right,sample1,a3,7,7",
        "block Euler K8,d5,right,sample1,a3",
        "block conformality K8,d5,right,sample1,a4,0,0",
        "block conformality K8,d5,right,sample1,a4,0,1",
        "block conformality K8,d5,right,sample1,a4,0,2",
        "block conformality K8,d5,right,sample1,a4,0,3",
        "block conformality K8,d5,right,sample1,a4,0,4",
        "block conformality K8,d5,right,sample1,a4,0,5",
        "block conformality K8,d5,right,sample1,a4,0,6",
        "block conformality K8,d5,right,sample1,a4,0,7",
        "block conformality K8,d5,right,sample1,a4,1,1",
        "block conformality K8,d5,right,sample1,a4,1,2",
        "block conformality K8,d5,right,sample1,a4,1,3",
        "block conformality K8,d5,right,sample1,a4,1,4",
        "block conformality K8,d5,right,sample1,a4,1,5",
        "block conformality K8,d5,right,sample1,a4,1,6",
        "block conformality K8,d5,right,sample1,a4,1,7",
        "block conformality K8,d5,right,sample1,a4,2,2",
        "block conformality K8,d5,right,sample1,a4,2,3",
        "block conformality K8,d5,right,sample1,a4,2,4",
        "block conformality K8,d5,right,sample1,a4,2,5",
        "block conformality K8,d5,right,sample1,a4,2,6",
        "block conformality K8,d5,right,sample1,a4,2,7",
        "block conformality K8,d5,right,sample1,a4,3,3",
        "block conformality K8,d5,right,sample1,a4,3,4",
        "block conformality K8,d5,right,sample1,a4,3,5",
        "block conformality K8,d5,right,sample1,a4,3,6",
        "block conformality K8,d5,right,sample1,a4,3,7",
        "block conformality K8,d5,right,sample1,a4,4,4",
        "block conformality K8,d5,right,sample1,a4,4,5",
        "block conformality K8,d5,right,sample1,a4,4,6",
        "block conformality K8,d5,right,sample1,a4,4,7",
        "block conformality K8,d5,right,sample1,a4,5,5",
        "block conformality K8,d5,right,sample1,a4,5,6",
        "block conformality K8,d5,right,sample1,a4,5,7",
        "block conformality K8,d5,right,sample1,a4,6,6",
        "block conformality K8,d5,right,sample1,a4,6,7",
        "block conformality K8,d5,right,sample1,a4,7,7",
        "block Euler K8,d5,right,sample1,a4",
        "scalar gradient K8,d5,right,sample1",
        "norm K8,d5,balanced,sample0",
        "block conformality K8,d5,balanced,sample0,a0,0,0",
        "block conformality K8,d5,balanced,sample0,a0,0,1",
        "block conformality K8,d5,balanced,sample0,a0,0,2",
        "block conformality K8,d5,balanced,sample0,a0,0,3",
        "block conformality K8,d5,balanced,sample0,a0,0,4",
        "block conformality K8,d5,balanced,sample0,a0,0,5",
        "block conformality K8,d5,balanced,sample0,a0,0,6",
        "block conformality K8,d5,balanced,sample0,a0,0,7",
        "block conformality K8,d5,balanced,sample0,a0,1,1",
        "block conformality K8,d5,balanced,sample0,a0,1,2",
        "block conformality K8,d5,balanced,sample0,a0,1,3",
        "block conformality K8,d5,balanced,sample0,a0,1,4",
        "block conformality K8,d5,balanced,sample0,a0,1,5",
        "block conformality K8,d5,balanced,sample0,a0,1,6",
        "block conformality K8,d5,balanced,sample0,a0,1,7",
        "block conformality K8,d5,balanced,sample0,a0,2,2",
        "block conformality K8,d5,balanced,sample0,a0,2,3",
        "block conformality K8,d5,balanced,sample0,a0,2,4",
        "block conformality K8,d5,balanced,sample0,a0,2,5",
        "block conformality K8,d5,balanced,sample0,a0,2,6",
        "block conformality K8,d5,balanced,sample0,a0,2,7",
        "block conformality K8,d5,balanced,sample0,a0,3,3",
        "block conformality K8,d5,balanced,sample0,a0,3,4",
        "block conformality K8,d5,balanced,sample0,a0,3,5",
        "block conformality K8,d5,balanced,sample0,a0,3,6",
        "block conformality K8,d5,balanced,sample0,a0,3,7",
        "block conformality K8,d5,balanced,sample0,a0,4,4",
        "block conformality K8,d5,balanced,sample0,a0,4,5",
        "block conformality K8,d5,balanced,sample0,a0,4,6",
        "block conformality K8,d5,balanced,sample0,a0,4,7",
        "block conformality K8,d5,balanced,sample0,a0,5,5",
        "block conformality K8,d5,balanced,sample0,a0,5,6",
        "block conformality K8,d5,balanced,sample0,a0,5,7",
        "block conformality K8,d5,balanced,sample0,a0,6,6",
        "block conformality K8,d5,balanced,sample0,a0,6,7",
        "block conformality K8,d5,balanced,sample0,a0,7,7",
        "block Euler K8,d5,balanced,sample0,a0",
        "block conformality K8,d5,balanced,sample0,a1,0,0",
        "block conformality K8,d5,balanced,sample0,a1,0,1",
        "block conformality K8,d5,balanced,sample0,a1,0,2",
        "block conformality K8,d5,balanced,sample0,a1,0,3",
        "block conformality K8,d5,balanced,sample0,a1,0,4",
        "block conformality K8,d5,balanced,sample0,a1,0,5",
        "block conformality K8,d5,balanced,sample0,a1,0,6",
        "block conformality K8,d5,balanced,sample0,a1,0,7",
        "block conformality K8,d5,balanced,sample0,a1,1,1",
        "block conformality K8,d5,balanced,sample0,a1,1,2",
        "block conformality K8,d5,balanced,sample0,a1,1,3",
        "block conformality K8,d5,balanced,sample0,a1,1,4",
        "block conformality K8,d5,balanced,sample0,a1,1,5",
        "block conformality K8,d5,balanced,sample0,a1,1,6",
        "block conformality K8,d5,balanced,sample0,a1,1,7",
        "block conformality K8,d5,balanced,sample0,a1,2,2",
        "block conformality K8,d5,balanced,sample0,a1,2,3",
        "block conformality K8,d5,balanced,sample0,a1,2,4",
        "block conformality K8,d5,balanced,sample0,a1,2,5",
        "block conformality K8,d5,balanced,sample0,a1,2,6",
        "block conformality K8,d5,balanced,sample0,a1,2,7",
        "block conformality K8,d5,balanced,sample0,a1,3,3",
        "block conformality K8,d5,balanced,sample0,a1,3,4",
        "block conformality K8,d5,balanced,sample0,a1,3,5",
        "block conformality K8,d5,balanced,sample0,a1,3,6",
        "block conformality K8,d5,balanced,sample0,a1,3,7",
        "block conformality K8,d5,balanced,sample0,a1,4,4",
        "block conformality K8,d5,balanced,sample0,a1,4,5",
        "block conformality K8,d5,balanced,sample0,a1,4,6",
        "block conformality K8,d5,balanced,sample0,a1,4,7",
        "block conformality K8,d5,balanced,sample0,a1,5,5",
        "block conformality K8,d5,balanced,sample0,a1,5,6",
        "block conformality K8,d5,balanced,sample0,a1,5,7",
        "block conformality K8,d5,balanced,sample0,a1,6,6",
        "block conformality K8,d5,balanced,sample0,a1,6,7",
        "block conformality K8,d5,balanced,sample0,a1,7,7",
        "block Euler K8,d5,balanced,sample0,a1",
        "block conformality K8,d5,balanced,sample0,a2,0,0",
        "block conformality K8,d5,balanced,sample0,a2,0,1",
        "block conformality K8,d5,balanced,sample0,a2,0,2",
        "block conformality K8,d5,balanced,sample0,a2,0,3",
        "block conformality K8,d5,balanced,sample0,a2,0,4",
        "block conformality K8,d5,balanced,sample0,a2,0,5",
        "block conformality K8,d5,balanced,sample0,a2,0,6",
        "block conformality K8,d5,balanced,sample0,a2,0,7",
        "block conformality K8,d5,balanced,sample0,a2,1,1",
        "block conformality K8,d5,balanced,sample0,a2,1,2",
        "block conformality K8,d5,balanced,sample0,a2,1,3",
        "block conformality K8,d5,balanced,sample0,a2,1,4",
        "block conformality K8,d5,balanced,sample0,a2,1,5",
        "block conformality K8,d5,balanced,sample0,a2,1,6",
        "block conformality K8,d5,balanced,sample0,a2,1,7",
        "block conformality K8,d5,balanced,sample0,a2,2,2",
        "block conformality K8,d5,balanced,sample0,a2,2,3",
        "block conformality K8,d5,balanced,sample0,a2,2,4",
        "block conformality K8,d5,balanced,sample0,a2,2,5",
        "block conformality K8,d5,balanced,sample0,a2,2,6",
        "block conformality K8,d5,balanced,sample0,a2,2,7",
        "block conformality K8,d5,balanced,sample0,a2,3,3",
        "block conformality K8,d5,balanced,sample0,a2,3,4",
        "block conformality K8,d5,balanced,sample0,a2,3,5",
        "block conformality K8,d5,balanced,sample0,a2,3,6",
        "block conformality K8,d5,balanced,sample0,a2,3,7",
        "block conformality K8,d5,balanced,sample0,a2,4,4",
        "block conformality K8,d5,balanced,sample0,a2,4,5",
        "block conformality K8,d5,balanced,sample0,a2,4,6",
        "block conformality K8,d5,balanced,sample0,a2,4,7",
        "block conformality K8,d5,balanced,sample0,a2,5,5",
        "block conformality K8,d5,balanced,sample0,a2,5,6",
        "block conformality K8,d5,balanced,sample0,a2,5,7",
        "block conformality K8,d5,balanced,sample0,a2,6,6",
        "block conformality K8,d5,balanced,sample0,a2,6,7",
        "block conformality K8,d5,balanced,sample0,a2,7,7",
        "block Euler K8,d5,balanced,sample0,a2",
        "block conformality K8,d5,balanced,sample0,a3,0,0",
        "block conformality K8,d5,balanced,sample0,a3,0,1",
        "block conformality K8,d5,balanced,sample0,a3,0,2",
        "block conformality K8,d5,balanced,sample0,a3,0,3",
        "block conformality K8,d5,balanced,sample0,a3,0,4",
        "block conformality K8,d5,balanced,sample0,a3,0,5",
        "block conformality K8,d5,balanced,sample0,a3,0,6",
        "block conformality K8,d5,balanced,sample0,a3,0,7",
        "block conformality K8,d5,balanced,sample0,a3,1,1",
        "block conformality K8,d5,balanced,sample0,a3,1,2",
        "block conformality K8,d5,balanced,sample0,a3,1,3",
        "block conformality K8,d5,balanced,sample0,a3,1,4",
        "block conformality K8,d5,balanced,sample0,a3,1,5",
        "block conformality K8,d5,balanced,sample0,a3,1,6",
        "block conformality K8,d5,balanced,sample0,a3,1,7",
        "block conformality K8,d5,balanced,sample0,a3,2,2",
        "block conformality K8,d5,balanced,sample0,a3,2,3",
        "block conformality K8,d5,balanced,sample0,a3,2,4",
        "block conformality K8,d5,balanced,sample0,a3,2,5",
        "block conformality K8,d5,balanced,sample0,a3,2,6",
        "block conformality K8,d5,balanced,sample0,a3,2,7",
        "block conformality K8,d5,balanced,sample0,a3,3,3",
        "block conformality K8,d5,balanced,sample0,a3,3,4",
        "block conformality K8,d5,balanced,sample0,a3,3,5",
        "block conformality K8,d5,balanced,sample0,a3,3,6",
        "block conformality K8,d5,balanced,sample0,a3,3,7",
        "block conformality K8,d5,balanced,sample0,a3,4,4",
        "block conformality K8,d5,balanced,sample0,a3,4,5",
        "block conformality K8,d5,balanced,sample0,a3,4,6",
        "block conformality K8,d5,balanced,sample0,a3,4,7",
        "block conformality K8,d5,balanced,sample0,a3,5,5",
        "block conformality K8,d5,balanced,sample0,a3,5,6",
        "block conformality K8,d5,balanced,sample0,a3,5,7",
        "block conformality K8,d5,balanced,sample0,a3,6,6",
        "block conformality K8,d5,balanced,sample0,a3,6,7",
        "block conformality K8,d5,balanced,sample0,a3,7,7",
        "block Euler K8,d5,balanced,sample0,a3",
        "block conformality K8,d5,balanced,sample0,a4,0,0",
        "block conformality K8,d5,balanced,sample0,a4,0,1",
        "block conformality K8,d5,balanced,sample0,a4,0,2",
        "block conformality K8,d5,balanced,sample0,a4,0,3",
        "block conformality K8,d5,balanced,sample0,a4,0,4",
        "block conformality K8,d5,balanced,sample0,a4,0,5",
        "block conformality K8,d5,balanced,sample0,a4,0,6",
        "block conformality K8,d5,balanced,sample0,a4,0,7",
        "block conformality K8,d5,balanced,sample0,a4,1,1",
        "block conformality K8,d5,balanced,sample0,a4,1,2",
        "block conformality K8,d5,balanced,sample0,a4,1,3",
        "block conformality K8,d5,balanced,sample0,a4,1,4",
        "block conformality K8,d5,balanced,sample0,a4,1,5",
        "block conformality K8,d5,balanced,sample0,a4,1,6",
        "block conformality K8,d5,balanced,sample0,a4,1,7",
        "block conformality K8,d5,balanced,sample0,a4,2,2",
        "block conformality K8,d5,balanced,sample0,a4,2,3",
        "block conformality K8,d5,balanced,sample0,a4,2,4",
        "block conformality K8,d5,balanced,sample0,a4,2,5",
        "block conformality K8,d5,balanced,sample0,a4,2,6",
        "block conformality K8,d5,balanced,sample0,a4,2,7",
        "block conformality K8,d5,balanced,sample0,a4,3,3",
        "block conformality K8,d5,balanced,sample0,a4,3,4",
        "block conformality K8,d5,balanced,sample0,a4,3,5",
        "block conformality K8,d5,balanced,sample0,a4,3,6",
        "block conformality K8,d5,balanced,sample0,a4,3,7",
        "block conformality K8,d5,balanced,sample0,a4,4,4",
        "block conformality K8,d5,balanced,sample0,a4,4,5",
        "block conformality K8,d5,balanced,sample0,a4,4,6",
        "block conformality K8,d5,balanced,sample0,a4,4,7",
        "block conformality K8,d5,balanced,sample0,a4,5,5",
        "block conformality K8,d5,balanced,sample0,a4,5,6",
        "block conformality K8,d5,balanced,sample0,a4,5,7",
        "block conformality K8,d5,balanced,sample0,a4,6,6",
        "block conformality K8,d5,balanced,sample0,a4,6,7",
        "block conformality K8,d5,balanced,sample0,a4,7,7",
        "block Euler K8,d5,balanced,sample0,a4",
        "scalar gradient K8,d5,balanced,sample0",
        "norm K8,d5,balanced,sample1",
        "block conformality K8,d5,balanced,sample1,a0,0,0",
        "block conformality K8,d5,balanced,sample1,a0,0,1",
        "block conformality K8,d5,balanced,sample1,a0,0,2",
        "block conformality K8,d5,balanced,sample1,a0,0,3",
        "block conformality K8,d5,balanced,sample1,a0,0,4",
        "block conformality K8,d5,balanced,sample1,a0,0,5",
        "block conformality K8,d5,balanced,sample1,a0,0,6",
        "block conformality K8,d5,balanced,sample1,a0,0,7",
        "block conformality K8,d5,balanced,sample1,a0,1,1",
        "block conformality K8,d5,balanced,sample1,a0,1,2",
        "block conformality K8,d5,balanced,sample1,a0,1,3",
        "block conformality K8,d5,balanced,sample1,a0,1,4",
        "block conformality K8,d5,balanced,sample1,a0,1,5",
        "block conformality K8,d5,balanced,sample1,a0,1,6",
        "block conformality K8,d5,balanced,sample1,a0,1,7",
        "block conformality K8,d5,balanced,sample1,a0,2,2",
        "block conformality K8,d5,balanced,sample1,a0,2,3",
        "block conformality K8,d5,balanced,sample1,a0,2,4",
        "block conformality K8,d5,balanced,sample1,a0,2,5",
        "block conformality K8,d5,balanced,sample1,a0,2,6",
        "block conformality K8,d5,balanced,sample1,a0,2,7",
        "block conformality K8,d5,balanced,sample1,a0,3,3",
        "block conformality K8,d5,balanced,sample1,a0,3,4",
        "block conformality K8,d5,balanced,sample1,a0,3,5",
        "block conformality K8,d5,balanced,sample1,a0,3,6",
        "block conformality K8,d5,balanced,sample1,a0,3,7",
        "block conformality K8,d5,balanced,sample1,a0,4,4",
        "block conformality K8,d5,balanced,sample1,a0,4,5",
        "block conformality K8,d5,balanced,sample1,a0,4,6",
        "block conformality K8,d5,balanced,sample1,a0,4,7",
        "block conformality K8,d5,balanced,sample1,a0,5,5",
        "block conformality K8,d5,balanced,sample1,a0,5,6",
        "block conformality K8,d5,balanced,sample1,a0,5,7",
        "block conformality K8,d5,balanced,sample1,a0,6,6",
        "block conformality K8,d5,balanced,sample1,a0,6,7",
        "block conformality K8,d5,balanced,sample1,a0,7,7",
        "block Euler K8,d5,balanced,sample1,a0",
        "block conformality K8,d5,balanced,sample1,a1,0,0",
        "block conformality K8,d5,balanced,sample1,a1,0,1",
        "block conformality K8,d5,balanced,sample1,a1,0,2",
        "block conformality K8,d5,balanced,sample1,a1,0,3",
        "block conformality K8,d5,balanced,sample1,a1,0,4",
        "block conformality K8,d5,balanced,sample1,a1,0,5",
        "block conformality K8,d5,balanced,sample1,a1,0,6",
        "block conformality K8,d5,balanced,sample1,a1,0,7",
        "block conformality K8,d5,balanced,sample1,a1,1,1",
        "block conformality K8,d5,balanced,sample1,a1,1,2",
        "block conformality K8,d5,balanced,sample1,a1,1,3",
        "block conformality K8,d5,balanced,sample1,a1,1,4",
        "block conformality K8,d5,balanced,sample1,a1,1,5",
        "block conformality K8,d5,balanced,sample1,a1,1,6",
        "block conformality K8,d5,balanced,sample1,a1,1,7",
        "block conformality K8,d5,balanced,sample1,a1,2,2",
        "block conformality K8,d5,balanced,sample1,a1,2,3",
        "block conformality K8,d5,balanced,sample1,a1,2,4",
        "block conformality K8,d5,balanced,sample1,a1,2,5",
        "block conformality K8,d5,balanced,sample1,a1,2,6",
        "block conformality K8,d5,balanced,sample1,a1,2,7",
        "block conformality K8,d5,balanced,sample1,a1,3,3",
        "block conformality K8,d5,balanced,sample1,a1,3,4",
        "block conformality K8,d5,balanced,sample1,a1,3,5",
        "block conformality K8,d5,balanced,sample1,a1,3,6",
        "block conformality K8,d5,balanced,sample1,a1,3,7",
        "block conformality K8,d5,balanced,sample1,a1,4,4",
        "block conformality K8,d5,balanced,sample1,a1,4,5",
        "block conformality K8,d5,balanced,sample1,a1,4,6",
        "block conformality K8,d5,balanced,sample1,a1,4,7",
        "block conformality K8,d5,balanced,sample1,a1,5,5",
        "block conformality K8,d5,balanced,sample1,a1,5,6",
        "block conformality K8,d5,balanced,sample1,a1,5,7",
        "block conformality K8,d5,balanced,sample1,a1,6,6",
        "block conformality K8,d5,balanced,sample1,a1,6,7",
        "block conformality K8,d5,balanced,sample1,a1,7,7",
        "block Euler K8,d5,balanced,sample1,a1",
        "block conformality K8,d5,balanced,sample1,a2,0,0",
        "block conformality K8,d5,balanced,sample1,a2,0,1",
        "block conformality K8,d5,balanced,sample1,a2,0,2",
        "block conformality K8,d5,balanced,sample1,a2,0,3",
        "block conformality K8,d5,balanced,sample1,a2,0,4",
        "block conformality K8,d5,balanced,sample1,a2,0,5",
        "block conformality K8,d5,balanced,sample1,a2,0,6",
        "block conformality K8,d5,balanced,sample1,a2,0,7",
        "block conformality K8,d5,balanced,sample1,a2,1,1",
        "block conformality K8,d5,balanced,sample1,a2,1,2",
        "block conformality K8,d5,balanced,sample1,a2,1,3",
        "block conformality K8,d5,balanced,sample1,a2,1,4",
        "block conformality K8,d5,balanced,sample1,a2,1,5",
        "block conformality K8,d5,balanced,sample1,a2,1,6",
        "block conformality K8,d5,balanced,sample1,a2,1,7",
        "block conformality K8,d5,balanced,sample1,a2,2,2",
        "block conformality K8,d5,balanced,sample1,a2,2,3",
        "block conformality K8,d5,balanced,sample1,a2,2,4",
        "block conformality K8,d5,balanced,sample1,a2,2,5",
        "block conformality K8,d5,balanced,sample1,a2,2,6",
        "block conformality K8,d5,balanced,sample1,a2,2,7",
        "block conformality K8,d5,balanced,sample1,a2,3,3",
        "block conformality K8,d5,balanced,sample1,a2,3,4",
        "block conformality K8,d5,balanced,sample1,a2,3,5",
        "block conformality K8,d5,balanced,sample1,a2,3,6",
        "block conformality K8,d5,balanced,sample1,a2,3,7",
        "block conformality K8,d5,balanced,sample1,a2,4,4",
        "block conformality K8,d5,balanced,sample1,a2,4,5",
        "block conformality K8,d5,balanced,sample1,a2,4,6",
        "block conformality K8,d5,balanced,sample1,a2,4,7",
        "block conformality K8,d5,balanced,sample1,a2,5,5",
        "block conformality K8,d5,balanced,sample1,a2,5,6",
        "block conformality K8,d5,balanced,sample1,a2,5,7",
        "block conformality K8,d5,balanced,sample1,a2,6,6",
        "block conformality K8,d5,balanced,sample1,a2,6,7",
        "block conformality K8,d5,balanced,sample1,a2,7,7",
        "block Euler K8,d5,balanced,sample1,a2",
        "block conformality K8,d5,balanced,sample1,a3,0,0",
        "block conformality K8,d5,balanced,sample1,a3,0,1",
        "block conformality K8,d5,balanced,sample1,a3,0,2",
        "block conformality K8,d5,balanced,sample1,a3,0,3",
        "block conformality K8,d5,balanced,sample1,a3,0,4",
        "block conformality K8,d5,balanced,sample1,a3,0,5",
        "block conformality K8,d5,balanced,sample1,a3,0,6",
        "block conformality K8,d5,balanced,sample1,a3,0,7",
        "block conformality K8,d5,balanced,sample1,a3,1,1",
        "block conformality K8,d5,balanced,sample1,a3,1,2",
        "block conformality K8,d5,balanced,sample1,a3,1,3",
        "block conformality K8,d5,balanced,sample1,a3,1,4",
        "block conformality K8,d5,balanced,sample1,a3,1,5",
        "block conformality K8,d5,balanced,sample1,a3,1,6",
        "block conformality K8,d5,balanced,sample1,a3,1,7",
        "block conformality K8,d5,balanced,sample1,a3,2,2",
        "block conformality K8,d5,balanced,sample1,a3,2,3",
        "block conformality K8,d5,balanced,sample1,a3,2,4",
        "block conformality K8,d5,balanced,sample1,a3,2,5",
        "block conformality K8,d5,balanced,sample1,a3,2,6",
        "block conformality K8,d5,balanced,sample1,a3,2,7",
        "block conformality K8,d5,balanced,sample1,a3,3,3",
        "block conformality K8,d5,balanced,sample1,a3,3,4",
        "block conformality K8,d5,balanced,sample1,a3,3,5",
        "block conformality K8,d5,balanced,sample1,a3,3,6",
        "block conformality K8,d5,balanced,sample1,a3,3,7",
        "block conformality K8,d5,balanced,sample1,a3,4,4",
        "block conformality K8,d5,balanced,sample1,a3,4,5",
        "block conformality K8,d5,balanced,sample1,a3,4,6",
        "block conformality K8,d5,balanced,sample1,a3,4,7",
        "block conformality K8,d5,balanced,sample1,a3,5,5",
        "block conformality K8,d5,balanced,sample1,a3,5,6",
        "block conformality K8,d5,balanced,sample1,a3,5,7",
        "block conformality K8,d5,balanced,sample1,a3,6,6",
        "block conformality K8,d5,balanced,sample1,a3,6,7",
        "block conformality K8,d5,balanced,sample1,a3,7,7",
        "block Euler K8,d5,balanced,sample1,a3",
        "block conformality K8,d5,balanced,sample1,a4,0,0",
        "block conformality K8,d5,balanced,sample1,a4,0,1",
        "block conformality K8,d5,balanced,sample1,a4,0,2",
        "block conformality K8,d5,balanced,sample1,a4,0,3",
        "block conformality K8,d5,balanced,sample1,a4,0,4",
        "block conformality K8,d5,balanced,sample1,a4,0,5",
        "block conformality K8,d5,balanced,sample1,a4,0,6",
        "block conformality K8,d5,balanced,sample1,a4,0,7",
        "block conformality K8,d5,balanced,sample1,a4,1,1",
        "block conformality K8,d5,balanced,sample1,a4,1,2",
        "block conformality K8,d5,balanced,sample1,a4,1,3",
        "block conformality K8,d5,balanced,sample1,a4,1,4",
        "block conformality K8,d5,balanced,sample1,a4,1,5",
        "block conformality K8,d5,balanced,sample1,a4,1,6",
        "block conformality K8,d5,balanced,sample1,a4,1,7",
        "block conformality K8,d5,balanced,sample1,a4,2,2",
        "block conformality K8,d5,balanced,sample1,a4,2,3",
        "block conformality K8,d5,balanced,sample1,a4,2,4",
        "block conformality K8,d5,balanced,sample1,a4,2,5",
        "block conformality K8,d5,balanced,sample1,a4,2,6",
        "block conformality K8,d5,balanced,sample1,a4,2,7",
        "block conformality K8,d5,balanced,sample1,a4,3,3",
        "block conformality K8,d5,balanced,sample1,a4,3,4",
        "block conformality K8,d5,balanced,sample1,a4,3,5",
        "block conformality K8,d5,balanced,sample1,a4,3,6",
        "block conformality K8,d5,balanced,sample1,a4,3,7",
        "block conformality K8,d5,balanced,sample1,a4,4,4",
        "block conformality K8,d5,balanced,sample1,a4,4,5",
        "block conformality K8,d5,balanced,sample1,a4,4,6",
        "block conformality K8,d5,balanced,sample1,a4,4,7",
        "block conformality K8,d5,balanced,sample1,a4,5,5",
        "block conformality K8,d5,balanced,sample1,a4,5,6",
        "block conformality K8,d5,balanced,sample1,a4,5,7",
        "block conformality K8,d5,balanced,sample1,a4,6,6",
        "block conformality K8,d5,balanced,sample1,a4,6,7",
        "block conformality K8,d5,balanced,sample1,a4,7,7",
        "block Euler K8,d5,balanced,sample1,a4",
        "scalar gradient K8,d5,balanced,sample1",
        "norm K8,d6,left,sample0",
        "block conformality K8,d6,left,sample0,a0,0,0",
        "block conformality K8,d6,left,sample0,a0,0,1",
        "block conformality K8,d6,left,sample0,a0,0,2",
        "block conformality K8,d6,left,sample0,a0,0,3",
        "block conformality K8,d6,left,sample0,a0,0,4",
        "block conformality K8,d6,left,sample0,a0,0,5",
        "block conformality K8,d6,left,sample0,a0,0,6",
        "block conformality K8,d6,left,sample0,a0,0,7",
        "block conformality K8,d6,left,sample0,a0,1,1",
        "block conformality K8,d6,left,sample0,a0,1,2",
        "block conformality K8,d6,left,sample0,a0,1,3",
        "block conformality K8,d6,left,sample0,a0,1,4",
        "block conformality K8,d6,left,sample0,a0,1,5",
        "block conformality K8,d6,left,sample0,a0,1,6",
        "block conformality K8,d6,left,sample0,a0,1,7",
        "block conformality K8,d6,left,sample0,a0,2,2",
        "block conformality K8,d6,left,sample0,a0,2,3",
        "block conformality K8,d6,left,sample0,a0,2,4",
        "block conformality K8,d6,left,sample0,a0,2,5",
        "block conformality K8,d6,left,sample0,a0,2,6",
        "block conformality K8,d6,left,sample0,a0,2,7",
        "block conformality K8,d6,left,sample0,a0,3,3",
        "block conformality K8,d6,left,sample0,a0,3,4",
        "block conformality K8,d6,left,sample0,a0,3,5",
        "block conformality K8,d6,left,sample0,a0,3,6",
        "block conformality K8,d6,left,sample0,a0,3,7",
        "block conformality K8,d6,left,sample0,a0,4,4",
        "block conformality K8,d6,left,sample0,a0,4,5",
        "block conformality K8,d6,left,sample0,a0,4,6",
        "block conformality K8,d6,left,sample0,a0,4,7",
        "block conformality K8,d6,left,sample0,a0,5,5",
        "block conformality K8,d6,left,sample0,a0,5,6",
        "block conformality K8,d6,left,sample0,a0,5,7",
        "block conformality K8,d6,left,sample0,a0,6,6",
        "block conformality K8,d6,left,sample0,a0,6,7",
        "block conformality K8,d6,left,sample0,a0,7,7",
        "block Euler K8,d6,left,sample0,a0",
        "block conformality K8,d6,left,sample0,a1,0,0",
        "block conformality K8,d6,left,sample0,a1,0,1",
        "block conformality K8,d6,left,sample0,a1,0,2",
        "block conformality K8,d6,left,sample0,a1,0,3",
        "block conformality K8,d6,left,sample0,a1,0,4",
        "block conformality K8,d6,left,sample0,a1,0,5",
        "block conformality K8,d6,left,sample0,a1,0,6",
        "block conformality K8,d6,left,sample0,a1,0,7",
        "block conformality K8,d6,left,sample0,a1,1,1",
        "block conformality K8,d6,left,sample0,a1,1,2",
        "block conformality K8,d6,left,sample0,a1,1,3",
        "block conformality K8,d6,left,sample0,a1,1,4",
        "block conformality K8,d6,left,sample0,a1,1,5",
        "block conformality K8,d6,left,sample0,a1,1,6",
        "block conformality K8,d6,left,sample0,a1,1,7",
        "block conformality K8,d6,left,sample0,a1,2,2",
        "block conformality K8,d6,left,sample0,a1,2,3",
        "block conformality K8,d6,left,sample0,a1,2,4",
        "block conformality K8,d6,left,sample0,a1,2,5",
        "block conformality K8,d6,left,sample0,a1,2,6",
        "block conformality K8,d6,left,sample0,a1,2,7",
        "block conformality K8,d6,left,sample0,a1,3,3",
        "block conformality K8,d6,left,sample0,a1,3,4",
        "block conformality K8,d6,left,sample0,a1,3,5",
        "block conformality K8,d6,left,sample0,a1,3,6",
        "block conformality K8,d6,left,sample0,a1,3,7",
        "block conformality K8,d6,left,sample0,a1,4,4",
        "block conformality K8,d6,left,sample0,a1,4,5",
        "block conformality K8,d6,left,sample0,a1,4,6",
        "block conformality K8,d6,left,sample0,a1,4,7",
        "block conformality K8,d6,left,sample0,a1,5,5",
        "block conformality K8,d6,left,sample0,a1,5,6",
        "block conformality K8,d6,left,sample0,a1,5,7",
        "block conformality K8,d6,left,sample0,a1,6,6",
        "block conformality K8,d6,left,sample0,a1,6,7",
        "block conformality K8,d6,left,sample0,a1,7,7",
        "block Euler K8,d6,left,sample0,a1",
        "block conformality K8,d6,left,sample0,a2,0,0",
        "block conformality K8,d6,left,sample0,a2,0,1",
        "block conformality K8,d6,left,sample0,a2,0,2",
        "block conformality K8,d6,left,sample0,a2,0,3",
        "block conformality K8,d6,left,sample0,a2,0,4",
        "block conformality K8,d6,left,sample0,a2,0,5",
        "block conformality K8,d6,left,sample0,a2,0,6",
        "block conformality K8,d6,left,sample0,a2,0,7",
        "block conformality K8,d6,left,sample0,a2,1,1",
        "block conformality K8,d6,left,sample0,a2,1,2",
        "block conformality K8,d6,left,sample0,a2,1,3",
        "block conformality K8,d6,left,sample0,a2,1,4",
        "block conformality K8,d6,left,sample0,a2,1,5",
        "block conformality K8,d6,left,sample0,a2,1,6",
        "block conformality K8,d6,left,sample0,a2,1,7",
        "block conformality K8,d6,left,sample0,a2,2,2",
        "block conformality K8,d6,left,sample0,a2,2,3",
        "block conformality K8,d6,left,sample0,a2,2,4",
        "block conformality K8,d6,left,sample0,a2,2,5",
        "block conformality K8,d6,left,sample0,a2,2,6",
        "block conformality K8,d6,left,sample0,a2,2,7",
        "block conformality K8,d6,left,sample0,a2,3,3",
        "block conformality K8,d6,left,sample0,a2,3,4",
        "block conformality K8,d6,left,sample0,a2,3,5",
        "block conformality K8,d6,left,sample0,a2,3,6",
        "block conformality K8,d6,left,sample0,a2,3,7",
        "block conformality K8,d6,left,sample0,a2,4,4",
        "block conformality K8,d6,left,sample0,a2,4,5",
        "block conformality K8,d6,left,sample0,a2,4,6",
        "block conformality K8,d6,left,sample0,a2,4,7",
        "block conformality K8,d6,left,sample0,a2,5,5",
        "block conformality K8,d6,left,sample0,a2,5,6",
        "block conformality K8,d6,left,sample0,a2,5,7",
        "block conformality K8,d6,left,sample0,a2,6,6",
        "block conformality K8,d6,left,sample0,a2,6,7",
        "block conformality K8,d6,left,sample0,a2,7,7",
        "block Euler K8,d6,left,sample0,a2",
        "block conformality K8,d6,left,sample0,a3,0,0",
        "block conformality K8,d6,left,sample0,a3,0,1",
        "block conformality K8,d6,left,sample0,a3,0,2",
        "block conformality K8,d6,left,sample0,a3,0,3",
        "block conformality K8,d6,left,sample0,a3,0,4",
        "block conformality K8,d6,left,sample0,a3,0,5",
        "block conformality K8,d6,left,sample0,a3,0,6",
        "block conformality K8,d6,left,sample0,a3,0,7",
        "block conformality K8,d6,left,sample0,a3,1,1",
        "block conformality K8,d6,left,sample0,a3,1,2",
        "block conformality K8,d6,left,sample0,a3,1,3",
        "block conformality K8,d6,left,sample0,a3,1,4",
        "block conformality K8,d6,left,sample0,a3,1,5",
        "block conformality K8,d6,left,sample0,a3,1,6",
        "block conformality K8,d6,left,sample0,a3,1,7",
        "block conformality K8,d6,left,sample0,a3,2,2",
        "block conformality K8,d6,left,sample0,a3,2,3",
        "block conformality K8,d6,left,sample0,a3,2,4",
        "block conformality K8,d6,left,sample0,a3,2,5",
        "block conformality K8,d6,left,sample0,a3,2,6",
        "block conformality K8,d6,left,sample0,a3,2,7",
        "block conformality K8,d6,left,sample0,a3,3,3",
        "block conformality K8,d6,left,sample0,a3,3,4",
        "block conformality K8,d6,left,sample0,a3,3,5",
        "block conformality K8,d6,left,sample0,a3,3,6",
        "block conformality K8,d6,left,sample0,a3,3,7",
        "block conformality K8,d6,left,sample0,a3,4,4",
        "block conformality K8,d6,left,sample0,a3,4,5",
        "block conformality K8,d6,left,sample0,a3,4,6",
        "block conformality K8,d6,left,sample0,a3,4,7",
        "block conformality K8,d6,left,sample0,a3,5,5",
        "block conformality K8,d6,left,sample0,a3,5,6",
        "block conformality K8,d6,left,sample0,a3,5,7",
        "block conformality K8,d6,left,sample0,a3,6,6",
        "block conformality K8,d6,left,sample0,a3,6,7",
        "block conformality K8,d6,left,sample0,a3,7,7",
        "block Euler K8,d6,left,sample0,a3",
        "block conformality K8,d6,left,sample0,a4,0,0",
        "block conformality K8,d6,left,sample0,a4,0,1",
        "block conformality K8,d6,left,sample0,a4,0,2",
        "block conformality K8,d6,left,sample0,a4,0,3",
        "block conformality K8,d6,left,sample0,a4,0,4",
        "block conformality K8,d6,left,sample0,a4,0,5",
        "block conformality K8,d6,left,sample0,a4,0,6",
        "block conformality K8,d6,left,sample0,a4,0,7",
        "block conformality K8,d6,left,sample0,a4,1,1",
        "block conformality K8,d6,left,sample0,a4,1,2",
        "block conformality K8,d6,left,sample0,a4,1,3",
        "block conformality K8,d6,left,sample0,a4,1,4",
        "block conformality K8,d6,left,sample0,a4,1,5",
        "block conformality K8,d6,left,sample0,a4,1,6",
        "block conformality K8,d6,left,sample0,a4,1,7",
        "block conformality K8,d6,left,sample0,a4,2,2",
        "block conformality K8,d6,left,sample0,a4,2,3",
        "block conformality K8,d6,left,sample0,a4,2,4",
        "block conformality K8,d6,left,sample0,a4,2,5",
        "block conformality K8,d6,left,sample0,a4,2,6",
        "block conformality K8,d6,left,sample0,a4,2,7",
        "block conformality K8,d6,left,sample0,a4,3,3",
        "block conformality K8,d6,left,sample0,a4,3,4",
        "block conformality K8,d6,left,sample0,a4,3,5",
        "block conformality K8,d6,left,sample0,a4,3,6",
        "block conformality K8,d6,left,sample0,a4,3,7",
        "block conformality K8,d6,left,sample0,a4,4,4",
        "block conformality K8,d6,left,sample0,a4,4,5",
        "block conformality K8,d6,left,sample0,a4,4,6",
        "block conformality K8,d6,left,sample0,a4,4,7",
        "block conformality K8,d6,left,sample0,a4,5,5",
        "block conformality K8,d6,left,sample0,a4,5,6",
        "block conformality K8,d6,left,sample0,a4,5,7",
        "block conformality K8,d6,left,sample0,a4,6,6",
        "block conformality K8,d6,left,sample0,a4,6,7",
        "block conformality K8,d6,left,sample0,a4,7,7",
        "block Euler K8,d6,left,sample0,a4",
        "block conformality K8,d6,left,sample0,a5,0,0",
        "block conformality K8,d6,left,sample0,a5,0,1",
        "block conformality K8,d6,left,sample0,a5,0,2",
        "block conformality K8,d6,left,sample0,a5,0,3",
        "block conformality K8,d6,left,sample0,a5,0,4",
        "block conformality K8,d6,left,sample0,a5,0,5",
        "block conformality K8,d6,left,sample0,a5,0,6",
        "block conformality K8,d6,left,sample0,a5,0,7",
        "block conformality K8,d6,left,sample0,a5,1,1",
        "block conformality K8,d6,left,sample0,a5,1,2",
        "block conformality K8,d6,left,sample0,a5,1,3",
        "block conformality K8,d6,left,sample0,a5,1,4",
        "block conformality K8,d6,left,sample0,a5,1,5",
        "block conformality K8,d6,left,sample0,a5,1,6",
        "block conformality K8,d6,left,sample0,a5,1,7",
        "block conformality K8,d6,left,sample0,a5,2,2",
        "block conformality K8,d6,left,sample0,a5,2,3",
        "block conformality K8,d6,left,sample0,a5,2,4",
        "block conformality K8,d6,left,sample0,a5,2,5",
        "block conformality K8,d6,left,sample0,a5,2,6",
        "block conformality K8,d6,left,sample0,a5,2,7",
        "block conformality K8,d6,left,sample0,a5,3,3",
        "block conformality K8,d6,left,sample0,a5,3,4",
        "block conformality K8,d6,left,sample0,a5,3,5",
        "block conformality K8,d6,left,sample0,a5,3,6",
        "block conformality K8,d6,left,sample0,a5,3,7",
        "block conformality K8,d6,left,sample0,a5,4,4",
        "block conformality K8,d6,left,sample0,a5,4,5",
        "block conformality K8,d6,left,sample0,a5,4,6",
        "block conformality K8,d6,left,sample0,a5,4,7",
        "block conformality K8,d6,left,sample0,a5,5,5",
        "block conformality K8,d6,left,sample0,a5,5,6",
        "block conformality K8,d6,left,sample0,a5,5,7",
        "block conformality K8,d6,left,sample0,a5,6,6",
        "block conformality K8,d6,left,sample0,a5,6,7",
        "block conformality K8,d6,left,sample0,a5,7,7",
        "block Euler K8,d6,left,sample0,a5",
        "scalar gradient K8,d6,left,sample0",
        "norm K8,d6,left,sample1",
        "block conformality K8,d6,left,sample1,a0,0,0",
        "block conformality K8,d6,left,sample1,a0,0,1",
        "block conformality K8,d6,left,sample1,a0,0,2",
        "block conformality K8,d6,left,sample1,a0,0,3",
        "block conformality K8,d6,left,sample1,a0,0,4",
        "block conformality K8,d6,left,sample1,a0,0,5",
        "block conformality K8,d6,left,sample1,a0,0,6",
        "block conformality K8,d6,left,sample1,a0,0,7",
        "block conformality K8,d6,left,sample1,a0,1,1",
        "block conformality K8,d6,left,sample1,a0,1,2",
        "block conformality K8,d6,left,sample1,a0,1,3",
        "block conformality K8,d6,left,sample1,a0,1,4",
        "block conformality K8,d6,left,sample1,a0,1,5",
        "block conformality K8,d6,left,sample1,a0,1,6",
        "block conformality K8,d6,left,sample1,a0,1,7",
        "block conformality K8,d6,left,sample1,a0,2,2",
        "block conformality K8,d6,left,sample1,a0,2,3",
        "block conformality K8,d6,left,sample1,a0,2,4",
        "block conformality K8,d6,left,sample1,a0,2,5",
        "block conformality K8,d6,left,sample1,a0,2,6",
        "block conformality K8,d6,left,sample1,a0,2,7",
        "block conformality K8,d6,left,sample1,a0,3,3",
        "block conformality K8,d6,left,sample1,a0,3,4",
        "block conformality K8,d6,left,sample1,a0,3,5",
        "block conformality K8,d6,left,sample1,a0,3,6",
        "block conformality K8,d6,left,sample1,a0,3,7",
        "block conformality K8,d6,left,sample1,a0,4,4",
        "block conformality K8,d6,left,sample1,a0,4,5",
        "block conformality K8,d6,left,sample1,a0,4,6",
        "block conformality K8,d6,left,sample1,a0,4,7",
        "block conformality K8,d6,left,sample1,a0,5,5",
        "block conformality K8,d6,left,sample1,a0,5,6",
        "block conformality K8,d6,left,sample1,a0,5,7",
        "block conformality K8,d6,left,sample1,a0,6,6",
        "block conformality K8,d6,left,sample1,a0,6,7",
        "block conformality K8,d6,left,sample1,a0,7,7",
        "block Euler K8,d6,left,sample1,a0",
        "block conformality K8,d6,left,sample1,a1,0,0",
        "block conformality K8,d6,left,sample1,a1,0,1",
        "block conformality K8,d6,left,sample1,a1,0,2",
        "block conformality K8,d6,left,sample1,a1,0,3",
        "block conformality K8,d6,left,sample1,a1,0,4",
        "block conformality K8,d6,left,sample1,a1,0,5",
        "block conformality K8,d6,left,sample1,a1,0,6",
        "block conformality K8,d6,left,sample1,a1,0,7",
        "block conformality K8,d6,left,sample1,a1,1,1",
        "block conformality K8,d6,left,sample1,a1,1,2",
        "block conformality K8,d6,left,sample1,a1,1,3",
        "block conformality K8,d6,left,sample1,a1,1,4",
        "block conformality K8,d6,left,sample1,a1,1,5",
        "block conformality K8,d6,left,sample1,a1,1,6",
        "block conformality K8,d6,left,sample1,a1,1,7",
        "block conformality K8,d6,left,sample1,a1,2,2",
        "block conformality K8,d6,left,sample1,a1,2,3",
        "block conformality K8,d6,left,sample1,a1,2,4",
        "block conformality K8,d6,left,sample1,a1,2,5",
        "block conformality K8,d6,left,sample1,a1,2,6",
        "block conformality K8,d6,left,sample1,a1,2,7",
        "block conformality K8,d6,left,sample1,a1,3,3",
        "block conformality K8,d6,left,sample1,a1,3,4",
        "block conformality K8,d6,left,sample1,a1,3,5",
        "block conformality K8,d6,left,sample1,a1,3,6",
        "block conformality K8,d6,left,sample1,a1,3,7",
        "block conformality K8,d6,left,sample1,a1,4,4",
        "block conformality K8,d6,left,sample1,a1,4,5",
        "block conformality K8,d6,left,sample1,a1,4,6",
        "block conformality K8,d6,left,sample1,a1,4,7",
        "block conformality K8,d6,left,sample1,a1,5,5",
        "block conformality K8,d6,left,sample1,a1,5,6",
        "block conformality K8,d6,left,sample1,a1,5,7",
        "block conformality K8,d6,left,sample1,a1,6,6",
        "block conformality K8,d6,left,sample1,a1,6,7",
        "block conformality K8,d6,left,sample1,a1,7,7",
        "block Euler K8,d6,left,sample1,a1",
        "block conformality K8,d6,left,sample1,a2,0,0",
        "block conformality K8,d6,left,sample1,a2,0,1",
        "block conformality K8,d6,left,sample1,a2,0,2",
        "block conformality K8,d6,left,sample1,a2,0,3",
        "block conformality K8,d6,left,sample1,a2,0,4",
        "block conformality K8,d6,left,sample1,a2,0,5",
        "block conformality K8,d6,left,sample1,a2,0,6",
        "block conformality K8,d6,left,sample1,a2,0,7",
        "block conformality K8,d6,left,sample1,a2,1,1",
        "block conformality K8,d6,left,sample1,a2,1,2",
        "block conformality K8,d6,left,sample1,a2,1,3",
        "block conformality K8,d6,left,sample1,a2,1,4",
        "block conformality K8,d6,left,sample1,a2,1,5",
        "block conformality K8,d6,left,sample1,a2,1,6",
        "block conformality K8,d6,left,sample1,a2,1,7",
        "block conformality K8,d6,left,sample1,a2,2,2",
        "block conformality K8,d6,left,sample1,a2,2,3",
        "block conformality K8,d6,left,sample1,a2,2,4",
        "block conformality K8,d6,left,sample1,a2,2,5",
        "block conformality K8,d6,left,sample1,a2,2,6",
        "block conformality K8,d6,left,sample1,a2,2,7",
        "block conformality K8,d6,left,sample1,a2,3,3",
        "block conformality K8,d6,left,sample1,a2,3,4",
        "block conformality K8,d6,left,sample1,a2,3,5",
        "block conformality K8,d6,left,sample1,a2,3,6",
        "block conformality K8,d6,left,sample1,a2,3,7",
        "block conformality K8,d6,left,sample1,a2,4,4",
        "block conformality K8,d6,left,sample1,a2,4,5",
        "block conformality K8,d6,left,sample1,a2,4,6",
        "block conformality K8,d6,left,sample1,a2,4,7",
        "block conformality K8,d6,left,sample1,a2,5,5",
        "block conformality K8,d6,left,sample1,a2,5,6",
        "block conformality K8,d6,left,sample1,a2,5,7",
        "block conformality K8,d6,left,sample1,a2,6,6",
        "block conformality K8,d6,left,sample1,a2,6,7",
        "block conformality K8,d6,left,sample1,a2,7,7",
        "block Euler K8,d6,left,sample1,a2",
        "block conformality K8,d6,left,sample1,a3,0,0",
        "block conformality K8,d6,left,sample1,a3,0,1",
        "block conformality K8,d6,left,sample1,a3,0,2",
        "block conformality K8,d6,left,sample1,a3,0,3",
        "block conformality K8,d6,left,sample1,a3,0,4",
        "block conformality K8,d6,left,sample1,a3,0,5",
        "block conformality K8,d6,left,sample1,a3,0,6",
        "block conformality K8,d6,left,sample1,a3,0,7",
        "block conformality K8,d6,left,sample1,a3,1,1",
        "block conformality K8,d6,left,sample1,a3,1,2",
        "block conformality K8,d6,left,sample1,a3,1,3",
        "block conformality K8,d6,left,sample1,a3,1,4",
        "block conformality K8,d6,left,sample1,a3,1,5",
        "block conformality K8,d6,left,sample1,a3,1,6",
        "block conformality K8,d6,left,sample1,a3,1,7",
        "block conformality K8,d6,left,sample1,a3,2,2",
        "block conformality K8,d6,left,sample1,a3,2,3",
        "block conformality K8,d6,left,sample1,a3,2,4",
        "block conformality K8,d6,left,sample1,a3,2,5",
        "block conformality K8,d6,left,sample1,a3,2,6",
        "block conformality K8,d6,left,sample1,a3,2,7",
        "block conformality K8,d6,left,sample1,a3,3,3",
        "block conformality K8,d6,left,sample1,a3,3,4",
        "block conformality K8,d6,left,sample1,a3,3,5",
        "block conformality K8,d6,left,sample1,a3,3,6",
        "block conformality K8,d6,left,sample1,a3,3,7",
        "block conformality K8,d6,left,sample1,a3,4,4",
        "block conformality K8,d6,left,sample1,a3,4,5",
        "block conformality K8,d6,left,sample1,a3,4,6",
        "block conformality K8,d6,left,sample1,a3,4,7",
        "block conformality K8,d6,left,sample1,a3,5,5",
        "block conformality K8,d6,left,sample1,a3,5,6",
        "block conformality K8,d6,left,sample1,a3,5,7",
        "block conformality K8,d6,left,sample1,a3,6,6",
        "block conformality K8,d6,left,sample1,a3,6,7",
        "block conformality K8,d6,left,sample1,a3,7,7",
        "block Euler K8,d6,left,sample1,a3",
        "block conformality K8,d6,left,sample1,a4,0,0",
        "block conformality K8,d6,left,sample1,a4,0,1",
        "block conformality K8,d6,left,sample1,a4,0,2",
        "block conformality K8,d6,left,sample1,a4,0,3",
        "block conformality K8,d6,left,sample1,a4,0,4",
        "block conformality K8,d6,left,sample1,a4,0,5",
        "block conformality K8,d6,left,sample1,a4,0,6",
        "block conformality K8,d6,left,sample1,a4,0,7",
        "block conformality K8,d6,left,sample1,a4,1,1",
        "block conformality K8,d6,left,sample1,a4,1,2",
        "block conformality K8,d6,left,sample1,a4,1,3",
        "block conformality K8,d6,left,sample1,a4,1,4",
        "block conformality K8,d6,left,sample1,a4,1,5",
        "block conformality K8,d6,left,sample1,a4,1,6",
        "block conformality K8,d6,left,sample1,a4,1,7",
        "block conformality K8,d6,left,sample1,a4,2,2",
        "block conformality K8,d6,left,sample1,a4,2,3",
        "block conformality K8,d6,left,sample1,a4,2,4",
        "block conformality K8,d6,left,sample1,a4,2,5",
        "block conformality K8,d6,left,sample1,a4,2,6",
        "block conformality K8,d6,left,sample1,a4,2,7",
        "block conformality K8,d6,left,sample1,a4,3,3",
        "block conformality K8,d6,left,sample1,a4,3,4",
        "block conformality K8,d6,left,sample1,a4,3,5",
        "block conformality K8,d6,left,sample1,a4,3,6",
        "block conformality K8,d6,left,sample1,a4,3,7",
        "block conformality K8,d6,left,sample1,a4,4,4",
        "block conformality K8,d6,left,sample1,a4,4,5",
        "block conformality K8,d6,left,sample1,a4,4,6",
        "block conformality K8,d6,left,sample1,a4,4,7",
        "block conformality K8,d6,left,sample1,a4,5,5",
        "block conformality K8,d6,left,sample1,a4,5,6",
        "block conformality K8,d6,left,sample1,a4,5,7",
        "block conformality K8,d6,left,sample1,a4,6,6",
        "block conformality K8,d6,left,sample1,a4,6,7",
        "block conformality K8,d6,left,sample1,a4,7,7",
        "block Euler K8,d6,left,sample1,a4",
        "block conformality K8,d6,left,sample1,a5,0,0",
        "block conformality K8,d6,left,sample1,a5,0,1",
        "block conformality K8,d6,left,sample1,a5,0,2",
        "block conformality K8,d6,left,sample1,a5,0,3",
        "block conformality K8,d6,left,sample1,a5,0,4",
        "block conformality K8,d6,left,sample1,a5,0,5",
        "block conformality K8,d6,left,sample1,a5,0,6",
        "block conformality K8,d6,left,sample1,a5,0,7",
        "block conformality K8,d6,left,sample1,a5,1,1",
        "block conformality K8,d6,left,sample1,a5,1,2",
        "block conformality K8,d6,left,sample1,a5,1,3",
        "block conformality K8,d6,left,sample1,a5,1,4",
        "block conformality K8,d6,left,sample1,a5,1,5",
        "block conformality K8,d6,left,sample1,a5,1,6",
        "block conformality K8,d6,left,sample1,a5,1,7",
        "block conformality K8,d6,left,sample1,a5,2,2",
        "block conformality K8,d6,left,sample1,a5,2,3",
        "block conformality K8,d6,left,sample1,a5,2,4",
        "block conformality K8,d6,left,sample1,a5,2,5",
        "block conformality K8,d6,left,sample1,a5,2,6",
        "block conformality K8,d6,left,sample1,a5,2,7",
        "block conformality K8,d6,left,sample1,a5,3,3",
        "block conformality K8,d6,left,sample1,a5,3,4",
        "block conformality K8,d6,left,sample1,a5,3,5",
        "block conformality K8,d6,left,sample1,a5,3,6",
        "block conformality K8,d6,left,sample1,a5,3,7",
        "block conformality K8,d6,left,sample1,a5,4,4",
        "block conformality K8,d6,left,sample1,a5,4,5",
        "block conformality K8,d6,left,sample1,a5,4,6",
        "block conformality K8,d6,left,sample1,a5,4,7",
        "block conformality K8,d6,left,sample1,a5,5,5",
        "block conformality K8,d6,left,sample1,a5,5,6",
        "block conformality K8,d6,left,sample1,a5,5,7",
        "block conformality K8,d6,left,sample1,a5,6,6",
        "block conformality K8,d6,left,sample1,a5,6,7",
        "block conformality K8,d6,left,sample1,a5,7,7",
        "block Euler K8,d6,left,sample1,a5",
        "scalar gradient K8,d6,left,sample1",
        "norm K8,d6,right,sample0",
        "block conformality K8,d6,right,sample0,a0,0,0",
        "block conformality K8,d6,right,sample0,a0,0,1",
        "block conformality K8,d6,right,sample0,a0,0,2",
        "block conformality K8,d6,right,sample0,a0,0,3",
        "block conformality K8,d6,right,sample0,a0,0,4",
        "block conformality K8,d6,right,sample0,a0,0,5",
        "block conformality K8,d6,right,sample0,a0,0,6",
        "block conformality K8,d6,right,sample0,a0,0,7",
        "block conformality K8,d6,right,sample0,a0,1,1",
        "block conformality K8,d6,right,sample0,a0,1,2",
        "block conformality K8,d6,right,sample0,a0,1,3",
        "block conformality K8,d6,right,sample0,a0,1,4",
        "block conformality K8,d6,right,sample0,a0,1,5",
        "block conformality K8,d6,right,sample0,a0,1,6",
        "block conformality K8,d6,right,sample0,a0,1,7",
        "block conformality K8,d6,right,sample0,a0,2,2",
        "block conformality K8,d6,right,sample0,a0,2,3",
        "block conformality K8,d6,right,sample0,a0,2,4",
        "block conformality K8,d6,right,sample0,a0,2,5",
        "block conformality K8,d6,right,sample0,a0,2,6",
        "block conformality K8,d6,right,sample0,a0,2,7",
        "block conformality K8,d6,right,sample0,a0,3,3",
        "block conformality K8,d6,right,sample0,a0,3,4",
        "block conformality K8,d6,right,sample0,a0,3,5",
        "block conformality K8,d6,right,sample0,a0,3,6",
        "block conformality K8,d6,right,sample0,a0,3,7",
        "block conformality K8,d6,right,sample0,a0,4,4",
        "block conformality K8,d6,right,sample0,a0,4,5",
        "block conformality K8,d6,right,sample0,a0,4,6",
        "block conformality K8,d6,right,sample0,a0,4,7",
        "block conformality K8,d6,right,sample0,a0,5,5",
        "block conformality K8,d6,right,sample0,a0,5,6",
        "block conformality K8,d6,right,sample0,a0,5,7",
        "block conformality K8,d6,right,sample0,a0,6,6",
        "block conformality K8,d6,right,sample0,a0,6,7",
        "block conformality K8,d6,right,sample0,a0,7,7",
        "block Euler K8,d6,right,sample0,a0",
        "block conformality K8,d6,right,sample0,a1,0,0",
        "block conformality K8,d6,right,sample0,a1,0,1",
        "block conformality K8,d6,right,sample0,a1,0,2",
        "block conformality K8,d6,right,sample0,a1,0,3",
        "block conformality K8,d6,right,sample0,a1,0,4",
        "block conformality K8,d6,right,sample0,a1,0,5",
        "block conformality K8,d6,right,sample0,a1,0,6",
        "block conformality K8,d6,right,sample0,a1,0,7",
        "block conformality K8,d6,right,sample0,a1,1,1",
        "block conformality K8,d6,right,sample0,a1,1,2",
        "block conformality K8,d6,right,sample0,a1,1,3",
        "block conformality K8,d6,right,sample0,a1,1,4",
        "block conformality K8,d6,right,sample0,a1,1,5",
        "block conformality K8,d6,right,sample0,a1,1,6",
        "block conformality K8,d6,right,sample0,a1,1,7",
        "block conformality K8,d6,right,sample0,a1,2,2",
        "block conformality K8,d6,right,sample0,a1,2,3",
        "block conformality K8,d6,right,sample0,a1,2,4",
        "block conformality K8,d6,right,sample0,a1,2,5",
        "block conformality K8,d6,right,sample0,a1,2,6",
        "block conformality K8,d6,right,sample0,a1,2,7",
        "block conformality K8,d6,right,sample0,a1,3,3",
        "block conformality K8,d6,right,sample0,a1,3,4",
        "block conformality K8,d6,right,sample0,a1,3,5",
        "block conformality K8,d6,right,sample0,a1,3,6",
        "block conformality K8,d6,right,sample0,a1,3,7",
        "block conformality K8,d6,right,sample0,a1,4,4",
        "block conformality K8,d6,right,sample0,a1,4,5",
        "block conformality K8,d6,right,sample0,a1,4,6",
        "block conformality K8,d6,right,sample0,a1,4,7",
        "block conformality K8,d6,right,sample0,a1,5,5",
        "block conformality K8,d6,right,sample0,a1,5,6",
        "block conformality K8,d6,right,sample0,a1,5,7",
        "block conformality K8,d6,right,sample0,a1,6,6",
        "block conformality K8,d6,right,sample0,a1,6,7",
        "block conformality K8,d6,right,sample0,a1,7,7",
        "block Euler K8,d6,right,sample0,a1",
        "block conformality K8,d6,right,sample0,a2,0,0",
        "block conformality K8,d6,right,sample0,a2,0,1",
        "block conformality K8,d6,right,sample0,a2,0,2",
        "block conformality K8,d6,right,sample0,a2,0,3",
        "block conformality K8,d6,right,sample0,a2,0,4",
        "block conformality K8,d6,right,sample0,a2,0,5",
        "block conformality K8,d6,right,sample0,a2,0,6",
        "block conformality K8,d6,right,sample0,a2,0,7",
        "block conformality K8,d6,right,sample0,a2,1,1",
        "block conformality K8,d6,right,sample0,a2,1,2",
        "block conformality K8,d6,right,sample0,a2,1,3",
        "block conformality K8,d6,right,sample0,a2,1,4",
        "block conformality K8,d6,right,sample0,a2,1,5",
        "block conformality K8,d6,right,sample0,a2,1,6",
        "block conformality K8,d6,right,sample0,a2,1,7",
        "block conformality K8,d6,right,sample0,a2,2,2",
        "block conformality K8,d6,right,sample0,a2,2,3",
        "block conformality K8,d6,right,sample0,a2,2,4",
        "block conformality K8,d6,right,sample0,a2,2,5",
        "block conformality K8,d6,right,sample0,a2,2,6",
        "block conformality K8,d6,right,sample0,a2,2,7",
        "block conformality K8,d6,right,sample0,a2,3,3",
        "block conformality K8,d6,right,sample0,a2,3,4",
        "block conformality K8,d6,right,sample0,a2,3,5",
        "block conformality K8,d6,right,sample0,a2,3,6",
        "block conformality K8,d6,right,sample0,a2,3,7",
        "block conformality K8,d6,right,sample0,a2,4,4",
        "block conformality K8,d6,right,sample0,a2,4,5",
        "block conformality K8,d6,right,sample0,a2,4,6",
        "block conformality K8,d6,right,sample0,a2,4,7",
        "block conformality K8,d6,right,sample0,a2,5,5",
        "block conformality K8,d6,right,sample0,a2,5,6",
        "block conformality K8,d6,right,sample0,a2,5,7",
        "block conformality K8,d6,right,sample0,a2,6,6",
        "block conformality K8,d6,right,sample0,a2,6,7",
        "block conformality K8,d6,right,sample0,a2,7,7",
        "block Euler K8,d6,right,sample0,a2",
        "block conformality K8,d6,right,sample0,a3,0,0",
        "block conformality K8,d6,right,sample0,a3,0,1",
        "block conformality K8,d6,right,sample0,a3,0,2",
        "block conformality K8,d6,right,sample0,a3,0,3",
        "block conformality K8,d6,right,sample0,a3,0,4",
        "block conformality K8,d6,right,sample0,a3,0,5",
        "block conformality K8,d6,right,sample0,a3,0,6",
        "block conformality K8,d6,right,sample0,a3,0,7",
        "block conformality K8,d6,right,sample0,a3,1,1",
        "block conformality K8,d6,right,sample0,a3,1,2",
        "block conformality K8,d6,right,sample0,a3,1,3",
        "block conformality K8,d6,right,sample0,a3,1,4",
        "block conformality K8,d6,right,sample0,a3,1,5",
        "block conformality K8,d6,right,sample0,a3,1,6",
        "block conformality K8,d6,right,sample0,a3,1,7",
        "block conformality K8,d6,right,sample0,a3,2,2",
        "block conformality K8,d6,right,sample0,a3,2,3",
        "block conformality K8,d6,right,sample0,a3,2,4",
        "block conformality K8,d6,right,sample0,a3,2,5",
        "block conformality K8,d6,right,sample0,a3,2,6",
        "block conformality K8,d6,right,sample0,a3,2,7",
        "block conformality K8,d6,right,sample0,a3,3,3",
        "block conformality K8,d6,right,sample0,a3,3,4",
        "block conformality K8,d6,right,sample0,a3,3,5",
        "block conformality K8,d6,right,sample0,a3,3,6",
        "block conformality K8,d6,right,sample0,a3,3,7",
        "block conformality K8,d6,right,sample0,a3,4,4",
        "block conformality K8,d6,right,sample0,a3,4,5",
        "block conformality K8,d6,right,sample0,a3,4,6",
        "block conformality K8,d6,right,sample0,a3,4,7",
        "block conformality K8,d6,right,sample0,a3,5,5",
        "block conformality K8,d6,right,sample0,a3,5,6",
        "block conformality K8,d6,right,sample0,a3,5,7",
        "block conformality K8,d6,right,sample0,a3,6,6",
        "block conformality K8,d6,right,sample0,a3,6,7",
        "block conformality K8,d6,right,sample0,a3,7,7",
        "block Euler K8,d6,right,sample0,a3",
        "block conformality K8,d6,right,sample0,a4,0,0",
        "block conformality K8,d6,right,sample0,a4,0,1",
        "block conformality K8,d6,right,sample0,a4,0,2",
        "block conformality K8,d6,right,sample0,a4,0,3",
        "block conformality K8,d6,right,sample0,a4,0,4",
        "block conformality K8,d6,right,sample0,a4,0,5",
        "block conformality K8,d6,right,sample0,a4,0,6",
        "block conformality K8,d6,right,sample0,a4,0,7",
        "block conformality K8,d6,right,sample0,a4,1,1",
        "block conformality K8,d6,right,sample0,a4,1,2",
        "block conformality K8,d6,right,sample0,a4,1,3",
        "block conformality K8,d6,right,sample0,a4,1,4",
        "block conformality K8,d6,right,sample0,a4,1,5",
        "block conformality K8,d6,right,sample0,a4,1,6",
        "block conformality K8,d6,right,sample0,a4,1,7",
        "block conformality K8,d6,right,sample0,a4,2,2",
        "block conformality K8,d6,right,sample0,a4,2,3",
        "block conformality K8,d6,right,sample0,a4,2,4",
        "block conformality K8,d6,right,sample0,a4,2,5",
        "block conformality K8,d6,right,sample0,a4,2,6",
        "block conformality K8,d6,right,sample0,a4,2,7",
        "block conformality K8,d6,right,sample0,a4,3,3",
        "block conformality K8,d6,right,sample0,a4,3,4",
        "block conformality K8,d6,right,sample0,a4,3,5",
        "block conformality K8,d6,right,sample0,a4,3,6",
        "block conformality K8,d6,right,sample0,a4,3,7",
        "block conformality K8,d6,right,sample0,a4,4,4",
        "block conformality K8,d6,right,sample0,a4,4,5",
        "block conformality K8,d6,right,sample0,a4,4,6",
        "block conformality K8,d6,right,sample0,a4,4,7",
        "block conformality K8,d6,right,sample0,a4,5,5",
        "block conformality K8,d6,right,sample0,a4,5,6",
        "block conformality K8,d6,right,sample0,a4,5,7",
        "block conformality K8,d6,right,sample0,a4,6,6",
        "block conformality K8,d6,right,sample0,a4,6,7",
        "block conformality K8,d6,right,sample0,a4,7,7",
        "block Euler K8,d6,right,sample0,a4",
        "block conformality K8,d6,right,sample0,a5,0,0",
        "block conformality K8,d6,right,sample0,a5,0,1",
        "block conformality K8,d6,right,sample0,a5,0,2",
        "block conformality K8,d6,right,sample0,a5,0,3",
        "block conformality K8,d6,right,sample0,a5,0,4",
        "block conformality K8,d6,right,sample0,a5,0,5",
        "block conformality K8,d6,right,sample0,a5,0,6",
        "block conformality K8,d6,right,sample0,a5,0,7",
        "block conformality K8,d6,right,sample0,a5,1,1",
        "block conformality K8,d6,right,sample0,a5,1,2",
        "block conformality K8,d6,right,sample0,a5,1,3",
        "block conformality K8,d6,right,sample0,a5,1,4",
        "block conformality K8,d6,right,sample0,a5,1,5",
        "block conformality K8,d6,right,sample0,a5,1,6",
        "block conformality K8,d6,right,sample0,a5,1,7",
        "block conformality K8,d6,right,sample0,a5,2,2",
        "block conformality K8,d6,right,sample0,a5,2,3",
        "block conformality K8,d6,right,sample0,a5,2,4",
        "block conformality K8,d6,right,sample0,a5,2,5",
        "block conformality K8,d6,right,sample0,a5,2,6",
        "block conformality K8,d6,right,sample0,a5,2,7",
        "block conformality K8,d6,right,sample0,a5,3,3",
        "block conformality K8,d6,right,sample0,a5,3,4",
        "block conformality K8,d6,right,sample0,a5,3,5",
        "block conformality K8,d6,right,sample0,a5,3,6",
        "block conformality K8,d6,right,sample0,a5,3,7",
        "block conformality K8,d6,right,sample0,a5,4,4",
        "block conformality K8,d6,right,sample0,a5,4,5",
        "block conformality K8,d6,right,sample0,a5,4,6",
        "block conformality K8,d6,right,sample0,a5,4,7",
        "block conformality K8,d6,right,sample0,a5,5,5",
        "block conformality K8,d6,right,sample0,a5,5,6",
        "block conformality K8,d6,right,sample0,a5,5,7",
        "block conformality K8,d6,right,sample0,a5,6,6",
        "block conformality K8,d6,right,sample0,a5,6,7",
        "block conformality K8,d6,right,sample0,a5,7,7",
        "block Euler K8,d6,right,sample0,a5",
        "scalar gradient K8,d6,right,sample0",
        "norm K8,d6,right,sample1",
        "block conformality K8,d6,right,sample1,a0,0,0",
        "block conformality K8,d6,right,sample1,a0,0,1",
        "block conformality K8,d6,right,sample1,a0,0,2",
        "block conformality K8,d6,right,sample1,a0,0,3",
        "block conformality K8,d6,right,sample1,a0,0,4",
        "block conformality K8,d6,right,sample1,a0,0,5",
        "block conformality K8,d6,right,sample1,a0,0,6",
        "block conformality K8,d6,right,sample1,a0,0,7",
        "block conformality K8,d6,right,sample1,a0,1,1",
        "block conformality K8,d6,right,sample1,a0,1,2",
        "block conformality K8,d6,right,sample1,a0,1,3",
        "block conformality K8,d6,right,sample1,a0,1,4",
        "block conformality K8,d6,right,sample1,a0,1,5",
        "block conformality K8,d6,right,sample1,a0,1,6",
        "block conformality K8,d6,right,sample1,a0,1,7",
        "block conformality K8,d6,right,sample1,a0,2,2",
        "block conformality K8,d6,right,sample1,a0,2,3",
        "block conformality K8,d6,right,sample1,a0,2,4",
        "block conformality K8,d6,right,sample1,a0,2,5",
        "block conformality K8,d6,right,sample1,a0,2,6",
        "block conformality K8,d6,right,sample1,a0,2,7",
        "block conformality K8,d6,right,sample1,a0,3,3",
        "block conformality K8,d6,right,sample1,a0,3,4",
        "block conformality K8,d6,right,sample1,a0,3,5",
        "block conformality K8,d6,right,sample1,a0,3,6",
        "block conformality K8,d6,right,sample1,a0,3,7",
        "block conformality K8,d6,right,sample1,a0,4,4",
        "block conformality K8,d6,right,sample1,a0,4,5",
        "block conformality K8,d6,right,sample1,a0,4,6",
        "block conformality K8,d6,right,sample1,a0,4,7",
        "block conformality K8,d6,right,sample1,a0,5,5",
        "block conformality K8,d6,right,sample1,a0,5,6",
        "block conformality K8,d6,right,sample1,a0,5,7",
        "block conformality K8,d6,right,sample1,a0,6,6",
        "block conformality K8,d6,right,sample1,a0,6,7",
        "block conformality K8,d6,right,sample1,a0,7,7",
        "block Euler K8,d6,right,sample1,a0",
        "block conformality K8,d6,right,sample1,a1,0,0",
        "block conformality K8,d6,right,sample1,a1,0,1",
        "block conformality K8,d6,right,sample1,a1,0,2",
        "block conformality K8,d6,right,sample1,a1,0,3",
        "block conformality K8,d6,right,sample1,a1,0,4",
        "block conformality K8,d6,right,sample1,a1,0,5",
        "block conformality K8,d6,right,sample1,a1,0,6",
        "block conformality K8,d6,right,sample1,a1,0,7",
        "block conformality K8,d6,right,sample1,a1,1,1",
        "block conformality K8,d6,right,sample1,a1,1,2",
        "block conformality K8,d6,right,sample1,a1,1,3",
        "block conformality K8,d6,right,sample1,a1,1,4",
        "block conformality K8,d6,right,sample1,a1,1,5",
        "block conformality K8,d6,right,sample1,a1,1,6",
        "block conformality K8,d6,right,sample1,a1,1,7",
        "block conformality K8,d6,right,sample1,a1,2,2",
        "block conformality K8,d6,right,sample1,a1,2,3",
        "block conformality K8,d6,right,sample1,a1,2,4",
        "block conformality K8,d6,right,sample1,a1,2,5",
        "block conformality K8,d6,right,sample1,a1,2,6",
        "block conformality K8,d6,right,sample1,a1,2,7",
        "block conformality K8,d6,right,sample1,a1,3,3",
        "block conformality K8,d6,right,sample1,a1,3,4",
        "block conformality K8,d6,right,sample1,a1,3,5",
        "block conformality K8,d6,right,sample1,a1,3,6",
        "block conformality K8,d6,right,sample1,a1,3,7",
        "block conformality K8,d6,right,sample1,a1,4,4",
        "block conformality K8,d6,right,sample1,a1,4,5",
        "block conformality K8,d6,right,sample1,a1,4,6",
        "block conformality K8,d6,right,sample1,a1,4,7",
        "block conformality K8,d6,right,sample1,a1,5,5",
        "block conformality K8,d6,right,sample1,a1,5,6",
        "block conformality K8,d6,right,sample1,a1,5,7",
        "block conformality K8,d6,right,sample1,a1,6,6",
        "block conformality K8,d6,right,sample1,a1,6,7",
        "block conformality K8,d6,right,sample1,a1,7,7",
        "block Euler K8,d6,right,sample1,a1",
        "block conformality K8,d6,right,sample1,a2,0,0",
        "block conformality K8,d6,right,sample1,a2,0,1",
        "block conformality K8,d6,right,sample1,a2,0,2",
        "block conformality K8,d6,right,sample1,a2,0,3",
        "block conformality K8,d6,right,sample1,a2,0,4",
        "block conformality K8,d6,right,sample1,a2,0,5",
        "block conformality K8,d6,right,sample1,a2,0,6",
        "block conformality K8,d6,right,sample1,a2,0,7",
        "block conformality K8,d6,right,sample1,a2,1,1",
        "block conformality K8,d6,right,sample1,a2,1,2",
        "block conformality K8,d6,right,sample1,a2,1,3",
        "block conformality K8,d6,right,sample1,a2,1,4",
        "block conformality K8,d6,right,sample1,a2,1,5",
        "block conformality K8,d6,right,sample1,a2,1,6",
        "block conformality K8,d6,right,sample1,a2,1,7",
        "block conformality K8,d6,right,sample1,a2,2,2",
        "block conformality K8,d6,right,sample1,a2,2,3",
        "block conformality K8,d6,right,sample1,a2,2,4",
        "block conformality K8,d6,right,sample1,a2,2,5",
        "block conformality K8,d6,right,sample1,a2,2,6",
        "block conformality K8,d6,right,sample1,a2,2,7",
        "block conformality K8,d6,right,sample1,a2,3,3",
        "block conformality K8,d6,right,sample1,a2,3,4",
        "block conformality K8,d6,right,sample1,a2,3,5",
        "block conformality K8,d6,right,sample1,a2,3,6",
        "block conformality K8,d6,right,sample1,a2,3,7",
        "block conformality K8,d6,right,sample1,a2,4,4",
        "block conformality K8,d6,right,sample1,a2,4,5",
        "block conformality K8,d6,right,sample1,a2,4,6",
        "block conformality K8,d6,right,sample1,a2,4,7",
        "block conformality K8,d6,right,sample1,a2,5,5",
        "block conformality K8,d6,right,sample1,a2,5,6",
        "block conformality K8,d6,right,sample1,a2,5,7",
        "block conformality K8,d6,right,sample1,a2,6,6",
        "block conformality K8,d6,right,sample1,a2,6,7",
        "block conformality K8,d6,right,sample1,a2,7,7",
        "block Euler K8,d6,right,sample1,a2",
        "block conformality K8,d6,right,sample1,a3,0,0",
        "block conformality K8,d6,right,sample1,a3,0,1",
        "block conformality K8,d6,right,sample1,a3,0,2",
        "block conformality K8,d6,right,sample1,a3,0,3",
        "block conformality K8,d6,right,sample1,a3,0,4",
        "block conformality K8,d6,right,sample1,a3,0,5",
        "block conformality K8,d6,right,sample1,a3,0,6",
        "block conformality K8,d6,right,sample1,a3,0,7",
        "block conformality K8,d6,right,sample1,a3,1,1",
        "block conformality K8,d6,right,sample1,a3,1,2",
        "block conformality K8,d6,right,sample1,a3,1,3",
        "block conformality K8,d6,right,sample1,a3,1,4",
        "block conformality K8,d6,right,sample1,a3,1,5",
        "block conformality K8,d6,right,sample1,a3,1,6",
        "block conformality K8,d6,right,sample1,a3,1,7",
        "block conformality K8,d6,right,sample1,a3,2,2",
        "block conformality K8,d6,right,sample1,a3,2,3",
        "block conformality K8,d6,right,sample1,a3,2,4",
        "block conformality K8,d6,right,sample1,a3,2,5",
        "block conformality K8,d6,right,sample1,a3,2,6",
        "block conformality K8,d6,right,sample1,a3,2,7",
        "block conformality K8,d6,right,sample1,a3,3,3",
        "block conformality K8,d6,right,sample1,a3,3,4",
        "block conformality K8,d6,right,sample1,a3,3,5",
        "block conformality K8,d6,right,sample1,a3,3,6",
        "block conformality K8,d6,right,sample1,a3,3,7",
        "block conformality K8,d6,right,sample1,a3,4,4",
        "block conformality K8,d6,right,sample1,a3,4,5",
        "block conformality K8,d6,right,sample1,a3,4,6",
        "block conformality K8,d6,right,sample1,a3,4,7",
        "block conformality K8,d6,right,sample1,a3,5,5",
        "block conformality K8,d6,right,sample1,a3,5,6",
        "block conformality K8,d6,right,sample1,a3,5,7",
        "block conformality K8,d6,right,sample1,a3,6,6",
        "block conformality K8,d6,right,sample1,a3,6,7",
        "block conformality K8,d6,right,sample1,a3,7,7",
        "block Euler K8,d6,right,sample1,a3",
        "block conformality K8,d6,right,sample1,a4,0,0",
        "block conformality K8,d6,right,sample1,a4,0,1",
        "block conformality K8,d6,right,sample1,a4,0,2",
        "block conformality K8,d6,right,sample1,a4,0,3",
        "block conformality K8,d6,right,sample1,a4,0,4",
        "block conformality K8,d6,right,sample1,a4,0,5",
        "block conformality K8,d6,right,sample1,a4,0,6",
        "block conformality K8,d6,right,sample1,a4,0,7",
        "block conformality K8,d6,right,sample1,a4,1,1",
        "block conformality K8,d6,right,sample1,a4,1,2",
        "block conformality K8,d6,right,sample1,a4,1,3",
        "block conformality K8,d6,right,sample1,a4,1,4",
        "block conformality K8,d6,right,sample1,a4,1,5",
        "block conformality K8,d6,right,sample1,a4,1,6",
        "block conformality K8,d6,right,sample1,a4,1,7",
        "block conformality K8,d6,right,sample1,a4,2,2",
        "block conformality K8,d6,right,sample1,a4,2,3",
        "block conformality K8,d6,right,sample1,a4,2,4",
        "block conformality K8,d6,right,sample1,a4,2,5",
        "block conformality K8,d6,right,sample1,a4,2,6",
        "block conformality K8,d6,right,sample1,a4,2,7",
        "block conformality K8,d6,right,sample1,a4,3,3",
        "block conformality K8,d6,right,sample1,a4,3,4",
        "block conformality K8,d6,right,sample1,a4,3,5",
        "block conformality K8,d6,right,sample1,a4,3,6",
        "block conformality K8,d6,right,sample1,a4,3,7",
        "block conformality K8,d6,right,sample1,a4,4,4",
        "block conformality K8,d6,right,sample1,a4,4,5",
        "block conformality K8,d6,right,sample1,a4,4,6",
        "block conformality K8,d6,right,sample1,a4,4,7",
        "block conformality K8,d6,right,sample1,a4,5,5",
        "block conformality K8,d6,right,sample1,a4,5,6",
        "block conformality K8,d6,right,sample1,a4,5,7",
        "block conformality K8,d6,right,sample1,a4,6,6",
        "block conformality K8,d6,right,sample1,a4,6,7",
        "block conformality K8,d6,right,sample1,a4,7,7",
        "block Euler K8,d6,right,sample1,a4",
        "block conformality K8,d6,right,sample1,a5,0,0",
        "block conformality K8,d6,right,sample1,a5,0,1",
        "block conformality K8,d6,right,sample1,a5,0,2",
        "block conformality K8,d6,right,sample1,a5,0,3",
        "block conformality K8,d6,right,sample1,a5,0,4",
        "block conformality K8,d6,right,sample1,a5,0,5",
        "block conformality K8,d6,right,sample1,a5,0,6",
        "block conformality K8,d6,right,sample1,a5,0,7",
        "block conformality K8,d6,right,sample1,a5,1,1",
        "block conformality K8,d6,right,sample1,a5,1,2",
        "block conformality K8,d6,right,sample1,a5,1,3",
        "block conformality K8,d6,right,sample1,a5,1,4",
        "block conformality K8,d6,right,sample1,a5,1,5",
        "block conformality K8,d6,right,sample1,a5,1,6",
        "block conformality K8,d6,right,sample1,a5,1,7",
        "block conformality K8,d6,right,sample1,a5,2,2",
        "block conformality K8,d6,right,sample1,a5,2,3",
        "block conformality K8,d6,right,sample1,a5,2,4",
        "block conformality K8,d6,right,sample1,a5,2,5",
        "block conformality K8,d6,right,sample1,a5,2,6",
        "block conformality K8,d6,right,sample1,a5,2,7",
        "block conformality K8,d6,right,sample1,a5,3,3",
        "block conformality K8,d6,right,sample1,a5,3,4",
        "block conformality K8,d6,right,sample1,a5,3,5",
        "block conformality K8,d6,right,sample1,a5,3,6",
        "block conformality K8,d6,right,sample1,a5,3,7",
        "block conformality K8,d6,right,sample1,a5,4,4",
        "block conformality K8,d6,right,sample1,a5,4,5",
        "block conformality K8,d6,right,sample1,a5,4,6",
        "block conformality K8,d6,right,sample1,a5,4,7",
        "block conformality K8,d6,right,sample1,a5,5,5",
        "block conformality K8,d6,right,sample1,a5,5,6",
        "block conformality K8,d6,right,sample1,a5,5,7",
        "block conformality K8,d6,right,sample1,a5,6,6",
        "block conformality K8,d6,right,sample1,a5,6,7",
        "block conformality K8,d6,right,sample1,a5,7,7",
        "block Euler K8,d6,right,sample1,a5",
        "scalar gradient K8,d6,right,sample1",
        "norm K8,d6,balanced,sample0",
        "block conformality K8,d6,balanced,sample0,a0,0,0",
        "block conformality K8,d6,balanced,sample0,a0,0,1",
        "block conformality K8,d6,balanced,sample0,a0,0,2",
        "block conformality K8,d6,balanced,sample0,a0,0,3",
        "block conformality K8,d6,balanced,sample0,a0,0,4",
        "block conformality K8,d6,balanced,sample0,a0,0,5",
        "block conformality K8,d6,balanced,sample0,a0,0,6",
        "block conformality K8,d6,balanced,sample0,a0,0,7",
        "block conformality K8,d6,balanced,sample0,a0,1,1",
        "block conformality K8,d6,balanced,sample0,a0,1,2",
        "block conformality K8,d6,balanced,sample0,a0,1,3",
        "block conformality K8,d6,balanced,sample0,a0,1,4",
        "block conformality K8,d6,balanced,sample0,a0,1,5",
        "block conformality K8,d6,balanced,sample0,a0,1,6",
        "block conformality K8,d6,balanced,sample0,a0,1,7",
        "block conformality K8,d6,balanced,sample0,a0,2,2",
        "block conformality K8,d6,balanced,sample0,a0,2,3",
        "block conformality K8,d6,balanced,sample0,a0,2,4",
        "block conformality K8,d6,balanced,sample0,a0,2,5",
        "block conformality K8,d6,balanced,sample0,a0,2,6",
        "block conformality K8,d6,balanced,sample0,a0,2,7",
        "block conformality K8,d6,balanced,sample0,a0,3,3",
        "block conformality K8,d6,balanced,sample0,a0,3,4",
        "block conformality K8,d6,balanced,sample0,a0,3,5",
        "block conformality K8,d6,balanced,sample0,a0,3,6",
        "block conformality K8,d6,balanced,sample0,a0,3,7",
        "block conformality K8,d6,balanced,sample0,a0,4,4",
        "block conformality K8,d6,balanced,sample0,a0,4,5",
        "block conformality K8,d6,balanced,sample0,a0,4,6",
        "block conformality K8,d6,balanced,sample0,a0,4,7",
        "block conformality K8,d6,balanced,sample0,a0,5,5",
        "block conformality K8,d6,balanced,sample0,a0,5,6",
        "block conformality K8,d6,balanced,sample0,a0,5,7",
        "block conformality K8,d6,balanced,sample0,a0,6,6",
        "block conformality K8,d6,balanced,sample0,a0,6,7",
        "block conformality K8,d6,balanced,sample0,a0,7,7",
        "block Euler K8,d6,balanced,sample0,a0",
        "block conformality K8,d6,balanced,sample0,a1,0,0",
        "block conformality K8,d6,balanced,sample0,a1,0,1",
        "block conformality K8,d6,balanced,sample0,a1,0,2",
        "block conformality K8,d6,balanced,sample0,a1,0,3",
        "block conformality K8,d6,balanced,sample0,a1,0,4",
        "block conformality K8,d6,balanced,sample0,a1,0,5",
        "block conformality K8,d6,balanced,sample0,a1,0,6",
        "block conformality K8,d6,balanced,sample0,a1,0,7",
        "block conformality K8,d6,balanced,sample0,a1,1,1",
        "block conformality K8,d6,balanced,sample0,a1,1,2",
        "block conformality K8,d6,balanced,sample0,a1,1,3",
        "block conformality K8,d6,balanced,sample0,a1,1,4",
        "block conformality K8,d6,balanced,sample0,a1,1,5",
        "block conformality K8,d6,balanced,sample0,a1,1,6",
        "block conformality K8,d6,balanced,sample0,a1,1,7",
        "block conformality K8,d6,balanced,sample0,a1,2,2",
        "block conformality K8,d6,balanced,sample0,a1,2,3",
        "block conformality K8,d6,balanced,sample0,a1,2,4",
        "block conformality K8,d6,balanced,sample0,a1,2,5",
        "block conformality K8,d6,balanced,sample0,a1,2,6",
        "block conformality K8,d6,balanced,sample0,a1,2,7",
        "block conformality K8,d6,balanced,sample0,a1,3,3",
        "block conformality K8,d6,balanced,sample0,a1,3,4",
        "block conformality K8,d6,balanced,sample0,a1,3,5",
        "block conformality K8,d6,balanced,sample0,a1,3,6",
        "block conformality K8,d6,balanced,sample0,a1,3,7",
        "block conformality K8,d6,balanced,sample0,a1,4,4",
        "block conformality K8,d6,balanced,sample0,a1,4,5",
        "block conformality K8,d6,balanced,sample0,a1,4,6",
        "block conformality K8,d6,balanced,sample0,a1,4,7",
        "block conformality K8,d6,balanced,sample0,a1,5,5",
        "block conformality K8,d6,balanced,sample0,a1,5,6",
        "block conformality K8,d6,balanced,sample0,a1,5,7",
        "block conformality K8,d6,balanced,sample0,a1,6,6",
        "block conformality K8,d6,balanced,sample0,a1,6,7",
        "block conformality K8,d6,balanced,sample0,a1,7,7",
        "block Euler K8,d6,balanced,sample0,a1",
        "block conformality K8,d6,balanced,sample0,a2,0,0",
        "block conformality K8,d6,balanced,sample0,a2,0,1",
        "block conformality K8,d6,balanced,sample0,a2,0,2",
        "block conformality K8,d6,balanced,sample0,a2,0,3",
        "block conformality K8,d6,balanced,sample0,a2,0,4",
        "block conformality K8,d6,balanced,sample0,a2,0,5",
        "block conformality K8,d6,balanced,sample0,a2,0,6",
        "block conformality K8,d6,balanced,sample0,a2,0,7",
        "block conformality K8,d6,balanced,sample0,a2,1,1",
        "block conformality K8,d6,balanced,sample0,a2,1,2",
        "block conformality K8,d6,balanced,sample0,a2,1,3",
        "block conformality K8,d6,balanced,sample0,a2,1,4",
        "block conformality K8,d6,balanced,sample0,a2,1,5",
        "block conformality K8,d6,balanced,sample0,a2,1,6",
        "block conformality K8,d6,balanced,sample0,a2,1,7",
        "block conformality K8,d6,balanced,sample0,a2,2,2",
        "block conformality K8,d6,balanced,sample0,a2,2,3",
        "block conformality K8,d6,balanced,sample0,a2,2,4",
        "block conformality K8,d6,balanced,sample0,a2,2,5",
        "block conformality K8,d6,balanced,sample0,a2,2,6",
        "block conformality K8,d6,balanced,sample0,a2,2,7",
        "block conformality K8,d6,balanced,sample0,a2,3,3",
        "block conformality K8,d6,balanced,sample0,a2,3,4",
        "block conformality K8,d6,balanced,sample0,a2,3,5",
        "block conformality K8,d6,balanced,sample0,a2,3,6",
        "block conformality K8,d6,balanced,sample0,a2,3,7",
        "block conformality K8,d6,balanced,sample0,a2,4,4",
        "block conformality K8,d6,balanced,sample0,a2,4,5",
        "block conformality K8,d6,balanced,sample0,a2,4,6",
        "block conformality K8,d6,balanced,sample0,a2,4,7",
        "block conformality K8,d6,balanced,sample0,a2,5,5",
        "block conformality K8,d6,balanced,sample0,a2,5,6",
        "block conformality K8,d6,balanced,sample0,a2,5,7",
        "block conformality K8,d6,balanced,sample0,a2,6,6",
        "block conformality K8,d6,balanced,sample0,a2,6,7",
        "block conformality K8,d6,balanced,sample0,a2,7,7",
        "block Euler K8,d6,balanced,sample0,a2",
        "block conformality K8,d6,balanced,sample0,a3,0,0",
        "block conformality K8,d6,balanced,sample0,a3,0,1",
        "block conformality K8,d6,balanced,sample0,a3,0,2",
        "block conformality K8,d6,balanced,sample0,a3,0,3",
        "block conformality K8,d6,balanced,sample0,a3,0,4",
        "block conformality K8,d6,balanced,sample0,a3,0,5",
        "block conformality K8,d6,balanced,sample0,a3,0,6",
        "block conformality K8,d6,balanced,sample0,a3,0,7",
        "block conformality K8,d6,balanced,sample0,a3,1,1",
        "block conformality K8,d6,balanced,sample0,a3,1,2",
        "block conformality K8,d6,balanced,sample0,a3,1,3",
        "block conformality K8,d6,balanced,sample0,a3,1,4",
        "block conformality K8,d6,balanced,sample0,a3,1,5",
        "block conformality K8,d6,balanced,sample0,a3,1,6",
        "block conformality K8,d6,balanced,sample0,a3,1,7",
        "block conformality K8,d6,balanced,sample0,a3,2,2",
        "block conformality K8,d6,balanced,sample0,a3,2,3",
        "block conformality K8,d6,balanced,sample0,a3,2,4",
        "block conformality K8,d6,balanced,sample0,a3,2,5",
        "block conformality K8,d6,balanced,sample0,a3,2,6",
        "block conformality K8,d6,balanced,sample0,a3,2,7",
        "block conformality K8,d6,balanced,sample0,a3,3,3",
        "block conformality K8,d6,balanced,sample0,a3,3,4",
        "block conformality K8,d6,balanced,sample0,a3,3,5",
        "block conformality K8,d6,balanced,sample0,a3,3,6",
        "block conformality K8,d6,balanced,sample0,a3,3,7",
        "block conformality K8,d6,balanced,sample0,a3,4,4",
        "block conformality K8,d6,balanced,sample0,a3,4,5",
        "block conformality K8,d6,balanced,sample0,a3,4,6",
        "block conformality K8,d6,balanced,sample0,a3,4,7",
        "block conformality K8,d6,balanced,sample0,a3,5,5",
        "block conformality K8,d6,balanced,sample0,a3,5,6",
        "block conformality K8,d6,balanced,sample0,a3,5,7",
        "block conformality K8,d6,balanced,sample0,a3,6,6",
        "block conformality K8,d6,balanced,sample0,a3,6,7",
        "block conformality K8,d6,balanced,sample0,a3,7,7",
        "block Euler K8,d6,balanced,sample0,a3",
        "block conformality K8,d6,balanced,sample0,a4,0,0",
        "block conformality K8,d6,balanced,sample0,a4,0,1",
        "block conformality K8,d6,balanced,sample0,a4,0,2",
        "block conformality K8,d6,balanced,sample0,a4,0,3",
        "block conformality K8,d6,balanced,sample0,a4,0,4",
        "block conformality K8,d6,balanced,sample0,a4,0,5",
        "block conformality K8,d6,balanced,sample0,a4,0,6",
        "block conformality K8,d6,balanced,sample0,a4,0,7",
        "block conformality K8,d6,balanced,sample0,a4,1,1",
        "block conformality K8,d6,balanced,sample0,a4,1,2",
        "block conformality K8,d6,balanced,sample0,a4,1,3",
        "block conformality K8,d6,balanced,sample0,a4,1,4",
        "block conformality K8,d6,balanced,sample0,a4,1,5",
        "block conformality K8,d6,balanced,sample0,a4,1,6",
        "block conformality K8,d6,balanced,sample0,a4,1,7",
        "block conformality K8,d6,balanced,sample0,a4,2,2",
        "block conformality K8,d6,balanced,sample0,a4,2,3",
        "block conformality K8,d6,balanced,sample0,a4,2,4",
        "block conformality K8,d6,balanced,sample0,a4,2,5",
        "block conformality K8,d6,balanced,sample0,a4,2,6",
        "block conformality K8,d6,balanced,sample0,a4,2,7",
        "block conformality K8,d6,balanced,sample0,a4,3,3",
        "block conformality K8,d6,balanced,sample0,a4,3,4",
        "block conformality K8,d6,balanced,sample0,a4,3,5",
        "block conformality K8,d6,balanced,sample0,a4,3,6",
        "block conformality K8,d6,balanced,sample0,a4,3,7",
        "block conformality K8,d6,balanced,sample0,a4,4,4",
        "block conformality K8,d6,balanced,sample0,a4,4,5",
        "block conformality K8,d6,balanced,sample0,a4,4,6",
        "block conformality K8,d6,balanced,sample0,a4,4,7",
        "block conformality K8,d6,balanced,sample0,a4,5,5",
        "block conformality K8,d6,balanced,sample0,a4,5,6",
        "block conformality K8,d6,balanced,sample0,a4,5,7",
        "block conformality K8,d6,balanced,sample0,a4,6,6",
        "block conformality K8,d6,balanced,sample0,a4,6,7",
        "block conformality K8,d6,balanced,sample0,a4,7,7",
        "block Euler K8,d6,balanced,sample0,a4",
        "block conformality K8,d6,balanced,sample0,a5,0,0",
        "block conformality K8,d6,balanced,sample0,a5,0,1",
        "block conformality K8,d6,balanced,sample0,a5,0,2",
        "block conformality K8,d6,balanced,sample0,a5,0,3",
        "block conformality K8,d6,balanced,sample0,a5,0,4",
        "block conformality K8,d6,balanced,sample0,a5,0,5",
        "block conformality K8,d6,balanced,sample0,a5,0,6",
        "block conformality K8,d6,balanced,sample0,a5,0,7",
        "block conformality K8,d6,balanced,sample0,a5,1,1",
        "block conformality K8,d6,balanced,sample0,a5,1,2",
        "block conformality K8,d6,balanced,sample0,a5,1,3",
        "block conformality K8,d6,balanced,sample0,a5,1,4",
        "block conformality K8,d6,balanced,sample0,a5,1,5",
        "block conformality K8,d6,balanced,sample0,a5,1,6",
        "block conformality K8,d6,balanced,sample0,a5,1,7",
        "block conformality K8,d6,balanced,sample0,a5,2,2",
        "block conformality K8,d6,balanced,sample0,a5,2,3",
        "block conformality K8,d6,balanced,sample0,a5,2,4",
        "block conformality K8,d6,balanced,sample0,a5,2,5",
        "block conformality K8,d6,balanced,sample0,a5,2,6",
        "block conformality K8,d6,balanced,sample0,a5,2,7",
        "block conformality K8,d6,balanced,sample0,a5,3,3",
        "block conformality K8,d6,balanced,sample0,a5,3,4",
        "block conformality K8,d6,balanced,sample0,a5,3,5",
        "block conformality K8,d6,balanced,sample0,a5,3,6",
        "block conformality K8,d6,balanced,sample0,a5,3,7",
        "block conformality K8,d6,balanced,sample0,a5,4,4",
        "block conformality K8,d6,balanced,sample0,a5,4,5",
        "block conformality K8,d6,balanced,sample0,a5,4,6",
        "block conformality K8,d6,balanced,sample0,a5,4,7",
        "block conformality K8,d6,balanced,sample0,a5,5,5",
        "block conformality K8,d6,balanced,sample0,a5,5,6",
        "block conformality K8,d6,balanced,sample0,a5,5,7",
        "block conformality K8,d6,balanced,sample0,a5,6,6",
        "block conformality K8,d6,balanced,sample0,a5,6,7",
        "block conformality K8,d6,balanced,sample0,a5,7,7",
        "block Euler K8,d6,balanced,sample0,a5",
        "scalar gradient K8,d6,balanced,sample0",
        "norm K8,d6,balanced,sample1",
        "block conformality K8,d6,balanced,sample1,a0,0,0",
        "block conformality K8,d6,balanced,sample1,a0,0,1",
        "block conformality K8,d6,balanced,sample1,a0,0,2",
        "block conformality K8,d6,balanced,sample1,a0,0,3",
        "block conformality K8,d6,balanced,sample1,a0,0,4",
        "block conformality K8,d6,balanced,sample1,a0,0,5",
        "block conformality K8,d6,balanced,sample1,a0,0,6",
        "block conformality K8,d6,balanced,sample1,a0,0,7",
        "block conformality K8,d6,balanced,sample1,a0,1,1",
        "block conformality K8,d6,balanced,sample1,a0,1,2",
        "block conformality K8,d6,balanced,sample1,a0,1,3",
        "block conformality K8,d6,balanced,sample1,a0,1,4",
        "block conformality K8,d6,balanced,sample1,a0,1,5",
        "block conformality K8,d6,balanced,sample1,a0,1,6",
        "block conformality K8,d6,balanced,sample1,a0,1,7",
        "block conformality K8,d6,balanced,sample1,a0,2,2",
        "block conformality K8,d6,balanced,sample1,a0,2,3",
        "block conformality K8,d6,balanced,sample1,a0,2,4",
        "block conformality K8,d6,balanced,sample1,a0,2,5",
        "block conformality K8,d6,balanced,sample1,a0,2,6",
        "block conformality K8,d6,balanced,sample1,a0,2,7",
        "block conformality K8,d6,balanced,sample1,a0,3,3",
        "block conformality K8,d6,balanced,sample1,a0,3,4",
        "block conformality K8,d6,balanced,sample1,a0,3,5",
        "block conformality K8,d6,balanced,sample1,a0,3,6",
        "block conformality K8,d6,balanced,sample1,a0,3,7",
        "block conformality K8,d6,balanced,sample1,a0,4,4",
        "block conformality K8,d6,balanced,sample1,a0,4,5",
        "block conformality K8,d6,balanced,sample1,a0,4,6",
        "block conformality K8,d6,balanced,sample1,a0,4,7",
        "block conformality K8,d6,balanced,sample1,a0,5,5",
        "block conformality K8,d6,balanced,sample1,a0,5,6",
        "block conformality K8,d6,balanced,sample1,a0,5,7",
        "block conformality K8,d6,balanced,sample1,a0,6,6",
        "block conformality K8,d6,balanced,sample1,a0,6,7",
        "block conformality K8,d6,balanced,sample1,a0,7,7",
        "block Euler K8,d6,balanced,sample1,a0",
        "block conformality K8,d6,balanced,sample1,a1,0,0",
        "block conformality K8,d6,balanced,sample1,a1,0,1",
        "block conformality K8,d6,balanced,sample1,a1,0,2",
        "block conformality K8,d6,balanced,sample1,a1,0,3",
        "block conformality K8,d6,balanced,sample1,a1,0,4",
        "block conformality K8,d6,balanced,sample1,a1,0,5",
        "block conformality K8,d6,balanced,sample1,a1,0,6",
        "block conformality K8,d6,balanced,sample1,a1,0,7",
        "block conformality K8,d6,balanced,sample1,a1,1,1",
        "block conformality K8,d6,balanced,sample1,a1,1,2",
        "block conformality K8,d6,balanced,sample1,a1,1,3",
        "block conformality K8,d6,balanced,sample1,a1,1,4",
        "block conformality K8,d6,balanced,sample1,a1,1,5",
        "block conformality K8,d6,balanced,sample1,a1,1,6",
        "block conformality K8,d6,balanced,sample1,a1,1,7",
        "block conformality K8,d6,balanced,sample1,a1,2,2",
        "block conformality K8,d6,balanced,sample1,a1,2,3",
        "block conformality K8,d6,balanced,sample1,a1,2,4",
        "block conformality K8,d6,balanced,sample1,a1,2,5",
        "block conformality K8,d6,balanced,sample1,a1,2,6",
        "block conformality K8,d6,balanced,sample1,a1,2,7",
        "block conformality K8,d6,balanced,sample1,a1,3,3",
        "block conformality K8,d6,balanced,sample1,a1,3,4",
        "block conformality K8,d6,balanced,sample1,a1,3,5",
        "block conformality K8,d6,balanced,sample1,a1,3,6",
        "block conformality K8,d6,balanced,sample1,a1,3,7",
        "block conformality K8,d6,balanced,sample1,a1,4,4",
        "block conformality K8,d6,balanced,sample1,a1,4,5",
        "block conformality K8,d6,balanced,sample1,a1,4,6",
        "block conformality K8,d6,balanced,sample1,a1,4,7",
        "block conformality K8,d6,balanced,sample1,a1,5,5",
        "block conformality K8,d6,balanced,sample1,a1,5,6",
        "block conformality K8,d6,balanced,sample1,a1,5,7",
        "block conformality K8,d6,balanced,sample1,a1,6,6",
        "block conformality K8,d6,balanced,sample1,a1,6,7",
        "block conformality K8,d6,balanced,sample1,a1,7,7",
        "block Euler K8,d6,balanced,sample1,a1",
        "block conformality K8,d6,balanced,sample1,a2,0,0",
        "block conformality K8,d6,balanced,sample1,a2,0,1",
        "block conformality K8,d6,balanced,sample1,a2,0,2",
        "block conformality K8,d6,balanced,sample1,a2,0,3",
        "block conformality K8,d6,balanced,sample1,a2,0,4",
        "block conformality K8,d6,balanced,sample1,a2,0,5",
        "block conformality K8,d6,balanced,sample1,a2,0,6",
        "block conformality K8,d6,balanced,sample1,a2,0,7",
        "block conformality K8,d6,balanced,sample1,a2,1,1",
        "block conformality K8,d6,balanced,sample1,a2,1,2",
        "block conformality K8,d6,balanced,sample1,a2,1,3",
        "block conformality K8,d6,balanced,sample1,a2,1,4",
        "block conformality K8,d6,balanced,sample1,a2,1,5",
        "block conformality K8,d6,balanced,sample1,a2,1,6",
        "block conformality K8,d6,balanced,sample1,a2,1,7",
        "block conformality K8,d6,balanced,sample1,a2,2,2",
        "block conformality K8,d6,balanced,sample1,a2,2,3",
        "block conformality K8,d6,balanced,sample1,a2,2,4",
        "block conformality K8,d6,balanced,sample1,a2,2,5",
        "block conformality K8,d6,balanced,sample1,a2,2,6",
        "block conformality K8,d6,balanced,sample1,a2,2,7",
        "block conformality K8,d6,balanced,sample1,a2,3,3",
        "block conformality K8,d6,balanced,sample1,a2,3,4",
        "block conformality K8,d6,balanced,sample1,a2,3,5",
        "block conformality K8,d6,balanced,sample1,a2,3,6",
        "block conformality K8,d6,balanced,sample1,a2,3,7",
        "block conformality K8,d6,balanced,sample1,a2,4,4",
        "block conformality K8,d6,balanced,sample1,a2,4,5",
        "block conformality K8,d6,balanced,sample1,a2,4,6",
        "block conformality K8,d6,balanced,sample1,a2,4,7",
        "block conformality K8,d6,balanced,sample1,a2,5,5",
        "block conformality K8,d6,balanced,sample1,a2,5,6",
        "block conformality K8,d6,balanced,sample1,a2,5,7",
        "block conformality K8,d6,balanced,sample1,a2,6,6",
        "block conformality K8,d6,balanced,sample1,a2,6,7",
        "block conformality K8,d6,balanced,sample1,a2,7,7",
        "block Euler K8,d6,balanced,sample1,a2",
        "block conformality K8,d6,balanced,sample1,a3,0,0",
        "block conformality K8,d6,balanced,sample1,a3,0,1",
        "block conformality K8,d6,balanced,sample1,a3,0,2",
        "block conformality K8,d6,balanced,sample1,a3,0,3",
        "block conformality K8,d6,balanced,sample1,a3,0,4",
        "block conformality K8,d6,balanced,sample1,a3,0,5",
        "block conformality K8,d6,balanced,sample1,a3,0,6",
        "block conformality K8,d6,balanced,sample1,a3,0,7",
        "block conformality K8,d6,balanced,sample1,a3,1,1",
        "block conformality K8,d6,balanced,sample1,a3,1,2",
        "block conformality K8,d6,balanced,sample1,a3,1,3",
        "block conformality K8,d6,balanced,sample1,a3,1,4",
        "block conformality K8,d6,balanced,sample1,a3,1,5",
        "block conformality K8,d6,balanced,sample1,a3,1,6",
        "block conformality K8,d6,balanced,sample1,a3,1,7",
        "block conformality K8,d6,balanced,sample1,a3,2,2",
        "block conformality K8,d6,balanced,sample1,a3,2,3",
        "block conformality K8,d6,balanced,sample1,a3,2,4",
        "block conformality K8,d6,balanced,sample1,a3,2,5",
        "block conformality K8,d6,balanced,sample1,a3,2,6",
        "block conformality K8,d6,balanced,sample1,a3,2,7",
        "block conformality K8,d6,balanced,sample1,a3,3,3",
        "block conformality K8,d6,balanced,sample1,a3,3,4",
        "block conformality K8,d6,balanced,sample1,a3,3,5",
        "block conformality K8,d6,balanced,sample1,a3,3,6",
        "block conformality K8,d6,balanced,sample1,a3,3,7",
        "block conformality K8,d6,balanced,sample1,a3,4,4",
        "block conformality K8,d6,balanced,sample1,a3,4,5",
        "block conformality K8,d6,balanced,sample1,a3,4,6",
        "block conformality K8,d6,balanced,sample1,a3,4,7",
        "block conformality K8,d6,balanced,sample1,a3,5,5",
        "block conformality K8,d6,balanced,sample1,a3,5,6",
        "block conformality K8,d6,balanced,sample1,a3,5,7",
        "block conformality K8,d6,balanced,sample1,a3,6,6",
        "block conformality K8,d6,balanced,sample1,a3,6,7",
        "block conformality K8,d6,balanced,sample1,a3,7,7",
        "block Euler K8,d6,balanced,sample1,a3",
        "block conformality K8,d6,balanced,sample1,a4,0,0",
        "block conformality K8,d6,balanced,sample1,a4,0,1",
        "block conformality K8,d6,balanced,sample1,a4,0,2",
        "block conformality K8,d6,balanced,sample1,a4,0,3",
        "block conformality K8,d6,balanced,sample1,a4,0,4",
        "block conformality K8,d6,balanced,sample1,a4,0,5",
        "block conformality K8,d6,balanced,sample1,a4,0,6",
        "block conformality K8,d6,balanced,sample1,a4,0,7",
        "block conformality K8,d6,balanced,sample1,a4,1,1",
        "block conformality K8,d6,balanced,sample1,a4,1,2",
        "block conformality K8,d6,balanced,sample1,a4,1,3",
        "block conformality K8,d6,balanced,sample1,a4,1,4",
        "block conformality K8,d6,balanced,sample1,a4,1,5",
        "block conformality K8,d6,balanced,sample1,a4,1,6",
        "block conformality K8,d6,balanced,sample1,a4,1,7",
        "block conformality K8,d6,balanced,sample1,a4,2,2",
        "block conformality K8,d6,balanced,sample1,a4,2,3",
        "block conformality K8,d6,balanced,sample1,a4,2,4",
        "block conformality K8,d6,balanced,sample1,a4,2,5",
        "block conformality K8,d6,balanced,sample1,a4,2,6",
        "block conformality K8,d6,balanced,sample1,a4,2,7",
        "block conformality K8,d6,balanced,sample1,a4,3,3",
        "block conformality K8,d6,balanced,sample1,a4,3,4",
        "block conformality K8,d6,balanced,sample1,a4,3,5",
        "block conformality K8,d6,balanced,sample1,a4,3,6",
        "block conformality K8,d6,balanced,sample1,a4,3,7",
        "block conformality K8,d6,balanced,sample1,a4,4,4",
        "block conformality K8,d6,balanced,sample1,a4,4,5",
        "block conformality K8,d6,balanced,sample1,a4,4,6",
        "block conformality K8,d6,balanced,sample1,a4,4,7",
        "block conformality K8,d6,balanced,sample1,a4,5,5",
        "block conformality K8,d6,balanced,sample1,a4,5,6",
        "block conformality K8,d6,balanced,sample1,a4,5,7",
        "block conformality K8,d6,balanced,sample1,a4,6,6",
        "block conformality K8,d6,balanced,sample1,a4,6,7",
        "block conformality K8,d6,balanced,sample1,a4,7,7",
        "block Euler K8,d6,balanced,sample1,a4",
        "block conformality K8,d6,balanced,sample1,a5,0,0",
        "block conformality K8,d6,balanced,sample1,a5,0,1",
        "block conformality K8,d6,balanced,sample1,a5,0,2",
        "block conformality K8,d6,balanced,sample1,a5,0,3",
        "block conformality K8,d6,balanced,sample1,a5,0,4",
        "block conformality K8,d6,balanced,sample1,a5,0,5",
        "block conformality K8,d6,balanced,sample1,a5,0,6",
        "block conformality K8,d6,balanced,sample1,a5,0,7",
        "block conformality K8,d6,balanced,sample1,a5,1,1",
        "block conformality K8,d6,balanced,sample1,a5,1,2",
        "block conformality K8,d6,balanced,sample1,a5,1,3",
        "block conformality K8,d6,balanced,sample1,a5,1,4",
        "block conformality K8,d6,balanced,sample1,a5,1,5",
        "block conformality K8,d6,balanced,sample1,a5,1,6",
        "block conformality K8,d6,balanced,sample1,a5,1,7",
        "block conformality K8,d6,balanced,sample1,a5,2,2",
        "block conformality K8,d6,balanced,sample1,a5,2,3",
        "block conformality K8,d6,balanced,sample1,a5,2,4",
        "block conformality K8,d6,balanced,sample1,a5,2,5",
        "block conformality K8,d6,balanced,sample1,a5,2,6",
        "block conformality K8,d6,balanced,sample1,a5,2,7",
        "block conformality K8,d6,balanced,sample1,a5,3,3",
        "block conformality K8,d6,balanced,sample1,a5,3,4",
        "block conformality K8,d6,balanced,sample1,a5,3,5",
        "block conformality K8,d6,balanced,sample1,a5,3,6",
        "block conformality K8,d6,balanced,sample1,a5,3,7",
        "block conformality K8,d6,balanced,sample1,a5,4,4",
        "block conformality K8,d6,balanced,sample1,a5,4,5",
        "block conformality K8,d6,balanced,sample1,a5,4,6",
        "block conformality K8,d6,balanced,sample1,a5,4,7",
        "block conformality K8,d6,balanced,sample1,a5,5,5",
        "block conformality K8,d6,balanced,sample1,a5,5,6",
        "block conformality K8,d6,balanced,sample1,a5,5,7",
        "block conformality K8,d6,balanced,sample1,a5,6,6",
        "block conformality K8,d6,balanced,sample1,a5,6,7",
        "block conformality K8,d6,balanced,sample1,a5,7,7",
        "block Euler K8,d6,balanced,sample1,a5",
        "scalar gradient K8,d6,balanced,sample1",
        "Pf gradient normalization d=2,sample=0",
        "Pf Laplacian d=2,k=1,sample=0",
        "Pf mixed Gamma d=2,k=1,sample=0",
        "Pf spectral Gamma d=2,k=1,ell=1,sample=0",
        "Pf spectral Gamma d=2,k=1,ell=2,sample=0",
        "Pf Laplacian d=2,k=2,sample=0",
        "Pf mixed Gamma d=2,k=2,sample=0",
        "Pf spectral Gamma d=2,k=2,ell=2,sample=0",
        "Pf gradient normalization d=2,sample=1",
        "Pf Laplacian d=2,k=1,sample=1",
        "Pf mixed Gamma d=2,k=1,sample=1",
        "Pf spectral Gamma d=2,k=1,ell=1,sample=1",
        "Pf spectral Gamma d=2,k=1,ell=2,sample=1",
        "Pf Laplacian d=2,k=2,sample=1",
        "Pf mixed Gamma d=2,k=2,sample=1",
        "Pf spectral Gamma d=2,k=2,ell=2,sample=1",
        "Pf d2 real-coordinate gradient norm",
        "Pf d2 real-coordinate harmonicity",
        "Pf d2 real-coordinate ambient Laplacian",
        "Pf gradient normalization d=3,sample=0",
        "Pf Laplacian d=3,k=1,sample=0",
        "Pf mixed Gamma d=3,k=1,sample=0",
        "Pf spectral Gamma d=3,k=1,ell=1,sample=0",
        "Pf spectral Gamma d=3,k=1,ell=2,sample=0",
        "Pf spectral Gamma d=3,k=1,ell=3,sample=0",
        "Pf Laplacian d=3,k=2,sample=0",
        "Pf mixed Gamma d=3,k=2,sample=0",
        "Pf spectral Gamma d=3,k=2,ell=2,sample=0",
        "Pf spectral Gamma d=3,k=2,ell=3,sample=0",
        "Pf Laplacian d=3,k=3,sample=0",
        "Pf mixed Gamma d=3,k=3,sample=0",
        "Pf spectral Gamma d=3,k=3,ell=3,sample=0",
        "Pf gradient normalization d=3,sample=1",
        "Pf Laplacian d=3,k=1,sample=1",
        "Pf mixed Gamma d=3,k=1,sample=1",
        "Pf spectral Gamma d=3,k=1,ell=1,sample=1",
        "Pf spectral Gamma d=3,k=1,ell=2,sample=1",
        "Pf spectral Gamma d=3,k=1,ell=3,sample=1",
        "Pf Laplacian d=3,k=2,sample=1",
        "Pf mixed Gamma d=3,k=2,sample=1",
        "Pf spectral Gamma d=3,k=2,ell=2,sample=1",
        "Pf spectral Gamma d=3,k=2,ell=3,sample=1",
        "Pf Laplacian d=3,k=3,sample=1",
        "Pf mixed Gamma d=3,k=3,sample=1",
        "Pf spectral Gamma d=3,k=3,ell=3,sample=1",
        "Pf gradient normalization d=4,sample=0",
        "Pf Laplacian d=4,k=1,sample=0",
        "Pf mixed Gamma d=4,k=1,sample=0",
        "Pf spectral Gamma d=4,k=1,ell=1,sample=0",
        "Pf spectral Gamma d=4,k=1,ell=2,sample=0",
        "Pf spectral Gamma d=4,k=1,ell=3,sample=0",
        "Pf spectral Gamma d=4,k=1,ell=4,sample=0",
        "Pf Laplacian d=4,k=2,sample=0",
        "Pf mixed Gamma d=4,k=2,sample=0",
        "Pf spectral Gamma d=4,k=2,ell=2,sample=0",
        "Pf spectral Gamma d=4,k=2,ell=3,sample=0",
        "Pf spectral Gamma d=4,k=2,ell=4,sample=0",
        "Pf Laplacian d=4,k=3,sample=0",
        "Pf mixed Gamma d=4,k=3,sample=0",
        "Pf spectral Gamma d=4,k=3,ell=3,sample=0",
        "Pf spectral Gamma d=4,k=3,ell=4,sample=0",
        "Pf Laplacian d=4,k=4,sample=0",
        "Pf mixed Gamma d=4,k=4,sample=0",
        "Pf spectral Gamma d=4,k=4,ell=4,sample=0",
        "Pf gradient normalization d=4,sample=1",
        "Pf Laplacian d=4,k=1,sample=1",
        "Pf mixed Gamma d=4,k=1,sample=1",
        "Pf spectral Gamma d=4,k=1,ell=1,sample=1",
        "Pf spectral Gamma d=4,k=1,ell=2,sample=1",
        "Pf spectral Gamma d=4,k=1,ell=3,sample=1",
        "Pf spectral Gamma d=4,k=1,ell=4,sample=1",
        "Pf Laplacian d=4,k=2,sample=1",
        "Pf mixed Gamma d=4,k=2,sample=1",
        "Pf spectral Gamma d=4,k=2,ell=2,sample=1",
        "Pf spectral Gamma d=4,k=2,ell=3,sample=1",
        "Pf spectral Gamma d=4,k=2,ell=4,sample=1",
        "Pf Laplacian d=4,k=3,sample=1",
        "Pf mixed Gamma d=4,k=3,sample=1",
        "Pf spectral Gamma d=4,k=3,ell=3,sample=1",
        "Pf spectral Gamma d=4,k=3,ell=4,sample=1",
        "Pf Laplacian d=4,k=4,sample=1",
        "Pf mixed Gamma d=4,k=4,sample=1",
        "Pf spectral Gamma d=4,k=4,ell=4,sample=1"
      ]
    },
    {
      "CertificateID": "LSC-WEIGHTED-CLIFFORD-QUARTIC",
      "Title": "Weighted Clifford quartic certificate",
      "File": "certificates/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl",
      "ExpectedChecks": 12,
      "Role": "manuscript certificate",
      "Scope": [
        "Formal differential-algebra identities for the specified three-generator table and G=WF.",
        "Exact coefficient positivity conditional on R>0, W>0, and R^2-4W>=0; boundary coefficient beta>=40 and Hardy arithmetic 385/4.",
        "Does not establish the original-variable closure table, actual-image inequalities, geometric singular-set description, or global area comparison."
      ],
      "References": [
        {
          "label": "eq:weighted-Clifford-table",
          "resolved": {
            "number": "C.23",
            "page": "188",
            "anchor": "equation.C.23"
          }
        },
        {
          "label": "eq:weighted-Clifford-certificate",
          "resolved": {
            "number": "C.24",
            "page": "188",
            "anchor": "equation.C.24"
          }
        },
        {
          "label": "cor:weighted-Clifford-Hardy",
          "resolved": {
            "number": "8.82",
            "page": "94",
            "anchor": "equation.8.82"
          }
        }
      ],
      "CheckNames": [
        "weighted_clifford_gradient_square",
        "weighted_clifford_Laplacian",
        "weighted_clifford_curvature_defect",
        "weighted_clifford_degree_eight",
        "weighted_clifford_slack_decomposition",
        "weighted_clifford_positive_bracket_coefficients",
        "weighted_clifford_signed_defect_certificate",
        "weighted_clifford_Laplacian_product_coefficients",
        "weighted_clifford_boundary_beta",
        "weighted_clifford_beta_lower_bound_remainder",
        "weighted_clifford_beta_slack_coefficient",
        "weighted_clifford_Hardy_gap_385_over_4"
      ]
    },
    {
      "CertificateID": "LSC-GENERAL-QUARTIC",
      "Title": "Three-weight quartic subcalibration criterion",
      "File": "certificates/LSC-GENERAL-QUARTIC.wl",
      "ExpectedChecks": 46,
      "Role": "manuscript certificate",
      "Scope": [
        "Exact symbolic consequences of the general three-weight differential table, including both potential defects and the ambient-weight correction.",
        "Exact interval and coefficient certificates for h>=12, h=10,11, and balanced h=8 with r0>=5; both boundary Jacobi coefficients and the common Hardy arithmetic.",
        "Conditional algebraic checks do not establish Euclidean realizability, weight integrality, actual-image bounds, singular geometry, removability, or the global comparison theorem."
      ],
      "References": [
        {
          "label": "thm:quartic-table-existence",
          "resolved": {
            "number": "8.15",
            "page": "79",
            "anchor": "theorem.8.15"
          }
        },
        {
          "label": "eq:quartic-general-weights",
          "resolved": {
            "number": "8.23",
            "page": "77",
            "anchor": "equation.8.23"
          }
        },
        {
          "label": "eq:quartic-general-generators",
          "resolved": {
            "number": "8.24",
            "page": "77",
            "anchor": "equation.8.24"
          }
        },
        {
          "label": "bh:reduced-table",
          "resolved": {
            "number": "8.25",
            "page": "78",
            "anchor": "equation.8.25"
          }
        },
        {
          "label": "bh:G8-defect",
          "resolved": {
            "number": "8.31",
            "page": "79",
            "anchor": "equation.8.31"
          }
        },
        {
          "label": "bh:G10",
          "resolved": {
            "number": "8.36",
            "page": "80",
            "anchor": "equation.8.36"
          }
        },
        {
          "label": "bh:p10",
          "resolved": {
            "number": "8.37",
            "page": "80",
            "anchor": "equation.8.37"
          }
        },
        {
          "label": "eq:quartic-balanced-eight-certificate",
          "resolved": {
            "number": "8.40",
            "page": "81",
            "anchor": "equation.8.40"
          }
        },
        {
          "label": "eq:bihomogeneous-Hardy",
          "resolved": {
            "number": "8.28",
            "page": "79",
            "anchor": "equation.8.28"
          }
        }
      ],
      "CheckNames": [
        "minimal_quartic_defect",
        "image_linear_positive_decomposition",
        "degree_eight_gradient_square",
        "degree_eight_Laplacian",
        "degree_eight_normalized_defect",
        "degree_ten_gradient_square",
        "degree_ten_Laplacian",
        "degree_ten_normalized_defect",
        "potential_homogeneous_degree_8",
        "potential_homogeneous_degree_10",
        "degree_ten_dimension_correction",
        "degree_eight_boundary_beta",
        "degree_ten_boundary_beta",
        "degree_eight_beta_lower_bound_remainder",
        "degree_ten_beta_lower_bound_remainder",
        "degree_eight_Hardy_coefficient",
        "degree_ten_Hardy_coefficient",
        "Hardy_positive_h_at_least_ten",
        "Hardy_positive_balanced_h_eight",
        "degree_eight_monotonicity_in_s",
        "degree_eight_reflection_symmetry",
        "degree_eight_left_endpoint",
        "degree_eight_vertex",
        "degree_eight_vertex_enters_interval",
        "degree_eight_negative_discriminant",
        "degree_eight_discriminant_monotonicity",
        "degree_eight_discriminant_derivative_factor",
        "degree_eight_discriminant_at_vertex_threshold",
        "degree_eight_threshold_factor_h_at_least_thirteen",
        "degree_eight_h_twelve_endpoint_discriminant",
        "degree_ten_h_10_negative_discriminant",
        "degree_ten_h_10_discriminant_parameter_remainder",
        "degree_ten_h_10_constant_factor",
        "degree_ten_h_10_leading_factor",
        "degree_ten_h_10_positive_lower_bound_decomposition",
        "degree_ten_h_10_lower_bound_constant",
        "degree_ten_h_10_positive_discriminant_bound",
        "degree_ten_h_11_negative_discriminant",
        "degree_ten_h_11_discriminant_parameter_remainder",
        "degree_ten_h_11_constant_factor",
        "degree_ten_h_11_leading_factor",
        "degree_ten_h_11_positive_lower_bound_decomposition",
        "degree_ten_h_11_lower_bound_constant",
        "degree_ten_h_11_positive_discriminant_bound",
        "balanced_h_eight_normalized_defect",
        "balanced_h_eight_r0_at_least_five_positive_coefficients"
      ]
    },
    {
      "CertificateID": "LSC-REVIEW-STRENGTHENINGS",
      "Title": "Cartan reduction and refined subcalibration bounds",
      "File": "certificates/LSC-REVIEW-STRENGTHENINGS.wl",
      "ExpectedChecks": 23,
      "Role": "manuscript certificate",
      "Scope": [
        "Conditional exact identities for the intrinsic cubic table and Cartan reconstruction.",
        "Exact h=9 quartic discriminant, ambient-weight correction, degree-eight endpoint values, and the 21 finite low-unused-weight exclusions.",
        "Spectral dimension and Hardy arithmetic; the Newton inequality, classifications, image realization, geometric comparison and strictness proofs are in the manuscript."
      ],
      "References": [
        {
          "label": "cor:nr-cartan-dimensions",
          "resolved": {
            "number": "9.26",
            "page": "116",
            "anchor": "corollary.9.26"
          }
        },
        {
          "label": "eq:nr-five-radius-recovery",
          "resolved": {
            "number": "9.52",
            "page": "115",
            "anchor": "equation.9.52"
          }
        },
        {
          "label": "eq:nr-cartan-reduction",
          "resolved": {
            "number": "9.53",
            "page": "116",
            "anchor": "equation.9.53"
          }
        },
        {
          "label": "eq:nr-cartan-reconstruction",
          "resolved": {
            "number": "9.54",
            "page": "116",
            "anchor": "equation.9.54"
          }
        },
        {
          "label": "cor:quartic-nine-weights",
          "resolved": {
            "number": "8.13",
            "page": "77",
            "anchor": "corollary.8.13"
          }
        },
        {
          "label": "bh:potentials",
          "resolved": {
            "number": "8.29",
            "page": "79",
            "anchor": "equation.8.29"
          }
        },
        {
          "label": "eq:quartic-nine-certificate",
          "resolved": {
            "number": "8.38",
            "page": "80",
            "anchor": "equation.8.38"
          }
        },
        {
          "label": "eq:quartic-nine-discriminant",
          "resolved": {
            "number": "8.39",
            "page": "81",
            "anchor": "equation.8.39"
          }
        },
        {
          "label": "eq:spectral-radial-Newton",
          "resolved": {
            "number": "12.17",
            "page": "150",
            "anchor": "equation.12.17"
          }
        },
        {
          "label": "eq:spectral-Hardy-gap",
          "resolved": {
            "number": "12.16",
            "page": "150",
            "anchor": "equation.12.16"
          }
        },
        {
          "label": "eq:octonionic-product-Hardy-gap",
          "resolved": {
            "number": "13.11",
            "page": "155",
            "anchor": "equation.13.11"
          }
        },
        {
          "label": "eq:pfaffian-Hardy-gap",
          "resolved": {
            "number": "13.21",
            "page": "158",
            "anchor": "equation.13.21"
          }
        }
      ],
      "CheckNames": [
        "intrinsic_gradient_square",
        "intrinsic_laplacian_gradient_square",
        "intrinsic_radius_recovery",
        "Cartan_reduction_from_R_F_algebra",
        "Cartan_reduction_eikonal_identity",
        "Cartan_reduction_harmonicity",
        "Cartan_reconstruction",
        "quartic_h_nine_r0_eight",
        "quartic_h_nine_weight_remainder",
        "quartic_h_nine_negative_discriminant",
        "quartic_h_nine_discriminant_bound",
        "quartic_h_nine_parameter_remainder",
        "quartic_h_nine_positive_discriminant_bound",
        "quartic_h_nine_positive_leading_coefficient",
        "degree_eight_h_eleven",
        "degree_eight_h_ten_active_weights_at_least_three",
        "quartic_h_nine_low_unused_weights_excluded",
        "quartic_h_nine_Hardy_positive",
        "spectral_necessary_dimension_arithmetic",
        "spectral_Hardy_homogeneity",
        "octonionic_Hardy_coefficient",
        "Pfaffian_Hardy_coefficient",
        "spectral_Hardy_positive_at_necessary_dimension"
      ]
    },
    {
      "CertificateID": "LSC-GRADIENT-STRUCTURE",
      "Title": "Odd/even gradient-square closure and intrinsic geometry",
      "File": "certificates/LSC-GRADIENT-STRUCTURE.wl",
      "ExpectedChecks": 32,
      "Role": "manuscript certificate; new in 20261009_v2",
      "Scope": [
        "The manuscript states only the closure and regular-link identities. Further Hessian-rank, curvature, distance-density, Jacobi and stability calculations remain supplementary computations, not additional results asserted in this manuscript. The same rule applies to the omitted sextic Hopf interpretation."
      ],
      "References": [
        {
          "label": "eq:even-rfs-closure",
          "resolved": {
            "number": "7.5",
            "page": "65",
            "anchor": "equation.7.5"
          }
        },
        {
          "label": "eq:even-critical-hessian",
          "resolved": {
            "number": "7.8",
            "page": "66",
            "anchor": "equation.7.8"
          }
        },
        {
          "label": "eq:even-critical-gamma",
          "resolved": {
            "number": "7.9",
            "page": "66",
            "anchor": "equation.7.9"
          }
        },
        {
          "label": "eq:even-cone-structure",
          "resolved": {
            "number": "7.10",
            "page": "66",
            "anchor": "equation.7.10"
          }
        },
        {
          "label": "eq:even-normalized-link",
          "resolved": {
            "number": "7.7",
            "page": "65",
            "anchor": "equation.7.7"
          }
        },
        {
          "label": "eq:odd-isolated-spherical",
          "resolved": {
            "number": "B.10",
            "page": "177",
            "anchor": "equation.B.10"
          }
        },
        {
          "label": "eq:odd-isolated-minimum",
          "resolved": {
            "number": "B.11",
            "page": "177",
            "anchor": "equation.B.11"
          }
        },
        {
          "label": "eq:odd-isolated-minimum-scalar",
          "resolved": {
            "number": "B.12",
            "page": "177",
            "anchor": "equation.B.12"
          }
        },
        {
          "label": "eq:odd-isolated-maximum",
          "resolved": {
            "number": "B.13",
            "page": "178",
            "anchor": "equation.B.13"
          }
        },
        {
          "label": "eq:odd-isolated-delta",
          "resolved": {
            "number": "B.14",
            "page": "178",
            "anchor": "equation.B.14"
          }
        },
        {
          "label": "eq:odd-isolated-q-at-maximum",
          "resolved": {
            "number": "B.15",
            "page": "178",
            "anchor": "equation.B.15"
          }
        },
        {
          "label": "eq:odd-isolated-forced-coefficients",
          "resolved": {
            "number": "B.16",
            "page": "178",
            "anchor": "equation.B.16"
          }
        }
      ],
      "CheckNames": [
        "radial_potential_gradient_square",
        "radial_potential_Laplacian",
        "radial_potential_normalized_defect",
        "Bochner_Hessian_norm",
        "critical_quartic_reduction",
        "critical_nonzero_eigenvalue",
        "cone_gradient_square",
        "cone_Laplacian",
        "cone_second_fundamental_norm",
        "normalized_link_gradient",
        "normalized_link_Laplacian",
        "maximum_rank_dimension_identity",
        "distance_Laplacian",
        "normal_flow_volume_density",
        "intrinsic_power_Laplacian",
        "cone_gradient_power_Jacobi",
        "cone_separated_Jacobi",
        "optimal_indicial_root",
        "optimal_multiplier_Jacobi_gap",
        "optimal_multiplier_degree",
        "optimal_normal_speed_degree",
        "optimal_positive_exponent_identity",
        "odd_flow_first_integral",
        "odd_minimum_Q_elimination",
        "odd_minimum_Hessian_elimination",
        "odd_elimination_factor",
        "odd_maximum_Hessian_delta",
        "odd_forced_epsilon",
        "odd_forced_delta",
        "odd_forced_Q_derivative",
        "odd_two_rank_separation",
        "stable_dimension_slack"
      ]
    },
    {
      "CertificateID": "LSC-QUADRATIC-COMPOSITIONS",
      "Title": "Quadratic compositions, rectangular quartics and Gram sextics",
      "File": "certificates/LSC-QUADRATIC-COMPOSITIONS.wl",
      "ExpectedChecks": 158,
      "Role": "manuscript and supplementary algebraic checks",
      "Scope": [
        "Exact formal orthogonal-quartic, rectangular-trace and Hermitian-Gram identities conditional on the differential tables proved in the manuscript.",
        "The H^2 and C^2 coordinate identities are symbolic identities in fixed finite dimensions. The rectangular coordinate tests use three explicit integer matrices for each p=3,4,5,6 and one critical matrix in M_{5,3}(R).",
        "The radial Clifford checks use one homogeneous cubic profile and one quadratic profile and do not establish the formula in arbitrary degree.",
        "Strict positivity checks assume the stated nonnegative shifted variables and manuscript parameter ranges.",
        "Additional Hopf, critical-Hessian and algebraic initial-form identities are cross-checks only and do not assert additional manuscript theorems.",
        "No check proves classification, realizability, irreducibility, removability, global minimization, noncongruence, or tangent-current convergence."
      ],
      "References": [
        {
          "label": "eq:orthq-table",
          "resolved": {
            "number": "8.76",
            "page": "92",
            "anchor": "equation.8.76"
          }
        },
        {
          "label": "eq:orthq-potential-defect",
          "resolved": {
            "number": "8.78",
            "page": "93",
            "anchor": "equation.8.78"
          }
        },
        {
          "label": "thm:orthq-infinite-families",
          "resolved": {
            "number": "8.27",
            "page": "91",
            "anchor": "theorem.8.27"
          }
        },
        {
          "label": "thm:complex-gram-cycle-sextic",
          "resolved": {
            "number": "8.33",
            "page": "95",
            "anchor": "example.8.33"
          }
        },
        {
          "label": "eq:complex-gram-cycle-gradient",
          "resolved": {
            "number": "8.86",
            "page": "95",
            "anchor": "equation.8.86"
          }
        },
        {
          "label": "eq:complex-gram-cycle-minimality",
          "resolved": {
            "number": "8.88",
            "page": "96",
            "anchor": "equation.8.88"
          }
        },
        {
          "label": "eq:complex-gram-cycle-pairings",
          "resolved": {
            "number": "8.89",
            "page": "96",
            "anchor": "equation.8.89"
          }
        },
        {
          "label": "prop:determinant-tangent-strata",
          "resolved": {
            "number": "14.3",
            "page": "162",
            "anchor": "proposition.14.3"
          }
        },
        {
          "label": "prop:rectangular-minimal-selection",
          "resolved": {
            "number": "7.9",
            "page": "66",
            "anchor": "proposition.7.9"
          }
        },
        {
          "label": "eq:rectangular-quartic-laplacians",
          "resolved": {
            "number": "7.12",
            "page": "66",
            "anchor": "equation.7.12"
          }
        },
        {
          "label": "eq:rectangular-quartic-gamma",
          "resolved": {
            "number": "7.13",
            "page": "67",
            "anchor": "equation.7.13"
          }
        },
        {
          "label": "eq:rectangular-quartic-minimality",
          "resolved": {
            "number": "7.14",
            "page": "67",
            "anchor": "equation.7.14"
          }
        },
        {
          "label": "eq:rectangular-S-traces",
          "resolved": {
            "number": "7.16",
            "page": "67",
            "anchor": "equation.7.16"
          }
        },
        {
          "label": "app:rectangular-trace-details",
          "resolved": {
            "number": "C.4.1",
            "page": "188",
            "anchor": "subsection.C.4.1"
          }
        },
        {
          "label": "eq:radial-Clifford-profile-equation",
          "resolved": {
            "number": "8.15",
            "page": "73",
            "anchor": "equation.8.15"
          }
        }
      ],
      "CheckNames": [
        "quartic_delta_F",
        "quartic_gamma_F_W",
        "quartic_gradient_square",
        "quartic_minimality_defect",
        "quartic_recover_W_without_polynomial_division",
        "quartic_block_sum",
        "quartic_block_laplacian_0",
        "quartic_block_gamma_0_0",
        "quartic_block_gamma_0_1",
        "quartic_block_gamma_0_2",
        "quartic_block_laplacian_1",
        "quartic_block_gamma_1_1",
        "quartic_block_gamma_1_2",
        "quartic_block_laplacian_2",
        "quartic_block_gamma_2_2",
        "quartic_potential_laplacian",
        "quartic_potential_gradient_square",
        "quartic_potential_defect",
        "quartic_P_monotonicity",
        "quartic_P_boundary",
        "quartic_gradient_positive_decomposition",
        "quartic_boundary_Jacobi_potential",
        "quartic_Hardy_coefficient",
        "m2_ell12_discriminant",
        "m2_left_endpoint",
        "m2_left_derivative",
        "m2_ell_at_least16_increasing",
        "m3_ell12_discriminant",
        "m3_ell16_discriminant",
        "m3_ell20_discriminant",
        "m3_shifted_positive_form",
        "m3_ell_at_least24_positive",
        "m3_ell12_completed_square",
        "k3_Hardy_constant",
        "k2_transverse_Hardy_gap",
        "coordinate_m2_delta_Q",
        "coordinate_m2_gamma_QQ",
        "coordinate_m2_gamma_WQ",
        "coordinate_m3_delta_Q",
        "coordinate_m3_gamma_QQ",
        "coordinate_m3_gamma_WQ",
        "coordinate_delta_W",
        "coordinate_gamma_WW",
        "sextic_harmonic_all_row_counts",
        "sextic_gradient_square",
        "sextic_gamma_F_S",
        "sextic_minimality_defect",
        "sextic_delta_complex_cycle",
        "sextic_gamma_F_real_cycle",
        "sextic_gamma_F_radius_1",
        "sextic_gamma_F_edge_1",
        "sextic_gamma_F_radius_2",
        "sextic_gamma_F_edge_2",
        "sextic_gamma_F_radius_3",
        "sextic_gamma_F_edge_3",
        "sextic_regular_point_gradient_square",
        "sextic_Hopf_determinant_identity",
        "sextic_one_row_identically_zero",
        "sextic_nonvertex_quadratic_initial_term",
        "det4_rank1_exact_expansion",
        "det4_rank1_lower_orders_vanish",
        "det4_rank1_cubic_initial_form",
        "rectangular_trace_P4",
        "rectangular_trace_P5",
        "rectangular_delta_R",
        "rectangular_delta_F",
        "rectangular_delta_S",
        "rectangular_gamma_RR",
        "rectangular_gamma_RF",
        "rectangular_gamma_RS",
        "rectangular_gamma_FF",
        "rectangular_gamma_FS",
        "rectangular_gamma_SS",
        "rectangular_general_minimality_defect",
        "rectangular_p5_minimality_defect",
        "rectangular_regular_point_F",
        "rectangular_regular_point_S",
        "rectangular_RFS_eigenvalue_Jacobian_squared",
        "rectangular_coordinate_p3_sample1_delta_F",
        "rectangular_coordinate_p3_sample1_delta_S",
        "rectangular_coordinate_p3_sample1_gamma_FS",
        "rectangular_coordinate_p3_sample1_gamma_SS",
        "rectangular_coordinate_p3_sample1_minimality_defect",
        "rectangular_coordinate_p3_sample1_gradient_trace_identity",
        "rectangular_coordinate_p3_sample2_delta_F",
        "rectangular_coordinate_p3_sample2_delta_S",
        "rectangular_coordinate_p3_sample2_gamma_FS",
        "rectangular_coordinate_p3_sample2_gamma_SS",
        "rectangular_coordinate_p3_sample2_minimality_defect",
        "rectangular_coordinate_p3_sample2_gradient_trace_identity",
        "rectangular_coordinate_p3_sample3_delta_F",
        "rectangular_coordinate_p3_sample3_delta_S",
        "rectangular_coordinate_p3_sample3_gamma_FS",
        "rectangular_coordinate_p3_sample3_gamma_SS",
        "rectangular_coordinate_p3_sample3_minimality_defect",
        "rectangular_coordinate_p3_sample3_gradient_trace_identity",
        "rectangular_coordinate_p4_sample1_delta_F",
        "rectangular_coordinate_p4_sample1_delta_S",
        "rectangular_coordinate_p4_sample1_gamma_FS",
        "rectangular_coordinate_p4_sample1_gamma_SS",
        "rectangular_coordinate_p4_sample1_minimality_defect",
        "rectangular_coordinate_p4_sample1_gradient_trace_identity",
        "rectangular_coordinate_p4_sample2_delta_F",
        "rectangular_coordinate_p4_sample2_delta_S",
        "rectangular_coordinate_p4_sample2_gamma_FS",
        "rectangular_coordinate_p4_sample2_gamma_SS",
        "rectangular_coordinate_p4_sample2_minimality_defect",
        "rectangular_coordinate_p4_sample2_gradient_trace_identity",
        "rectangular_coordinate_p4_sample3_delta_F",
        "rectangular_coordinate_p4_sample3_delta_S",
        "rectangular_coordinate_p4_sample3_gamma_FS",
        "rectangular_coordinate_p4_sample3_gamma_SS",
        "rectangular_coordinate_p4_sample3_minimality_defect",
        "rectangular_coordinate_p4_sample3_gradient_trace_identity",
        "rectangular_coordinate_p5_sample1_delta_F",
        "rectangular_coordinate_p5_sample1_delta_S",
        "rectangular_coordinate_p5_sample1_gamma_FS",
        "rectangular_coordinate_p5_sample1_gamma_SS",
        "rectangular_coordinate_p5_sample1_minimality_defect",
        "rectangular_coordinate_p5_sample1_gradient_trace_identity",
        "rectangular_coordinate_p5_sample2_delta_F",
        "rectangular_coordinate_p5_sample2_delta_S",
        "rectangular_coordinate_p5_sample2_gamma_FS",
        "rectangular_coordinate_p5_sample2_gamma_SS",
        "rectangular_coordinate_p5_sample2_minimality_defect",
        "rectangular_coordinate_p5_sample2_gradient_trace_identity",
        "rectangular_coordinate_p5_sample3_delta_F",
        "rectangular_coordinate_p5_sample3_delta_S",
        "rectangular_coordinate_p5_sample3_gamma_FS",
        "rectangular_coordinate_p5_sample3_gamma_SS",
        "rectangular_coordinate_p5_sample3_minimality_defect",
        "rectangular_coordinate_p5_sample3_gradient_trace_identity",
        "rectangular_coordinate_p6_sample1_delta_F",
        "rectangular_coordinate_p6_sample1_delta_S",
        "rectangular_coordinate_p6_sample1_gamma_FS",
        "rectangular_coordinate_p6_sample1_gamma_SS",
        "rectangular_coordinate_p6_sample1_minimality_defect",
        "rectangular_coordinate_p6_sample1_gradient_trace_identity",
        "rectangular_coordinate_p6_sample2_delta_F",
        "rectangular_coordinate_p6_sample2_delta_S",
        "rectangular_coordinate_p6_sample2_gamma_FS",
        "rectangular_coordinate_p6_sample2_gamma_SS",
        "rectangular_coordinate_p6_sample2_minimality_defect",
        "rectangular_coordinate_p6_sample2_gradient_trace_identity",
        "rectangular_coordinate_p6_sample3_delta_F",
        "rectangular_coordinate_p6_sample3_delta_S",
        "rectangular_coordinate_p6_sample3_gamma_FS",
        "rectangular_coordinate_p6_sample3_gamma_SS",
        "rectangular_coordinate_p6_sample3_minimality_defect",
        "rectangular_coordinate_p6_sample3_gradient_trace_identity",
        "rectangular_critical_RFS",
        "rectangular_critical_Hessian_polynomial",
        "rectangular_critical_Hessian_trace",
        "rectangular_critical_Hessian_squared_trace",
        "radial_profile_cubic_gradient_identity",
        "radial_profile_cubic_laplacian_identity",
        "radial_profile_cubic_defect_modulo_profile",
        "radial_profile_quadratic_selected_level"
      ]
    }
  ],
  "SourceSHA256": {
    "RunAll.wl": "124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964",
    "Kernel/Runner.wl": "aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985",
    "StartHere.nb": "88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda",
    "README.md": "2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719",
    "运行说明.txt": "90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028",
    "CertificateIndex.md": "9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad",
    "manuscript/labels.aux": "66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
    "manuscript/Laplacian_Subcalibrations_Memo_20261011_v7.pdf": "90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
    "certificates/LSC-MULTIPLIER-JACOBI.wl": "5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
    "certificates/LSC-ISOPARAMETRIC.wl": "5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
    "certificates/LSC-BIHOMOGENEOUS-HOPF.wl": "d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
    "certificates/LSC-CUBIC-NORMALIZED.wl": "1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
    "certificates/LSC-CLIFFORD-CUBIC.wl": "ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
    "certificates/LSC-CLIFFORD-PULLBACK.wl": "85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
    "certificates/LSC-COMPLEX-DETERMINANT.wl": "8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
    "certificates/LSC-POWER-MULTIPLIERS.wl": "352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
    "certificates/LSC-INTERVAL-POSITIVITY.wl": "64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
    "certificates/LSC-CUBIC-CUTOFF-EXPONENT.wl": "cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
    "certificates/LSC-ODD-RIGIDITY.wl": "89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
    "certificates/LSC-CLIFFORD-HESSIAN.wl": "226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
    "certificates/LSC-CLIFFORD-HOMOGENEITY.wl": "4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
    "certificates/LSC-CUBIC-METRIC-ALGEBRA.wl": "5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
    "certificates/LSC-EXCEPTIONAL-CUBICS.wl": "6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
    "certificates/LSC-CUBIC-CERTIFICATES.wl": "9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
    "certificates/LSC-PULLBACK-TRANSFER.wl": "0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
    "certificates/LSC-JORDAN-PENCIL.wl": "6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
    "certificates/LSC-INTRINSIC-FIVE-GENERATORS.wl": "0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
    "certificates/LSC-HARMONIC-SPECTRAL.wl": "48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
    "certificates/LSC-NORM-PRODUCTS-PFAFFIANS.wl": "575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4",
    "certificates/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl": "fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
    "certificates/LSC-GENERAL-QUARTIC.wl": "60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
    "certificates/LSC-REVIEW-STRENGTHENINGS.wl": "8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
    "certificates/LSC-GRADIENT-STRUCTURE.wl": "abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
    "certificates/LSC-QUADRATIC-COMPOSITIONS.wl": "7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
  }
}


==> anc/manuscript/labels.aux <==
% Compiled manuscript labels, release 20261011_memo_v7
\newlabel{eq:intro-Lawson-multiplier}{{1.1}{1}{Introduction}{equation.1.1}{}}
\newlabel{eq:intro-Lawson-multiplier@cref}{{[equation][1][1]1.1}{[1][1][]1}}
\newlabel{eq:L-definition}{{1.2}{2}{Introduction}{equation.1.2}{}}
\newlabel{eq:L-definition@cref}{{[equation][2][1]1.2}{[1][2][]2}}
\newlabel{eq:div-normalized-gradient}{{1.3}{2}{Introduction}{equation.1.3}{}}
\newlabel{eq:div-normalized-gradient@cref}{{[equation][3][1]1.3}{[1][2][]2}}
\newlabel{eq:master-sign}{{1.4}{2}{Introduction}{equation.1.4}{}}
\newlabel{eq:master-sign@cref}{{[equation][4][1]1.4}{[1][2][]2}}
\newlabel{eq:main-Jacobi-trace}{{1.5}{2}{Introduction}{equation.1.5}{}}
\newlabel{eq:main-Jacobi-trace@cref}{{[equation][5][1]1.5}{[1][2][]2}}
\newlabel{eq:main-Hardy-gap}{{1.6}{2}{Introduction}{equation.1.6}{}}
\newlabel{eq:main-Hardy-gap@cref}{{[equation][6][1]1.6}{[1][2][]2}}
\newlabel{main:isoparametric}{{A}{3}{Polynomial subcalibrations for isoparametric hypercones}{maintheorem.1}{}}
\newlabel{main:isoparametric@cref}{{[maintheorem][1][]A}{[1][3][]3}}
\newlabel{main:radial-criterion}{{B}{3}{A radial criterion for harmonic polynomials}{maintheorem.2}{}}
\newlabel{main:radial-criterion@cref}{{[maintheorem][2][]B}{[1][3][]3}}
\newlabel{rem:regular-algebraic-realizability}{{1.1}{4}{Realizability and regular algebraic cones}{remark.1.1}{}}
\newlabel{rem:regular-algebraic-realizability@cref}{{[remark][1][1]1.1}{[1][4][]4}}
\newlabel{main:bihomogeneous}{{C}{4}{Subcalibrations from orthogonal quartic blocks}{maintheorem.3}{}}
\newlabel{main:bihomogeneous@cref}{{[maintheorem][3][]C}{[1][4][]4}}
\newlabel{main:quartic-table}{{C}{4}{Subcalibrations from orthogonal quartic blocks}{maintheorem.3}{}}
\newlabel{main:quartic-table@cref}{{[maintheorem][3][]C}{[1][4][]4}}
\newlabel{main:cubic-generator-bound}{{D}{5}{Five generators for harmonic minimal cubics}{maintheorem.4}{}}
\newlabel{main:cubic-generator-bound@cref}{{[maintheorem][4][]D}{[1][5][]5}}
\newlabel{main:cubic-trace}{{E}{5}{A cubic trace criterion}{maintheorem.5}{}}
\newlabel{main:cubic-trace@cref}{{[maintheorem][5][]E}{[1][5][]5}}
\newlabel{main:clifford-classification}{{F}{6}{Clifford cubic classification}{maintheorem.6}{}}
\newlabel{main:clifford-classification@cref}{{[maintheorem][6][]F}{[1][6][]6}}
\newlabel{tab:intro-family-summary}{{1}{6}{Selected families and the criteria used for their minimizing members. The third column counts generators of the smallest Laplacian algebra $\cA _R(F)$; $\le 4$ is an upper bound. Explicit potentials are constructed in the cited results}{table.1.1}{}}
\newlabel{tab:intro-family-summary@cref}{{[table][1][]1}{[1][6][]6}}
\newlabel{main:clifford-smallest-algebra}{{G}{7}{The smallest algebra under Clifford pullback}{maintheorem.7}{}}
\newlabel{main:clifford-smallest-algebra@cref}{{[maintheorem][7][]G}{[1][7][]7}}
\newlabel{main:spectral-criterion}{{H}{7}{A spectral criterion and its octonionic and Pfaffian applications}{maintheorem.8}{}}
\newlabel{main:spectral-criterion@cref}{{[maintheorem][8][]H}{[1][7][]7}}
\newlabel{main:spectral-families}{{H}{7}{A spectral criterion and its octonionic and Pfaffian applications}{maintheorem.8}{}}
\newlabel{main:spectral-families@cref}{{[maintheorem][8][]H}{[1][7][]7}}
\newlabel{subsec:intro-determinants}{{1.5}{8}{Complex determinants}{section.1.5}{}}
\newlabel{subsec:intro-determinants@cref}{{[section][5][1]1.5}{[1][8][]8}}
\newlabel{main:complex-determinants}{{I}{8}{Real parts of complex determinants}{maintheorem.9}{}}
\newlabel{main:complex-determinants@cref}{{[maintheorem][9][]I}{[1][8][]8}}
\newlabel{eq:main-determinant-stability}{{1.7}{8}{Real parts of complex determinants}{equation.1.7}{}}
\newlabel{eq:main-determinant-stability@cref}{{[equation][7][1]1.7}{[1][8][]8}}
\newlabel{sec:preliminaries}{{2}{9}{Geometric Comparison and Subcalibrations}{chapter.2}{}}
\newlabel{sec:preliminaries@cref}{{[chapter][2][]2}{[1][9][]9}}
\newlabel{sec:prelim-stability}{{2.1}{9}{Stationarity and stability on the regular part}{section.2.1}{}}
\newlabel{sec:prelim-stability@cref}{{[section][1][2]2.1}{[1][9][]9}}
\newlabel{eq:stationarity-definition}{{2.1}{9}{Stationarity and stability on the regular part}{equation.2.1}{}}
\newlabel{eq:stationarity-definition@cref}{{[equation][1][2]2.1}{[1][9][]9}}
\newlabel{eq:normal-second-variation}{{2.2}{9}{Stationarity and stability on the regular part}{equation.2.2}{}}
\newlabel{eq:normal-second-variation@cref}{{[equation][2][2]2.2}{[1][9][]9}}
\newlabel{eq:normal-Jacobi-definition}{{2.3}{9}{Stationarity and stability on the regular part}{equation.2.3}{}}
\newlabel{eq:normal-Jacobi-definition@cref}{{[equation][3][2]2.3}{[1][9][]9}}
\newlabel{sec:prelim-minimization}{{2.2}{9}{Area minimization and the strict notions for cones}{section.2.2}{}}
\newlabel{sec:prelim-minimization@cref}{{[section][2][2]2.2}{[1][9][]9}}
\newlabel{eq:finite-perimeter-definition}{{2.4}{10}{Area minimization and the strict notions for cones}{equation.2.4}{}}
\newlabel{eq:finite-perimeter-definition@cref}{{[equation][4][2]2.4}{[1][10][]10}}
\newlabel{def:four-variational-notions}{{2.1}{10}{Minimality and stability, with their strict forms}{definition.2.1}{}}
\newlabel{def:four-variational-notions@cref}{{[definition][1][2]2.1}{[1][10][]10}}
\newlabel{eq:strict-minimality-definition}{{2.5}{10}{Minimality and stability, with their strict forms}{equation.2.5}{}}
\newlabel{eq:strict-minimality-definition@cref}{{[equation][5][2]2.5}{[1][10][]10}}
\newlabel{eq:Q-definition}{{2.6}{10}{Minimality and stability, with their strict forms}{equation.2.6}{}}
\newlabel{eq:Q-definition@cref}{{[equation][6][2]2.6}{[1][10][]10}}
\newlabel{eq:strict-stability-definition}{{2.7}{10}{Minimality and stability, with their strict forms}{equation.2.7}{}}
\newlabel{eq:strict-stability-definition@cref}{{[equation][7][2]2.7}{[1][10][]10}}
\newlabel{sec:prelim-calibrations}{{2.3}{11}{Calibrations and the Stokes comparison}{section.2.3}{}}
\newlabel{sec:prelim-calibrations@cref}{{[section][3][2]2.3}{[1][11][]11}}
\newlabel{eq:calibration-Stokes-comparison}{{2.8}{11}{Calibrations and the Stokes comparison}{equation.2.8}{}}
\newlabel{eq:calibration-Stokes-comparison@cref}{{[equation][8][2]2.8}{[1][11][]11}}
\newlabel{sec:prelim-subcalibrations}{{2.4}{11}{Hypersurface forms and vector-field subcalibrations}{section.2.4}{}}
\newlabel{sec:prelim-subcalibrations@cref}{{[section][4][2]2.4}{[1][11][]11}}
\newlabel{eq:form-vector-equivalence}{{2.9}{11}{Hypersurface forms and vector-field subcalibrations}{equation.2.9}{}}
\newlabel{eq:form-vector-equivalence@cref}{{[equation][9][2]2.9}{[1][11][]11}}
\newlabel{def:subcalibration}{{2.2}{11}{Two-sided subcalibration, smooth formulation}{definition.2.2}{}}
\newlabel{def:subcalibration@cref}{{[definition][2][2]2.2}{[1][11][]11}}
\newlabel{eq:smooth-subcalibration-signs}{{2.10}{11}{Two-sided subcalibration, smooth formulation}{equation.2.10}{}}
\newlabel{eq:smooth-subcalibration-signs@cref}{{[equation][10][2]2.10}{[1][11][]11}}
\newlabel{eq:smooth-subcalibration-Stokes}{{2.11}{11}{Hypersurface forms and vector-field subcalibrations}{equation.2.11}{}}
\newlabel{eq:smooth-subcalibration-Stokes@cref}{{[equation][11][2]2.11}{[1][11][]11}}
\newlabel{rem:subcalibration-history}{{2.3}{11}{Historical background on quadratic cones}{remark.2.3}{}}
\newlabel{rem:subcalibration-history@cref}{{[remark][3][2]2.3}{[1][11][]11}}
\newlabel{sec:comparison}{{2.5}{12}{Comparison across removable exceptional sets}{section.2.5}{}}
\newlabel{sec:comparison@cref}{{[section][5][2]2.5}{[1][12][]12}}
\newlabel{lem:null-set-cutoffs}{{2.4}{12}{Cutoffs near sets of zero Hausdorff measure}{lemma.2.4}{}}
\newlabel{lem:null-set-cutoffs@cref}{{[lemma][4][2]2.4}{[1][12][]12}}
\newlabel{eq:H-null}{{2.12}{12}{Cutoffs near sets of zero Hausdorff measure}{equation.2.12}{}}
\newlabel{eq:H-null@cref}{{[equation][12][2]2.12}{[1][12][]12}}
\newlabel{eq:null-set-cutoff}{{2.13}{12}{Cutoffs near sets of zero Hausdorff measure}{equation.2.13}{}}
\newlabel{eq:null-set-cutoff@cref}{{[equation][13][2]2.13}{[1][12][]12}}
\newlabel{thm:removable-subcalibration}{{2.5}{13}{Two-sided comparison}{theorem.2.5}{}}
\newlabel{thm:removable-subcalibration@cref}{{[theorem][5][2]2.5}{[1][13][]13}}
\newlabel{eq:quantitative-comparison-identity}{{2.14}{13}{Two-sided comparison}{equation.2.14}{}}
\newlabel{eq:quantitative-comparison-identity@cref}{{[equation][14][2]2.14}{[1][13][]13}}
\newlabel{eq:quantitative-comparison}{{2.15}{13}{Two-sided comparison}{equation.2.15}{}}
\newlabel{eq:quantitative-comparison@cref}{{[equation][15][2]2.15}{[1][13][]13}}
\newlabel{eq:BV-cutoff-comparison}{{2.16}{13}{Cutoffs near the singular set}{equation.2.16}{}}
\newlabel{eq:BV-cutoff-comparison@cref}{{[equation][16][2]2.16}{[1][13][]13}}
\newlabel{rem:polynomial-finite-perimeter}{{2.7}{14}{Finite perimeter of polynomial sublevel sets}{remark.2.7}{}}
\newlabel{rem:polynomial-finite-perimeter@cref}{{[remark][7][2]2.7}{[1][14][]14}}
\newlabel{cor:gradient-subcalibration}{{2.8}{14}{Gradient subcalibration criterion}{corollary.2.8}{}}
\newlabel{cor:gradient-subcalibration@cref}{{[corollary][8][2]2.8}{[1][14][]14}}
\newlabel{thm:paired-subcalibration}{{2.9}{15}{One-sided and paired comparison}{theorem.2.9}{}}
\newlabel{thm:paired-subcalibration@cref}{{[theorem][9][2]2.9}{[1][15][]15}}
\newlabel{eq:paired-weighted-comparison}{{2.17}{15}{One-sided and paired comparison}{equation.2.17}{}}
\newlabel{eq:paired-weighted-comparison@cref}{{[equation][17][2]2.17}{[1][15][]15}}
\newlabel{rem:phase-local-fields}{{2.10}{16}{Fields defined on their respective sides}{remark.2.10}{}}
\newlabel{rem:phase-local-fields@cref}{{[remark][10][2]2.10}{[1][16][]16}}
\newlabel{thm:strict-minimality-flux}{{2.11}{16}{Strict minimality from two-sided divergence integrals}{theorem.2.11}{}}
\newlabel{thm:strict-minimality-flux@cref}{{[theorem][11][2]2.11}{[1][16][]16}}
\newlabel{eq:two-phase-flux}{{2.18}{16}{Strict minimality from two-sided divergence integrals}{equation.2.18}{}}
\newlabel{eq:two-phase-flux@cref}{{[equation][18][2]2.18}{[1][16][]16}}
\newlabel{eq:strict-minimality-constant}{{2.19}{16}{Strict minimality from two-sided divergence integrals}{equation.2.19}{}}
\newlabel{eq:strict-minimality-constant@cref}{{[equation][19][2]2.19}{[1][16][]16}}
\newlabel{cor:paired-strict-minimality}{{2.12}{17}{Strict mass gap from paired fields}{corollary.2.12}{}}
\newlabel{cor:paired-strict-minimality@cref}{{[corollary][12][2]2.12}{[1][17][]17}}
\newlabel{cor:polynomial-strict-minimality}{{2.13}{18}{Polynomial potentials with nonzero divergence}{corollary.2.13}{}}
\newlabel{cor:polynomial-strict-minimality@cref}{{[corollary][13][2]2.13}{[1][18][]18}}
\newlabel{prop:distance-weighted-comparison}{{2.14}{18}{Distance-weighted sufficient criterion}{proposition.2.14}{}}
\newlabel{prop:distance-weighted-comparison@cref}{{[proposition][14][2]2.14}{[1][18][]18}}
\newlabel{eq:linear-distance-divergence}{{2.20}{18}{Distance-weighted sufficient criterion}{equation.2.20}{}}
\newlabel{eq:linear-distance-divergence@cref}{{[equation][20][2]2.20}{[1][18][]18}}
\newlabel{eq:distance-weighted-comparison}{{2.21}{18}{Distance-weighted sufficient criterion}{equation.2.21}{}}
\newlabel{eq:distance-weighted-comparison@cref}{{[equation][21][2]2.21}{[1][18][]18}}
\newlabel{sec:tangent-instability-transfer}{{2.6}{19}{Transferring a local instability}{section.2.6}{}}
\newlabel{sec:tangent-instability-transfer@cref}{{[section][6][2]2.6}{[1][18][]19}}
\newlabel{lem:tangent-instability-transfer}{{2.15}{19}{Instability under a regular tangent limit}{lemma.2.15}{}}
\newlabel{lem:tangent-instability-transfer@cref}{{[lemma][15][2]2.15}{[1][18][]19}}
\newlabel{sec:laplacian-calculus}{{3}{20}{Laplacian Algebras and Quotient Calculus}{chapter.3}{}}
\newlabel{sec:laplacian-calculus@cref}{{[chapter][3][]3}{[1][20][]20}}
\newlabel{sec:laplacian-foundations}{{3.1}{20}{Laplacian algebras: differential closure and finite generation}{section.3.1}{}}
\newlabel{sec:laplacian-foundations@cref}{{[section][1][3]3.1}{[1][20][]20}}
\newlabel{def:laplacian-algebra}{{3.1}{20}{Mendes--Radeschi}{definition.3.1}{}}
\newlabel{def:laplacian-algebra@cref}{{[definition][1][3]3.1}{[1][20][]20}}
\newlabel{lem:laplacian-grading}{{3.2}{20}{Gradient closure and homogeneity}{lemma.3.2}{}}
\newlabel{lem:laplacian-grading@cref}{{[lemma][2][3]3.2}{[1][20][]20}}
\newlabel{eq:Gamma-polarization}{{3.1}{20}{Laplacian algebras: differential closure and finite generation}{equation.3.1}{}}
\newlabel{eq:Gamma-polarization@cref}{{[equation][1][3]3.1}{[1][20][]20}}
\newlabel{ex:orthogonal-laplacian}{{3.3}{20}{Orthogonal invariants}{example.3.3}{}}
\newlabel{ex:orthogonal-laplacian@cref}{{[example][3][3]3.3}{[1][20][]20}}
\newlabel{ex:two-block-laplacian-background}{{3.4}{20}{Two orthogonal blocks}{example.3.4}{}}
\newlabel{ex:two-block-laplacian-background@cref}{{[example][4][3]3.4}{[1][20][]20}}
\newlabel{eq:MR-higher-contraction}{{3.2}{21}{The Reynolds projection}{equation.3.2}{}}
\newlabel{eq:MR-higher-contraction@cref}{{[equation][2][3]3.2}{[1][21][]21}}
\newlabel{eq:MR-dual-operator}{{3.3}{21}{The Reynolds projection}{equation.3.3}{}}
\newlabel{eq:MR-dual-operator@cref}{{[equation][3][3]3.3}{[1][21][]21}}
\newlabel{eq:MR-Fischer-adjoint}{{3.4}{21}{The Reynolds projection}{equation.3.4}{}}
\newlabel{eq:MR-Fischer-adjoint@cref}{{[equation][4][3]3.4}{[1][21][]21}}
\newlabel{prop:MR-Reynolds}{{3.5}{21}{Reynolds projection; Mendes--Radeschi}{proposition.3.5}{}}
\newlabel{prop:MR-Reynolds@cref}{{[proposition][5][3]3.5}{[1][21][]21}}
\newlabel{eq:MR-Reynolds-property}{{3.5}{21}{Reynolds projection; Mendes--Radeschi}{equation.3.5}{}}
\newlabel{eq:MR-Reynolds-property@cref}{{[equation][5][3]3.5}{[1][21][]21}}
\newlabel{prop:MR-finite-and-division}{{3.6}{21}{Finite generation and polynomial quotients}{proposition.3.6}{}}
\newlabel{prop:MR-finite-and-division@cref}{{[proposition][6][3]3.6}{[1][21][]21}}
\newlabel{eq:MR-polynomial-quotients}{{3.6}{21}{Finite generation and polynomial quotients}{equation.3.6}{}}
\newlabel{eq:MR-polynomial-quotients@cref}{{[equation][6][3]3.6}{[1][21][]21}}
\newlabel{prop:MR-generator-test}{{3.7}{22}{Checking closure on generators}{proposition.3.7}{}}
\newlabel{prop:MR-generator-test@cref}{{[proposition][7][3]3.7}{[1][22][]22}}
\newlabel{eq:minimal-Laplacian-algebra}{{3.7}{22}{Finite closure tables and the smallest algebra}{equation.3.7}{}}
\newlabel{eq:minimal-Laplacian-algebra@cref}{{[equation][7][3]3.7}{[1][22][]22}}
\newlabel{prop:uniform-finite-generation}{{3.8}{22}{Uniform finite generation}{proposition.3.8}{}}
\newlabel{prop:uniform-finite-generation@cref}{{[proposition][8][3]3.8}{[1][22][]22}}
\newlabel{par:essential-convention}{{3.1.2}{23}{Finite closure tables and the smallest algebra}{section*.7}{}}
\newlabel{par:essential-convention@cref}{{[subsection][2][3,1]3.1.2}{[1][23][]23}}
\newlabel{sec:laplacian-quotient-background}{{3.2}{23}{The quotient geometry of a Laplacian algebra}{section.3.2}{}}
\newlabel{sec:laplacian-quotient-background@cref}{{[section][2][3]3.2}{[1][23][]23}}
\newlabel{eq:background-quotient-Gram}{{3.8}{24}{The metric and the induced differential operator}{equation.3.8}{}}
\newlabel{eq:background-quotient-Gram@cref}{{[equation][8][3]3.8}{[1][23][]24}}
\newlabel{ex:two-block-quotient-background}{{3.9}{24}{The interval quotient and its weight}{example.3.9}{}}
\newlabel{ex:two-block-quotient-background@cref}{{[example][9][3]3.9}{[1][24][]24}}
\newlabel{eq:closure-table}{{3.9}{24}{The metric and the induced differential operator}{equation.3.9}{}}
\newlabel{eq:closure-table@cref}{{[equation][9][3]3.9}{[1][24][]24}}
\newlabel{thm:finite-reduction}{{3.10}{24}{Exact finite-dimensional reduction}{theorem.3.10}{}}
\newlabel{thm:finite-reduction@cref}{{[theorem][10][3]3.10}{[1][24][]24}}
\newlabel{eq:reduced-L}{{3.10}{24}{Exact finite-dimensional reduction}{equation.3.10}{}}
\newlabel{eq:reduced-L@cref}{{[equation][10][3]3.10}{[1][24][]24}}
\newlabel{sec:irreducible-equations}{{3.3}{25}{Area minimization and irreducible defining equations}{section.3.3}{}}
\newlabel{sec:irreducible-equations@cref}{{[section][3][3]3.3}{[1][25][]25}}
\newlabel{lem:square-free-critical-set}{{3.11}{25}{Square-free equations and their critical sets}{lemma.3.11}{}}
\newlabel{lem:square-free-critical-set@cref}{{[lemma][11][3]3.11}{[1][25][]25}}
\newlabel{fig:spherical-harmonic}{{1}{26}{A degree-six spherical harmonic \(f=\Phi |_{\Sph ^2}\), where \(\Phi =\operatorname {Re}((x+iy)^6+\tfrac 12(y+iz)^6+ \tfrac 13(z+ix)^6)\). Left: values on the unit sphere, with the nodal set in black. Right: the radial amplitude plot \(\theta \mapsto c^{-1}|f(\theta )|\theta \), with a positive display normalization \(c\). Red and blue indicate positive and negative values. The link of the zero cone is the nodal set in the left panel. Visualization inspired by Matthew de Courcy-Ireland's illustration in Logunov's lecture slides \cite [slide~4]{Logunov2020}}{figure.3.1}{}}
\newlabel{fig:spherical-harmonic@cref}{{[figure][1][]1}{[1][26][]26}}
\newlabel{prop:minimizing-irreducibility}{{3.12}{26}{Irreducible effective equations for minimizing cones}{proposition.3.12}{}}
\newlabel{prop:minimizing-irreducibility@cref}{{[proposition][12][3]3.12}{[1][26][]26}}
\newlabel{rem:reducible-minimal-equations}{{3.13}{27}{A redundant line and two intersecting hyperplanes}{example.3.13}{}}
\newlabel{rem:reducible-minimal-equations@cref}{{[example][13][3]3.13}{[1][27][]27}}
\newlabel{fig:reducible-cones}{{2}{27}{Left: \(\{x(y^2+z^2)=0\}=P\cup \ell \), but the minimizing boundary current has support \(P\). Right: both intersecting hyperplanes in \(\{xy=0\}\) carry area; their union is stationary as a varifold but the associated boundary current is not area minimizing. Both pictures are illustrated in \(\R ^3\)}{figure.3.2}{}}
\newlabel{fig:reducible-cones@cref}{{[figure][2][]2}{[1][27][]27}}
\newlabel{par:irreducible-convention}{{3.3}{27}{Area minimization and irreducible defining equations}{section*.8}{}}
\newlabel{par:irreducible-convention@cref}{{[section][3][3]3.3}{[1][27][]27}}
\newlabel{prop:divisibility}{{3.14}{28}{Minimality and polynomial divisibility}{proposition.3.14}{}}
\newlabel{prop:divisibility@cref}{{[proposition][14][3]3.14}{[1][28][]28}}
\newlabel{eq:L-divisibility}{{3.11}{28}{Minimality and polynomial divisibility}{equation.3.11}{}}
\newlabel{eq:L-divisibility@cref}{{[equation][11][3]3.11}{[1][28][]28}}
\newlabel{eq:harmonic-minimal-weight}{{3.12}{28}{Area minimization and irreducible defining equations}{equation.3.12}{}}
\newlabel{eq:harmonic-minimal-weight@cref}{{[equation][12][3]3.12}{[1][28][]28}}
\newlabel{sec:algebraic-jacobi}{{4}{29}{Multipliers and Global Positivity}{chapter.4}{}}
\newlabel{sec:algebraic-jacobi@cref}{{[chapter][4][]4}{[1][29][]29}}
\newlabel{prop:potential-normal-form}{{4.1}{29}{Odd-power invariance and regular defining potentials}{proposition.4.1}{}}
\newlabel{prop:potential-normal-form@cref}{{[proposition][1][4]4.1}{[1][29][]29}}
\newlabel{eq:odd-power-field}{{4.1}{29}{Odd-power invariance and regular defining potentials}{equation.4.1}{}}
\newlabel{eq:odd-power-field@cref}{{[equation][1][4]4.1}{[1][29][]29}}
\newlabel{thm:exact-multiplier}{{4.2}{30}{Exact multiplier expansion}{theorem.4.2}{}}
\newlabel{thm:exact-multiplier@cref}{{[theorem][2][4]4.2}{[1][30][]30}}
\newlabel{eq:exact-multiplier}{{4.2}{30}{Exact multiplier expansion}{equation.4.2}{}}
\newlabel{eq:exact-multiplier@cref}{{[equation][2][4]4.2}{[1][30][]30}}
\newlabel{lem:critical-multiplier-defect}{{4.3}{30}{The defect at a critical zero}{lemma.4.3}{}}
\newlabel{lem:critical-multiplier-defect@cref}{{[lemma][3][4]4.3}{[1][30][]30}}
\newlabel{eq:critical-multiplier-defect}{{4.3}{30}{The defect at a critical zero}{equation.4.3}{}}
\newlabel{eq:critical-multiplier-defect@cref}{{[equation][3][4]4.3}{[1][30][]30}}
\newlabel{eq:log-multiplier-derivatives}{{4.4}{31}{Logarithmic differentiation of a positive multiplier}{equation.4.4}{}}
\newlabel{eq:log-multiplier-derivatives@cref}{{[equation][4][4]4.4}{[1][31][]31}}
\newlabel{sec:jacobi-boundary-condition}{{4.2}{31}{The Jacobi boundary condition}{section.4.2}{}}
\newlabel{sec:jacobi-boundary-condition@cref}{{[section][2][4]4.2}{[1][31][]31}}
\newlabel{thm:Jacobi-trace}{{4.4}{31}{Exact Jacobi trace}{theorem.4.4}{}}
\newlabel{thm:Jacobi-trace@cref}{{[theorem][4][4]4.4}{[1][31][]31}}
\newlabel{eq:Jacobi-trace}{{4.5}{31}{Exact Jacobi trace}{equation.4.5}{}}
\newlabel{eq:Jacobi-trace@cref}{{[equation][5][4]4.5}{[1][31][]31}}
\newlabel{eq:positive-Jacobi}{{4.6}{31}{Exact Jacobi trace}{equation.4.6}{}}
\newlabel{eq:positive-Jacobi@cref}{{[equation][6][4]4.6}{[1][31][]31}}
\newlabel{prop:harmonic-power-Jacobi}{{4.5}{32}{Harmonic power multipliers on the boundary}{proposition.4.5}{}}
\newlabel{prop:harmonic-power-Jacobi@cref}{{[proposition][5][4]4.5}{[1][31][]32}}
\newlabel{eq:harmonic-power-Jacobi}{{4.7}{32}{Harmonic power multipliers on the boundary}{equation.4.7}{}}
\newlabel{eq:harmonic-power-Jacobi@cref}{{[equation][7][4]4.7}{[1][31][]32}}
\newlabel{thm:ground-state-gap}{{4.6}{32}{Positive-solution identity and homogeneous Hardy gap}{theorem.4.6}{}}
\newlabel{thm:ground-state-gap@cref}{{[theorem][6][4]4.6}{[1][32][]32}}
\newlabel{eq:boundary-Jacobi-potential}{{4.8}{32}{Positive-solution identity and homogeneous Hardy gap}{equation.4.8}{}}
\newlabel{eq:boundary-Jacobi-potential@cref}{{[equation][8][4]4.8}{[1][32][]32}}
\newlabel{eq:ground-state-identity}{{4.9}{32}{Positive-solution identity and homogeneous Hardy gap}{equation.4.9}{}}
\newlabel{eq:ground-state-identity@cref}{{[equation][9][4]4.9}{[1][32][]32}}
\newlabel{eq:homogeneous-strict-stability}{{4.10}{32}{Positive-solution identity and homogeneous Hardy gap}{equation.4.10}{}}
\newlabel{eq:homogeneous-strict-stability@cref}{{[equation][10][4]4.10}{[1][32][]32}}
\newlabel{eq:boundary-potential-algebraic}{{4.11}{32}{Positive-solution identity and homogeneous Hardy gap}{equation.4.11}{}}
\newlabel{eq:boundary-potential-algebraic@cref}{{[equation][11][4]4.11}{[1][32][]32}}
\newlabel{rem:vanishing-trace-strict-stability}{{4.7}{33}{Vanishing trace and the Hardy gap}{remark.4.7}{}}
\newlabel{rem:vanishing-trace-strict-stability@cref}{{[remark][7][4]4.7}{[1][33][]33}}
\newlabel{rem:paired-barriers}{{4.8}{33}{Subcalibrations as paired geometric barriers}{remark.4.8}{}}
\newlabel{rem:paired-barriers@cref}{{[remark][8][4]4.8}{[1][33][]33}}
\newlabel{eq:paired-barrier-expansion}{{4.12}{33}{Subcalibrations as paired geometric barriers}{equation.4.12}{}}
\newlabel{eq:paired-barrier-expansion@cref}{{[equation][12][4]4.12}{[1][33][]33}}
\newlabel{eq:degree-window}{{4.13}{33}{The admissible degree}{equation.4.13}{}}
\newlabel{eq:degree-window@cref}{{[equation][13][4]4.13}{[1][33][]33}}
\newlabel{eq:critical-boundary-rigidity}{{4.14}{33}{The admissible degree}{equation.4.14}{}}
\newlabel{eq:critical-boundary-rigidity@cref}{{[equation][14][4]4.14}{[1][33][]33}}
\newlabel{cor:two-power-strict-stability}{{4.9}{34}{Two admissible power multipliers}{remark.4.9}{}}
\newlabel{cor:two-power-strict-stability@cref}{{[remark][9][4]4.9}{[1][34][]34}}
\newlabel{par:Simons-degree-example}{{4.2}{34}{Example: admissible degrees on the Simons cone}{section*.11}{}}
\newlabel{par:Simons-degree-example@cref}{{[section][2][4]4.2}{[1][34][]34}}
\newlabel{eq:Friedrichs-bottom}{{4.15}{35}{The spectral obstruction for a singular link}{equation.4.15}{}}
\newlabel{eq:Friedrichs-bottom@cref}{{[equation][15][4]4.15}{[1][34][]35}}
\newlabel{eq:exact-Hardy-gap}{{4.16}{35}{The spectral obstruction for a singular link}{equation.4.16}{}}
\newlabel{eq:exact-Hardy-gap@cref}{{[equation][16][4]4.16}{[1][35][]35}}
\newlabel{eq:boundary-ideal-class}{{4.17}{35}{What the boundary trace determines}{equation.4.17}{}}
\newlabel{eq:boundary-ideal-class@cref}{{[equation][17][4]4.17}{[1][35][]35}}
\newlabel{sec:harmonic-multiplier-criterion}{{4.3}{35}{A multiplier criterion for harmonic defining functions}{section.4.3}{}}
\newlabel{sec:harmonic-multiplier-criterion@cref}{{[section][3][4]4.3}{[1][35][]35}}
\newlabel{eq:harmonic-log-compatibility}{{4.18}{35}{A multiplier criterion for harmonic defining functions}{equation.4.18}{}}
\newlabel{eq:harmonic-log-compatibility@cref}{{[equation][18][4]4.18}{[1][35][]35}}
\newlabel{eq:harmonic-log-auxiliary}{{4.19}{35}{A multiplier criterion for harmonic defining functions}{equation.4.19}{}}
\newlabel{eq:harmonic-log-auxiliary@cref}{{[equation][19][4]4.19}{[1][35][]35}}
\newlabel{eq:harmonic-log-D0}{{4.20}{35}{A multiplier criterion for harmonic defining functions}{equation.4.20}{}}
\newlabel{eq:harmonic-log-D0@cref}{{[equation][20][4]4.20}{[1][35][]35}}
\newlabel{lem:harmonic-log-multiplier}{{4.11}{36}{Harmonic multiplier identity}{lemma.4.11}{}}
\newlabel{lem:harmonic-log-multiplier@cref}{{[lemma][11][4]4.11}{[1][35][]36}}
\newlabel{eq:harmonic-log-gradient}{{4.21}{36}{Harmonic multiplier identity}{equation.4.21}{}}
\newlabel{eq:harmonic-log-gradient@cref}{{[equation][21][4]4.21}{[1][35][]36}}
\newlabel{eq:harmonic-log-defect}{{4.22}{36}{Harmonic multiplier identity}{equation.4.22}{}}
\newlabel{eq:harmonic-log-defect@cref}{{[equation][22][4]4.22}{[1][35][]36}}
\newlabel{eq:harmonic-log-Jacobi}{{4.23}{36}{Harmonic multiplier identity}{equation.4.23}{}}
\newlabel{eq:harmonic-log-Jacobi@cref}{{[equation][23][4]4.23}{[1][36][]36}}
\newlabel{eq:harmonic-log-two-coefficients}{{4.24}{36}{Harmonic multiplier identity}{equation.4.24}{}}
\newlabel{eq:harmonic-log-two-coefficients@cref}{{[equation][24][4]4.24}{[1][36][]36}}
\newlabel{thm:harmonic-monotonicity-criterion}{{4.12}{36}{A monotonicity criterion for harmonic multipliers}{theorem.4.12}{}}
\newlabel{thm:harmonic-monotonicity-criterion@cref}{{[theorem][12][4]4.12}{[1][36][]36}}
\newlabel{eq:harmonic-log-monotonicity}{{4.25}{36}{A monotonicity criterion for harmonic multipliers}{equation.4.25}{}}
\newlabel{eq:harmonic-log-monotonicity@cref}{{[equation][25][4]4.25}{[1][36][]36}}
\newlabel{rem:harmonic-alternative-tests}{{4.13}{36}{Alternative coefficient tests}{remark.4.13}{}}
\newlabel{rem:harmonic-alternative-tests@cref}{{[remark][13][4]4.13}{[1][36][]36}}
\newlabel{eq:harmonic-gradient-multiplier-data}{{4.26}{37}{A multiplier criterion for harmonic defining functions}{equation.4.26}{}}
\newlabel{eq:harmonic-gradient-multiplier-data@cref}{{[equation][26][4]4.26}{[1][37][]37}}
\newlabel{rem:nonharmonic-log-multiplier}{{4.14}{37}{The nonharmonic correction}{remark.4.14}{}}
\newlabel{rem:nonharmonic-log-multiplier@cref}{{[remark][14][4]4.14}{[1][37][]37}}
\newlabel{sec:general-radial-multipliers}{{4.4}{37}{Radial multipliers in arbitrary degree}{section.4.4}{}}
\newlabel{sec:general-radial-multipliers@cref}{{[section][4][4]4.4}{[1][37][]37}}
\newlabel{eq:general-radial-coefficients}{{4.27}{37}{Radial multipliers in arbitrary degree}{equation.4.27}{}}
\newlabel{eq:general-radial-coefficients@cref}{{[equation][27][4]4.27}{[1][37][]37}}
\newlabel{eq:general-radial-gradient}{{4.28}{37}{Radial multipliers in arbitrary degree}{equation.4.28}{}}
\newlabel{eq:general-radial-gradient@cref}{{[equation][28][4]4.28}{[1][37][]37}}
\newlabel{eq:general-radial-defect}{{4.29}{37}{Radial multipliers in arbitrary degree}{equation.4.29}{}}
\newlabel{eq:general-radial-defect@cref}{{[equation][29][4]4.29}{[1][37][]37}}
\newlabel{eq:general-radial-bracket}{{4.30}{37}{Radial multipliers in arbitrary degree}{equation.4.30}{}}
\newlabel{eq:general-radial-bracket@cref}{{[equation][30][4]4.30}{[1][37][]37}}
\newlabel{prop:general-radial-existence}{{4.15}{37}{A radial criterion without harmonicity}{proposition.4.15}{}}
\newlabel{prop:general-radial-existence@cref}{{[proposition][15][4]4.15}{[1][37][]37}}
\newlabel{eq:general-radial-comparisons}{{4.31}{37}{A radial criterion without harmonicity}{equation.4.31}{}}
\newlabel{eq:general-radial-comparisons@cref}{{[equation][31][4]4.31}{[1][37][]37}}
\newlabel{eq:general-radial-sufficient}{{4.32}{38}{A radial criterion without harmonicity}{equation.4.32}{}}
\newlabel{eq:general-radial-sufficient@cref}{{[equation][32][4]4.32}{[1][37][]38}}
\newlabel{eq:general-radial-Hardy}{{4.33}{38}{A radial criterion without harmonicity}{equation.4.33}{}}
\newlabel{eq:general-radial-Hardy@cref}{{[equation][33][4]4.33}{[1][38][]38}}
\newlabel{eq:general-radial-Jacobi}{{4.34}{38}{Radial multipliers in arbitrary degree}{equation.4.34}{}}
\newlabel{eq:general-radial-Jacobi@cref}{{[equation][34][4]4.34}{[1][38][]38}}
\newlabel{eq:general-radial-dimension}{{4.35}{38}{Radial multipliers in arbitrary degree}{equation.4.35}{}}
\newlabel{eq:general-radial-dimension@cref}{{[equation][35][4]4.35}{[1][38][]38}}
\newlabel{ex:radial-separated-nonsharp}{{4.16}{38}{Nonsharpness of the simplified criterion}{example.4.16}{}}
\newlabel{ex:radial-separated-nonsharp@cref}{{[example][16][4]4.16}{[1][38][]38}}
\newlabel{eq:radial-Lawson-counterexample}{{4.36}{38}{Nonsharpness of the simplified criterion}{equation.4.36}{}}
\newlabel{eq:radial-Lawson-counterexample@cref}{{[equation][36][4]4.36}{[1][38][]38}}
\newlabel{cor:harmonic-radial-existence}{{4.17}{39}{A harmonic radial criterion in arbitrary degree}{corollary.4.17}{}}
\newlabel{cor:harmonic-radial-existence@cref}{{[corollary][17][4]4.17}{[1][39][]39}}
\newlabel{main:harmonic-radial}{{4.17}{39}{A harmonic radial criterion in arbitrary degree}{corollary.4.17}{}}
\newlabel{main:harmonic-radial@cref}{{[corollary][17][4]4.17}{[1][39][]39}}
\newlabel{eq:harmonic-radial-bound}{{4.37}{39}{A harmonic radial criterion in arbitrary degree}{equation.4.37}{}}
\newlabel{eq:harmonic-radial-bound@cref}{{[equation][37][4]4.37}{[1][39][]39}}
\newlabel{eq:harmonic-radial-Hardy}{{4.38}{39}{A harmonic radial criterion in arbitrary degree}{equation.4.38}{}}
\newlabel{eq:harmonic-radial-Hardy@cref}{{[equation][38][4]4.38}{[1][39][]39}}
\newlabel{cor:harmonic-radial-strict-stability}{{4.18}{39}{Strict stability from a harmonic radial potential}{corollary.4.18}{}}
\newlabel{cor:harmonic-radial-strict-stability@cref}{{[corollary][18][4]4.18}{[1][39][]39}}
\newlabel{eq:harmonic-critical-radial-defect}{{4.39}{39}{Radial multipliers in arbitrary degree}{equation.4.39}{}}
\newlabel{eq:harmonic-critical-radial-defect@cref}{{[equation][39][4]4.39}{[1][39][]39}}
\newlabel{eq:harmonic-critical-radial-obstruction}{{4.40}{40}{Radial multipliers in arbitrary degree}{equation.4.40}{}}
\newlabel{eq:harmonic-critical-radial-obstruction@cref}{{[equation][40][4]4.40}{[1][40][]40}}
\newlabel{prop:harmonic-global-comparison}{{4.19}{40}{Global comparison and the critical set}{proposition.4.19}{}}
\newlabel{prop:harmonic-global-comparison@cref}{{[proposition][19][4]4.19}{[1][40][]40}}
\newlabel{eq:global-comparison-regularity}{{4.41}{40}{Global comparison and the critical set}{equation.4.41}{}}
\newlabel{eq:global-comparison-regularity@cref}{{[equation][41][4]4.41}{[1][40][]40}}
\newlabel{eq:harmonic-optimal-comparison}{{4.42}{40}{Global comparison and the critical set}{equation.4.42}{}}
\newlabel{eq:harmonic-optimal-comparison@cref}{{[equation][42][4]4.42}{[1][40][]40}}
\newlabel{eq:critical-comparison-blowup}{{4.43}{40}{Radial multipliers in arbitrary degree}{equation.4.43}{}}
\newlabel{eq:critical-comparison-blowup@cref}{{[equation][43][4]4.43}{[1][40][]40}}
\newlabel{prop:harmonic-sharp-comparison}{{4.20}{40}{Rigidity at the sharp comparison constant}{proposition.4.20}{}}
\newlabel{prop:harmonic-sharp-comparison@cref}{{[proposition][20][4]4.20}{[1][40][]40}}
\newlabel{eq:harmonic-comparison-rigidity}{{4.44}{40}{Rigidity at the sharp comparison constant}{equation.4.44}{}}
\newlabel{eq:harmonic-comparison-rigidity@cref}{{[equation][44][4]4.44}{[1][40][]40}}
\newlabel{eq:spherical-Bernstein-bound}{{4.45}{41}{Radial multipliers in arbitrary degree}{equation.4.45}{}}
\newlabel{eq:spherical-Bernstein-bound@cref}{{[equation][45][4]4.45}{[1][41][]41}}
\newlabel{lem:nonnegative-first-integral-degree}{{4.21}{41}{Degree of a nonnegative polynomial first integral}{lemma.4.21}{}}
\newlabel{lem:nonnegative-first-integral-degree@cref}{{[lemma][21][4]4.21}{[1][41][]41}}
\newlabel{prop:regular-radial-weight-rigidity}{{4.22}{41}{Rigidity for a radial minimality weight}{proposition.4.22}{}}
\newlabel{prop:regular-radial-weight-rigidity@cref}{{[proposition][22][4]4.22}{[1][41][]41}}
\newlabel{ex:harmonic-isoparametric-radial}{{4.23}{42}{Harmonic isoparametric polynomials}{example.4.23}{}}
\newlabel{ex:harmonic-isoparametric-radial@cref}{{[example][23][4]4.23}{[1][42][]42}}
\newlabel{prop:harmonic-positive-multiplier-obstruction}{{4.24}{42}{Positive multipliers at a harmonic critical zero}{proposition.4.24}{}}
\newlabel{prop:harmonic-positive-multiplier-obstruction@cref}{{[proposition][24][4]4.24}{[1][42][]42}}
\newlabel{rem:harmonic-radial-singular-obstruction}{{4.24}{42}{Positive multipliers at a harmonic critical zero}{proposition.4.24}{}}
\newlabel{rem:harmonic-radial-singular-obstruction@cref}{{[proposition][24][4]4.24}{[1][42][]42}}
\newlabel{rem:higher-degree-radial-scope}{{4.25}{43}{Quartic and quintic scope}{remark.4.25}{}}
\newlabel{rem:higher-degree-radial-scope@cref}{{[remark][25][4]4.25}{[1][42][]43}}
\newlabel{sec:spherical-quotient-potentials}{{4.5}{43}{Homogeneous potentials on a spherical quotient}{section.4.5}{}}
\newlabel{sec:spherical-quotient-potentials@cref}{{[section][5][4]4.5}{[1][43][]43}}
\newlabel{eq:spherical-closure-from-ambient}{{4.46}{43}{Homogeneous potentials on a spherical quotient}{equation.4.46}{}}
\newlabel{eq:spherical-closure-from-ambient@cref}{{[equation][46][4]4.46}{[1][43][]43}}
\newlabel{prop:spherical-quotient-potential}{{4.26}{43}{The spherical equation for a homogeneous potential}{proposition.4.26}{}}
\newlabel{prop:spherical-quotient-potential@cref}{{[proposition][26][4]4.26}{[1][43][]43}}
\newlabel{eq:general-spherical-W}{{4.47}{43}{The spherical equation for a homogeneous potential}{equation.4.47}{}}
\newlabel{eq:general-spherical-W@cref}{{[equation][47][4]4.47}{[1][43][]43}}
\newlabel{eq:general-spherical-N}{{4.48}{43}{The spherical equation for a homogeneous potential}{equation.4.48}{}}
\newlabel{eq:general-spherical-N@cref}{{[equation][48][4]4.48}{[1][43][]43}}
\newlabel{eq:general-spherical-L}{{4.49}{43}{The spherical equation for a homogeneous potential}{equation.4.49}{}}
\newlabel{eq:general-spherical-L@cref}{{[equation][49][4]4.49}{[1][43][]43}}
\newlabel{eq:rank-two-general-variables}{{4.50}{43}{Homogeneous potentials on a spherical quotient}{equation.4.50}{}}
\newlabel{eq:rank-two-general-variables@cref}{{[equation][50][4]4.50}{[1][43][]43}}
\newlabel{cor:rank-two-paired-potentials}{{4.27}{44}{Phase-dependent quotient potentials}{remark.4.27}{}}
\newlabel{cor:rank-two-paired-potentials@cref}{{[remark][27][4]4.27}{[1][44][]44}}
\newlabel{sec:quartic-application}{{5}{45}{Harmonic Pullbacks and Transfer}{chapter.5}{}}
\newlabel{sec:quartic-application@cref}{{[chapter][5][]5}{[1][45][]45}}
\newlabel{prop:pullback-subcalibration}{{5.1}{45}{Pullback criterion}{proposition.5.1}{}}
\newlabel{prop:pullback-subcalibration@cref}{{[proposition][1][5]5.1}{[1][45][]45}}
\newlabel{eq:pullback-dilation-condition}{{5.1}{45}{Pullback criterion}{equation.5.1}{}}
\newlabel{eq:pullback-dilation-condition@cref}{{[equation][1][5]5.1}{[1][45][]45}}
\newlabel{eq:pullback-gradient-laplacian}{{5.2}{45}{Pullback criterion}{equation.5.2}{}}
\newlabel{eq:pullback-gradient-laplacian@cref}{{[equation][2][5]5.2}{[1][45][]45}}
\newlabel{eq:pullback-defect}{{5.3}{45}{Pullback criterion}{equation.5.3}{}}
\newlabel{eq:pullback-defect@cref}{{[equation][3][5]5.3}{[1][45][]45}}
\newlabel{eq:pullback-kappa-bound}{{5.4}{45}{Pullback criterion}{equation.5.4}{}}
\newlabel{eq:pullback-kappa-bound@cref}{{[equation][4][5]5.4}{[1][45][]45}}
\newlabel{eq:pullback-target-sign}{{5.5}{45}{Pullback criterion}{equation.5.5}{}}
\newlabel{eq:pullback-target-sign@cref}{{[equation][5][5]5.5}{[1][45][]45}}
\newlabel{eq:Clifford-pullback-identities}{{5.6}{46}{Area-minimizing Clifford pullbacks}{equation.5.6}{}}
\newlabel{eq:Clifford-pullback-identities@cref}{{[equation][6][5]5.6}{[1][46][]46}}
\newlabel{lem:Clifford-algebra-pullback}{{5.3}{47}{Laplacian algebra under Clifford pullback}{lemma.5.3}{}}
\newlabel{lem:Clifford-algebra-pullback@cref}{{[lemma][3][5]5.3}{[1][46][]47}}
\newlabel{sec:clifford-area-transfer}{{5.2}{47}{Area-minimizing Clifford pullbacks}{lemma.5.3}{}}
\newlabel{sec:clifford-area-transfer@cref}{{[section][2][5]5.2}{[1][47][]47}}
\newlabel{thm:clifford-area-transfer}{{5.4}{47}{Area minimization under Clifford pullback}{theorem.5.4}{}}
\newlabel{thm:clifford-area-transfer@cref}{{[theorem][4][5]5.4}{[1][47][]47}}
\newlabel{eq:clifford-transfer-bound}{{5.7}{47}{Area minimization under Clifford pullback}{equation.5.7}{}}
\newlabel{eq:clifford-transfer-bound@cref}{{[equation][7][5]5.7}{[1][47][]47}}
\newlabel{eq:clifford-transfer-gradient}{{5.8}{48}{Area-minimizing Clifford pullbacks}{equation.5.8}{}}
\newlabel{eq:clifford-transfer-gradient@cref}{{[equation][8][5]5.8}{[1][48][]48}}
\newlabel{eq:clifford-transfer-defect}{{5.9}{48}{Area-minimizing Clifford pullbacks}{equation.5.9}{}}
\newlabel{eq:clifford-transfer-defect@cref}{{[equation][9][5]5.9}{[1][48][]48}}
\newlabel{eq:clifford-transfer-ratio}{{5.10}{48}{Area-minimizing Clifford pullbacks}{equation.5.10}{}}
\newlabel{eq:clifford-transfer-ratio@cref}{{[equation][10][5]5.10}{[1][48][]48}}
\newlabel{subsec:clifford-smallest-algebra}{{5.3}{49}{The smallest algebra and iteration}{section.5.3}{}}
\newlabel{subsec:clifford-smallest-algebra@cref}{{[section][3][5]5.3}{[1][49][]49}}
\newlabel{thm:smallest-clifford-pullback}{{5.5}{49}{The smallest algebra under Clifford pullback}{theorem.5.5}{}}
\newlabel{thm:smallest-clifford-pullback@cref}{{[theorem][5][5]5.5}{[1][49][]49}}
\newlabel{eq:smallest-clifford-pullback}{{5.11}{49}{The smallest algebra under Clifford pullback}{equation.5.11}{}}
\newlabel{eq:smallest-clifford-pullback@cref}{{[equation][11][5]5.11}{[1][49][]49}}
\newlabel{eq:clifford-minimal-table}{{5.12}{50}{The smallest algebra and iteration}{equation.5.12}{}}
\newlabel{eq:clifford-minimal-table@cref}{{[equation][12][5]5.12}{[1][50][]50}}
\newlabel{prop:clifford-transfer-monotonicity}{{5.6}{50}{Target equivalence and dimension monotonicity}{proposition.5.6}{}}
\newlabel{prop:clifford-transfer-monotonicity@cref}{{[proposition][6][5]5.6}{[1][50][]50}}
\newlabel{eq:clifford-dimension-monotonicity}{{5.13}{50}{The smallest algebra and iteration}{equation.5.13}{}}
\newlabel{eq:clifford-dimension-monotonicity@cref}{{[equation][13][5]5.13}{[1][50][]50}}
\newlabel{cor:iterated-clifford-transfer}{{5.7}{51}{Iteration}{corollary.5.7}{}}
\newlabel{cor:iterated-clifford-transfer@cref}{{[corollary][7][5]5.7}{[1][51][]51}}
\newlabel{sec:low-rank}{{6}{52}{Isoparametric Hypercones}{chapter.6}{}}
\newlabel{sec:low-rank@cref}{{[chapter][6][]6}{[1][52][]52}}
\newlabel{sec:isoparametric-geometric-background}{{6.1}{52}{Geometric background: parallel hypersurfaces and cones}{section.6.1}{}}
\newlabel{sec:isoparametric-geometric-background@cref}{{[section][1][6]6.1}{[1][52][]52}}
\newlabel{thm:rank-one-classification}{{6.1}{52}{One-dimensional quotients and the minimal level}{theorem.6.1}{}}
\newlabel{thm:rank-one-classification@cref}{{[theorem][1][6]6.1}{[1][52][]52}}
\newlabel{eq:rank-one-folded-alternative}{{6.1}{52}{The two-generator characterization}{equation.6.1}{}}
\newlabel{eq:rank-one-folded-alternative@cref}{{[equation][1][6]6.1}{[1][52][]52}}
\newlabel{eq:rank-one-level-mean-curvature}{{6.2}{53}{The two-generator characterization}{equation.6.2}{}}
\newlabel{eq:rank-one-level-mean-curvature@cref}{{[equation][2][6]6.2}{[1][53][]53}}
\newlabel{sec:isoparametric-reduction}{{6.3}{53}{One-variable reduction and classical classification}{section.6.3}{}}
\newlabel{sec:isoparametric-reduction@cref}{{[section][3][6]6.3}{[1][53][]53}}
\newlabel{eq:iso-parameters}{{6.3}{53}{Cartan--M\"unzner reduction}{equation.6.3}{}}
\newlabel{eq:iso-parameters@cref}{{[equation][3][6]6.3}{[1][53][]53}}
\newlabel{eq:CM-euclidean}{{6.4}{53}{Cartan--M\"unzner reduction}{equation.6.4}{}}
\newlabel{eq:CM-euclidean@cref}{{[equation][4][6]6.4}{[1][53][]53}}
\newlabel{eq:iso-F-z}{{6.5}{53}{Cartan--M\"unzner reduction}{equation.6.5}{}}
\newlabel{eq:iso-F-z@cref}{{[equation][5][6]6.5}{[1][53][]53}}
\newlabel{eq:A-z}{{6.6}{54}{Cartan--M\"unzner reduction}{equation.6.6}{}}
\newlabel{eq:A-z@cref}{{[equation][6][6]6.6}{[1][54][]54}}
\newlabel{eq:B-z}{{6.7}{54}{Cartan--M\"unzner reduction}{equation.6.7}{}}
\newlabel{eq:B-z@cref}{{[equation][7][6]6.7}{[1][54][]54}}
\newlabel{eq:z-interval}{{6.8}{54}{Cartan--M\"unzner reduction}{equation.6.8}{}}
\newlabel{eq:z-interval@cref}{{[equation][8][6]6.8}{[1][54][]54}}
\newlabel{prop:iso-master}{{6.2}{54}{One-variable subcalibration equation}{proposition.6.2}{}}
\newlabel{prop:iso-master@cref}{{[proposition][2][6]6.2}{[1][54][]54}}
\newlabel{eq:E-h}{{6.9}{54}{One-variable subcalibration equation}{equation.6.9}{}}
\newlabel{eq:E-h@cref}{{[equation][9][6]6.9}{[1][54][]54}}
\newlabel{eq:N-h}{{6.10}{54}{One-variable subcalibration equation}{equation.6.10}{}}
\newlabel{eq:N-h@cref}{{[equation][10][6]6.10}{[1][54][]54}}
\newlabel{eq:iso-potential-sign}{{6.11}{54}{One-variable subcalibration equation}{equation.6.11}{}}
\newlabel{eq:iso-potential-sign@cref}{{[equation][11][6]6.11}{[1][54][]54}}
\newlabel{eq:h-sign-criterion}{{6.12}{54}{One-variable subcalibration equation}{equation.6.12}{}}
\newlabel{eq:h-sign-criterion@cref}{{[equation][12][6]6.12}{[1][54][]54}}
\newlabel{eq:iso-divergence}{{6.13}{54}{One-variable subcalibration equation}{equation.6.13}{}}
\newlabel{eq:iso-divergence@cref}{{[equation][13][6]6.13}{[1][54][]54}}
\newlabel{eq:iso-A2}{{6.14}{54}{Stability and the classical classification}{equation.6.14}{}}
\newlabel{eq:iso-A2@cref}{{[equation][14][6]6.14}{[1][54][]54}}
\newlabel{eq:D-gd}{{6.15}{54}{Stability and the classical classification}{equation.6.15}{}}
\newlabel{eq:D-gd@cref}{{[equation][15][6]6.15}{[1][54][]54}}
\newlabel{prop:iso-stability}{{6.3}{55}{Classical stability in Hardy form}{proposition.6.3}{}}
\newlabel{prop:iso-stability@cref}{{[proposition][3][6]6.3}{[1][55][]55}}
\newlabel{eq:iso-stability-threshold}{{6.16}{55}{Classical stability in Hardy form}{equation.6.16}{}}
\newlabel{eq:iso-stability-threshold@cref}{{[equation][16][6]6.16}{[1][55][]55}}
\newlabel{eq:iso-optimal-gap}{{6.17}{55}{Classical stability in Hardy form}{equation.6.17}{}}
\newlabel{eq:iso-optimal-gap@cref}{{[equation][17][6]6.17}{[1][55][]55}}
\newlabel{thm:classical-iso-classification}{{6.4}{55}{Wang \cite [Theorem~A, p.~238]{Wang94}}{theorem.6.4}{}}
\newlabel{thm:classical-iso-classification@cref}{{[theorem][4][6]6.4}{[1][55][]55}}
\newlabel{eq:classical-iso-list}{{6.18}{55}{Wang \cite [Theorem~A, p.~238]{Wang94}}{equation.6.18}{}}
\newlabel{eq:classical-iso-list@cref}{{[equation][18][6]6.18}{[1][55][]55}}
\newlabel{sec:harmonic-isoparametric-scope}{{6.3.3}{55}{The harmonic part of the isoparametric classification}{subsection.6.3.3}{}}
\newlabel{sec:harmonic-isoparametric-scope@cref}{{[subsection][3][6,3]6.3.3}{[1][55][]55}}
\newlabel{sec:isoparametric-certificates}{{6.4}{56}{Explicit polynomial subcalibrations}{section.6.4}{}}
\newlabel{sec:isoparametric-certificates@cref}{{[section][4][6]6.4}{[1][56][]56}}
\newlabel{thm:iso-polynomial-table}{{6.5}{56}{Explicit polynomial subcalibrations}{theorem.6.5}{}}
\newlabel{thm:iso-polynomial-table@cref}{{[theorem][5][6]6.5}{[1][56][]56}}
\newlabel{prop:radial-Q}{{6.6}{56}{Radial polynomial defect}{proposition.6.6}{}}
\newlabel{prop:radial-Q@cref}{{[proposition][6][6]6.6}{[1][56][]56}}
\newlabel{eq:N-z-Q}{{6.19}{56}{Radial polynomial defect}{equation.6.19}{}}
\newlabel{eq:N-z-Q@cref}{{[equation][19][6]6.19}{[1][56][]56}}
\newlabel{eq:Q-ell}{{6.20}{56}{Radial polynomial defect}{equation.6.20}{}}
\newlabel{eq:Q-ell@cref}{{[equation][20][6]6.20}{[1][56][]56}}
\newlabel{eq:mu-nu}{{6.21}{56}{Radial polynomial defect}{equation.6.21}{}}
\newlabel{eq:mu-nu@cref}{{[equation][21][6]6.21}{[1][56][]56}}
\newlabel{eq:mu-window}{{6.22}{56}{Radial polynomial defect}{equation.6.22}{}}
\newlabel{eq:mu-window@cref}{{[equation][22][6]6.22}{[1][56][]56}}
\newlabel{eq:P2}{{6.23}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.23}{}}
\newlabel{eq:P2@cref}{{[equation][23][6]6.23}{[1][56][]57}}
\newlabel{eq:P2-right}{{6.24}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.24}{}}
\newlabel{eq:P2-right@cref}{{[equation][24][6]6.24}{[1][57][]57}}
\newlabel{eq:K2}{{6.25}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.25}{}}
\newlabel{eq:K2@cref}{{[equation][25][6]6.25}{[1][57][]57}}
\newlabel{eq:K2-entry}{{6.26}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.26}{}}
\newlabel{eq:K2-entry@cref}{{[equation][26][6]6.26}{[1][57][]57}}
\newlabel{eq:P4}{{6.27}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.27}{}}
\newlabel{eq:P4@cref}{{[equation][27][6]6.27}{[1][57][]57}}
\newlabel{eq:K4}{{6.28}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.28}{}}
\newlabel{eq:K4@cref}{{[equation][28][6]6.28}{[1][57][]57}}
\newlabel{eq:K4-entry}{{6.29}{57}{The cases \texorpdfstring {\(g=2\) and \(g=4\)}{g=2 and g=4}}{equation.6.29}{}}
\newlabel{eq:K4-entry@cref}{{[equation][29][6]6.29}{[1][57][]57}}
\newlabel{eq:g3-Q}{{6.30}{57}{The case \texorpdfstring {\(g=3\)}{g=3}}{equation.6.30}{}}
\newlabel{eq:g3-Q@cref}{{[equation][30][6]6.30}{[1][57][]57}}
\newlabel{eq:critical-h}{{6.31}{58}{Borderline polynomial corrections}{equation.6.31}{}}
\newlabel{eq:critical-h@cref}{{[equation][31][6]6.31}{[1][58][]58}}
\newlabel{prop:forced-critical-lambda}{{6.7}{58}{Forced critical correction}{proposition.6.7}{}}
\newlabel{prop:forced-critical-lambda@cref}{{[proposition][7][6]6.7}{[1][58][]58}}
\newlabel{eq:lambda-star}{{6.32}{58}{Forced critical correction}{equation.6.32}{}}
\newlabel{eq:lambda-star@cref}{{[equation][32][6]6.32}{[1][58][]58}}
\newlabel{eq:t-threshold}{{6.33}{58}{Forced critical correction}{equation.6.33}{}}
\newlabel{eq:t-threshold@cref}{{[equation][33][6]6.33}{[1][58][]58}}
\newlabel{prop:quadratic-corrections}{{6.8}{58}{Three quadratic corrections}{proposition.6.8}{}}
\newlabel{prop:quadratic-corrections@cref}{{[proposition][8][6]6.8}{[1][58][]58}}
\newlabel{eq:24-certificate}{{6.34}{58}{Three quadratic corrections}{equation.6.34}{}}
\newlabel{eq:24-certificate@cref}{{[equation][34][6]6.34}{[1][58][]58}}
\newlabel{eq:34-certificate}{{6.35}{58}{Three quadratic corrections}{equation.6.35}{}}
\newlabel{eq:34-certificate@cref}{{[equation][35][6]6.35}{[1][58][]58}}
\newlabel{eq:25-certificate}{{6.36}{58}{Three quadratic corrections}{equation.6.36}{}}
\newlabel{eq:25-certificate@cref}{{[equation][36][6]6.36}{[1][58][]58}}
\newlabel{prop:17-correction}{{6.9}{59}{The \((g,m_1,m_2)=(4,1,7)\) correction}{proposition.6.9}{}}
\newlabel{prop:17-correction@cref}{{[proposition][9][6]6.9}{[1][59][]59}}
\newlabel{eq:17-certificate}{{6.37}{59}{The \((g,m_1,m_2)=(4,1,7)\) correction}{equation.6.37}{}}
\newlabel{eq:17-certificate@cref}{{[equation][37][6]6.37}{[1][59][]59}}
\newlabel{eq:P-17}{{6.38}{59}{The \((g,m_1,m_2)=(4,1,7)\) correction}{equation.6.38}{}}
\newlabel{eq:P-17@cref}{{[equation][38][6]6.38}{[1][59][]59}}
\newlabel{cor:four-degenerate-certificates}{{6.10}{59}{Four polynomial potentials with vanishing Jacobi trace}{corollary.6.10}{}}
\newlabel{cor:four-degenerate-certificates@cref}{{[corollary][10][6]6.10}{[1][59][]59}}
\newlabel{eq:four-degenerate-list}{{6.39}{59}{Four polynomial potentials with vanishing Jacobi trace}{equation.6.39}{}}
\newlabel{eq:four-degenerate-list@cref}{{[equation][39][6]6.39}{[1][59][]59}}
\newlabel{eq:degenerate-trace-gap}{{6.40}{59}{Four polynomial potentials with vanishing Jacobi trace}{equation.6.40}{}}
\newlabel{eq:degenerate-trace-gap@cref}{{[equation][40][6]6.40}{[1][59][]59}}
\newlabel{eq:cubic-distance-degeneracy}{{6.41}{59}{Four polynomial potentials with vanishing Jacobi trace}{equation.6.41}{}}
\newlabel{eq:cubic-distance-degeneracy@cref}{{[equation][41][6]6.41}{[1][59][]59}}
\newlabel{eq:four-degenerate-strictification}{{6.42}{59}{Four polynomial potentials with vanishing Jacobi trace}{equation.6.42}{}}
\newlabel{eq:four-degenerate-strictification@cref}{{[equation][42][6]6.42}{[1][59][]59}}
\newlabel{cor:iso-distance-weighted}{{6.11}{60}{Distance-weighted comparison for the nonflat minimizing cases}{corollary.6.11}{}}
\newlabel{cor:iso-distance-weighted@cref}{{[corollary][11][6]6.11}{[1][60][]60}}
\newlabel{eq:iso-radial-Jacobi}{{6.43}{60}{The two classical exceptions}{equation.6.43}{}}
\newlabel{eq:iso-radial-Jacobi@cref}{{[equation][43][6]6.43}{[1][60][]60}}
\newlabel{cor:Lin-one-sided}{{6.12}{60}{Lin's one-sided strict minimality \cite [p.~210]{Lin87}}{corollary.6.12}{}}
\newlabel{cor:Lin-one-sided@cref}{{[corollary][12][6]6.12}{[1][60][]60}}
\newlabel{sec:gradient-square-closure}{{7}{62}{Gradient-Square Closure}{chapter.7}{}}
\newlabel{sec:gradient-square-closure@cref}{{[chapter][7][]7}{[1][62][]62}}
\newlabel{sec:gradient-square-rigidity}{{7.1}{62}{Odd-degree rigidity and cubic closure}{section.7.1}{}}
\newlabel{sec:gradient-square-rigidity@cref}{{[section][1][7]7.1}{[1][62][]62}}
\newlabel{thm:odd}{{7.1}{62}{Odd-degree rigidity}{theorem.7.1}{}}
\newlabel{thm:odd@cref}{{[theorem][1][7]7.1}{[1][62][]62}}
\newlabel{thm:odd-isolated-closure}{{7.2}{62}{Odd closure with trivial critical set}{theorem.7.2}{}}
\newlabel{thm:odd-isolated-closure@cref}{{[theorem][2][7]7.2}{[1][62][]62}}
\newlabel{lem:cubic-gradient-closure}{{7.3}{63}{Three-generator cubic closure}{lemma.7.3}{}}
\newlabel{lem:cubic-gradient-closure@cref}{{[lemma][3][7]7.3}{[1][63][]63}}
\newlabel{eq:cubic-five-constants}{{7.1}{63}{Three-generator cubic closure}{equation.7.1}{}}
\newlabel{eq:cubic-five-constants@cref}{{[equation][1][7]7.1}{[1][63][]63}}
\newlabel{prop:cubic-singular-normalization}{{7.4}{63}{Normalized closure and the critical set}{proposition.7.4}{}}
\newlabel{prop:cubic-singular-normalization@cref}{{[proposition][4][7]7.4}{[1][63][]63}}
\newlabel{eq:cubic-normalized-closure}{{7.2}{63}{Normalized closure and the critical set}{equation.7.2}{}}
\newlabel{eq:cubic-normalized-closure@cref}{{[equation][2][7]7.2}{[1][63][]63}}
\newlabel{eq:cubic-dimension-quantization}{{7.3}{63}{Normalized closure and the critical set}{equation.7.3}{}}
\newlabel{eq:cubic-dimension-quantization@cref}{{[equation][3][7]7.3}{[1][63][]63}}
\newlabel{prop:cubic-gradient-classification}{{7.5}{64}{Cubic types under gradient-square closure}{proposition.7.5}{}}
\newlabel{prop:cubic-gradient-classification@cref}{{[proposition][5][7]7.5}{[1][64][]64}}
\newlabel{rem:cubic-radial-eigencubic}{{7.5}{64}{Cubic types under gradient-square closure}{proposition.7.5}{}}
\newlabel{rem:cubic-radial-eigencubic@cref}{{[proposition][5][7]7.5}{[1][64][]64}}
\newlabel{eq:cubic-realized-dimensions}{{7.4}{64}{Cubic types under gradient-square closure}{equation.7.4}{}}
\newlabel{eq:cubic-realized-dimensions@cref}{{[equation][4][7]7.4}{[1][64][]64}}
\newlabel{sec:even-gradient-structure}{{7.2}{65}{Even-degree closure and a regular-link identity}{section.7.2}{}}
\newlabel{sec:even-gradient-structure@cref}{{[section][2][7]7.2}{[1][64][]65}}
\newlabel{prop:even-gradient-closure}{{7.6}{65}{The even-degree closure and its signs}{proposition.7.6}{}}
\newlabel{prop:even-gradient-closure@cref}{{[proposition][6][7]7.6}{[1][65][]65}}
\newlabel{eq:even-rfs-closure}{{7.5}{65}{The even-degree closure and its signs}{equation.7.5}{}}
\newlabel{eq:even-rfs-closure@cref}{{[equation][5][7]7.5}{[1][65][]65}}
\newlabel{eq:even-bochner}{{7.6}{65}{Even-degree closure and a regular-link identity}{equation.7.6}{}}
\newlabel{eq:even-bochner@cref}{{[equation][6][7]7.6}{[1][65][]65}}
\newlabel{rem:even-harmonic-suspension}{{7.7}{65}{Harmonic normalization}{remark.7.7}{}}
\newlabel{rem:even-harmonic-suspension@cref}{{[remark][7][7]7.7}{[1][65][]65}}
\newlabel{prop:even-singular-link-structure}{{7.8}{65}{An isoparametric function on the regular link}{proposition.7.8}{}}
\newlabel{prop:even-singular-link-structure@cref}{{[proposition][8][7]7.8}{[1][65][]65}}
\newlabel{eq:even-normalized-link}{{7.7}{65}{An isoparametric function on the regular link}{equation.7.7}{}}
\newlabel{eq:even-normalized-link@cref}{{[equation][7][7]7.7}{[1][65][]65}}
\newlabel{eq:even-critical-hessian}{{7.8}{66}{Even-degree closure and a regular-link identity}{equation.7.8}{}}
\newlabel{eq:even-critical-hessian@cref}{{[equation][8][7]7.8}{[1][66][]66}}
\newlabel{eq:even-critical-gamma}{{7.9}{66}{Even-degree closure and a regular-link identity}{equation.7.9}{}}
\newlabel{eq:even-critical-gamma@cref}{{[equation][9][7]7.9}{[1][66][]66}}
\newlabel{eq:even-cone-structure}{{7.10}{66}{Even-degree closure and a regular-link identity}{equation.7.10}{}}
\newlabel{eq:even-cone-structure@cref}{{[equation][10][7]7.10}{[1][66][]66}}
\newlabel{sec:quartic-gradient-closure}{{7.3}{66}{Quartic closure and a rectangular matrix family}{section.7.3}{}}
\newlabel{sec:quartic-gradient-closure@cref}{{[section][3][7]7.3}{[1][66][]66}}
\newlabel{ex:rectangular-gradient-closure}{{7.9}{66}{The rectangular matrix family}{proposition.7.9}{}}
\newlabel{ex:rectangular-gradient-closure@cref}{{[proposition][9][7]7.9}{[1][66][]66}}
\newlabel{prop:rectangular-minimal-selection}{{7.9}{66}{The rectangular matrix family}{proposition.7.9}{}}
\newlabel{prop:rectangular-minimal-selection@cref}{{[proposition][9][7]7.9}{[1][66][]66}}
\newlabel{eq:rectangular-quartic-definition}{{7.11}{66}{The rectangular matrix family}{equation.7.11}{}}
\newlabel{eq:rectangular-quartic-definition@cref}{{[equation][11][7]7.11}{[1][66][]66}}
\newlabel{eq:rectangular-quartic-laplacians}{{7.12}{66}{The rectangular matrix family}{equation.7.12}{}}
\newlabel{eq:rectangular-quartic-laplacians@cref}{{[equation][12][7]7.12}{[1][66][]66}}
\newlabel{eq:rectangular-quartic-gamma}{{7.13}{67}{The rectangular matrix family}{equation.7.13}{}}
\newlabel{eq:rectangular-quartic-gamma@cref}{{[equation][13][7]7.13}{[1][66][]67}}
\newlabel{eq:rectangular-quartic-minimality}{{7.14}{67}{The rectangular matrix family}{equation.7.14}{}}
\newlabel{eq:rectangular-quartic-minimality@cref}{{[equation][14][7]7.14}{[1][67][]67}}
\newlabel{eq:rectangular-trace-differentiation}{{7.15}{67}{Quartic closure and a rectangular matrix family}{equation.7.15}{}}
\newlabel{eq:rectangular-trace-differentiation@cref}{{[equation][15][7]7.15}{[1][67][]67}}
\newlabel{eq:rectangular-S-traces}{{7.16}{67}{Quartic closure and a rectangular matrix family}{equation.7.16}{}}
\newlabel{eq:rectangular-S-traces@cref}{{[equation][16][7]7.16}{[1][67][]67}}
\newlabel{prop:quartic-composition-not-rfs}{{7.10}{67}{An independent quartic generator}{proposition.7.10}{}}
\newlabel{prop:quartic-composition-not-rfs@cref}{{[proposition][10][7]7.10}{[1][67][]67}}
\newlabel{sec:two-quadratic}{{8}{69}{Quadratic Compositions and Quartics}{chapter.8}{}}
\newlabel{sec:two-quadratic@cref}{{[chapter][8][]8}{[1][69][]69}}
\newlabel{bh:range}{{8.1}{69}{OT--FKM splitting and the two-block normal form}{equation.8.1}{}}
\newlabel{bh:range@cref}{{[equation][1][8]8.1}{[1][69][]69}}
\newlabel{bh:quartic-data}{{8.2}{69}{OT--FKM splitting and the two-block normal form}{equation.8.2}{}}
\newlabel{bh:quartic-data@cref}{{[equation][2][8]8.2}{[1][69][]69}}
\newlabel{bh:centered}{{8.3}{69}{OT--FKM splitting and the two-block normal form}{equation.8.3}{}}
\newlabel{bh:centered@cref}{{[equation][3][8]8.3}{[1][69][]69}}
\newlabel{bh:fkm-relation}{{8.1}{69}{Relation to the original OT--FKM cone}{remark.8.1}{}}
\newlabel{bh:fkm-relation@cref}{{[remark][1][8]8.1}{[1][69][]69}}
\newlabel{sec:two-block-extension}{{8.1.1}{70}{Three generators of degrees \texorpdfstring {$(2,2,g)$}{(2,2,g)}}{subsection.8.1.1}{}}
\newlabel{sec:two-block-extension@cref}{{[subsection][1][8,1]8.1.1}{[1][69][]70}}
\newlabel{prop:two-block-normal}{{8.2}{70}{}{proposition.8.2}{}}
\newlabel{prop:two-block-normal@cref}{{[proposition][2][8]8.2}{[1][70][]70}}
\newlabel{eq:two-block-x}{{8.4}{70}{}{equation.8.4}{}}
\newlabel{eq:two-block-x@cref}{{[equation][4][8]8.4}{[1][70][]70}}
\newlabel{eq:two-block-y}{{8.5}{70}{}{equation.8.5}{}}
\newlabel{eq:two-block-y@cref}{{[equation][5][8]8.5}{[1][70][]70}}
\newlabel{eq:two-block-dimensions}{{8.6}{70}{}{equation.8.6}{}}
\newlabel{eq:two-block-dimensions@cref}{{[equation][6][8]8.6}{[1][70][]70}}
\newlabel{sec:quadratic-jordan-framework}{{8.2}{71}{Quadratic Jordan algebras and the composition equation}{section.8.2}{}}
\newlabel{sec:quadratic-jordan-framework@cref}{{[section][2][8]8.2}{[1][71][]71}}
\newlabel{eq:quadratic-jordan-correspondence}{{8.7}{71}{Quadratic Jordan algebras and the composition equation}{equation.8.7}{}}
\newlabel{eq:quadratic-jordan-correspondence@cref}{{[equation][7][8]8.7}{[1][71][]71}}
\newlabel{prop:three-quadratic-normal-forms}{{8.3}{71}{Three and four quadratic generators}{proposition.8.3}{}}
\newlabel{prop:three-quadratic-normal-forms@cref}{{[proposition][3][8]8.3}{[1][71][]71}}
\newlabel{prop:low-dimensional-quadratic-jordan}{{8.3}{71}{Three and four quadratic generators}{proposition.8.3}{}}
\newlabel{prop:low-dimensional-quadratic-jordan@cref}{{[proposition][3][8]8.3}{[1][71][]71}}
\newlabel{eq:quadratic-jordan-profile-data}{{8.8}{72}{Quadratic Jordan algebras and the composition equation}{equation.8.8}{}}
\newlabel{eq:quadratic-jordan-profile-data@cref}{{[equation][8][8]8.8}{[1][72][]72}}
\newlabel{eq:quadratic-jordan-profile-pullback}{{8.9}{72}{Quadratic Jordan algebras and the composition equation}{equation.8.9}{}}
\newlabel{eq:quadratic-jordan-profile-pullback@cref}{{[equation][9][8]8.9}{[1][72][]72}}
\newlabel{eq:three-quadratic-profile-numerator}{{8.10}{72}{Quadratic Jordan algebras and the composition equation}{equation.8.10}{}}
\newlabel{eq:three-quadratic-profile-numerator@cref}{{[equation][10][8]8.10}{[1][72][]72}}
\newlabel{prop:three-quadratic-profile-criterion}{{8.4}{72}{Composition criterion}{proposition.8.4}{}}
\newlabel{prop:three-quadratic-profile-criterion@cref}{{[proposition][4][8]8.4}{[1][72][]72}}
\newlabel{prop:quadratic-jordan-profile-criterion}{{8.4}{72}{Composition criterion}{proposition.8.4}{}}
\newlabel{prop:quadratic-jordan-profile-criterion@cref}{{[proposition][4][8]8.4}{[1][72][]72}}
\newlabel{eq:three-radii-profile-operator}{{8.11}{72}{Quadratic Jordan algebras and the composition equation}{equation.8.11}{}}
\newlabel{eq:three-radii-profile-operator@cref}{{[equation][11][8]8.11}{[1][72][]72}}
\newlabel{eq:three-radii-minimality}{{8.12}{73}{Quadratic Jordan algebras and the composition equation}{equation.8.12}{}}
\newlabel{eq:three-radii-minimality@cref}{{[equation][12][8]8.12}{[1][72][]73}}
\newlabel{eq:three-spin-profile-operator}{{8.13}{73}{Clifford profiles with a radial variable}{equation.8.13}{}}
\newlabel{eq:three-spin-profile-operator@cref}{{[equation][13][8]8.13}{[1][73][]73}}
\newlabel{eq:quadratic-Clifford-profile-transfer}{{8.14}{73}{Clifford profiles with a radial variable}{equation.8.14}{}}
\newlabel{eq:quadratic-Clifford-profile-transfer@cref}{{[equation][14][8]8.14}{[1][73][]73}}
\newlabel{eq:radial-Clifford-profile-equation}{{8.15}{73}{Clifford profiles with a radial variable}{equation.8.15}{}}
\newlabel{eq:radial-Clifford-profile-equation@cref}{{[equation][15][8]8.15}{[1][73][]73}}
\newlabel{sec:three-quadratic-profiles}{{8.5}{73}{An elementary radial profile}{remark.8.5}{}}
\newlabel{sec:three-quadratic-profiles@cref}{{[remark][5][8]8.5}{[1][73][]73}}
\newlabel{eq:real-Gram-differential-table}{{8.16}{74}{Real and complex Gram profiles}{equation.8.16}{}}
\newlabel{eq:real-Gram-differential-table@cref}{{[equation][16][8]8.16}{[1][74][]74}}
\newlabel{eq:complex-Gram-differential-table}{{8.17}{74}{Real and complex Gram profiles}{equation.8.17}{}}
\newlabel{eq:complex-Gram-differential-table@cref}{{[equation][17][8]8.17}{[1][74][]74}}
\newlabel{sec:Clifford-composition-background}{{8.2.3}{74}{Orthogonal quartic blocks and their weights}{subsection.8.2.3}{}}
\newlabel{sec:Clifford-composition-background@cref}{{[subsection][3][8,2]8.2.3}{[1][74][]74}}
\newlabel{eq:Clifford-composition-quadratic-table}{{8.18}{74}{Orthogonal quartic blocks and their weights}{equation.8.18}{}}
\newlabel{eq:Clifford-composition-quadratic-table@cref}{{[equation][18][8]8.18}{[1][74][]74}}
\newlabel{lem:Clifford-block-quartics}{{8.6}{74}{Orthogonal quartic blocks}{lemma.8.6}{}}
\newlabel{lem:Clifford-block-quartics@cref}{{[lemma][6][8]8.6}{[1][74][]74}}
\newlabel{eq:Clifford-composition-quartic-table}{{8.19}{74}{Orthogonal quartic blocks}{equation.8.19}{}}
\newlabel{eq:Clifford-composition-quartic-table@cref}{{[equation][19][8]8.19}{[1][74][]74}}
\newlabel{rem:weighted-Clifford-foliation}{{8.7}{75}{Geometric interpretation}{remark.8.7}{}}
\newlabel{rem:weighted-Clifford-foliation@cref}{{[remark][7][8]8.7}{[1][75][]75}}
\newlabel{prop:orthogonal-quartics}{{8.8}{75}{Minimal levels of orthogonal quartic generators}{proposition.8.8}{}}
\newlabel{prop:orthogonal-quartics@cref}{{[proposition][8][8]8.8}{[1][75][]75}}
\newlabel{eq:orthogonal-quartic-data}{{8.20}{75}{Minimal levels of orthogonal quartic generators}{equation.8.20}{}}
\newlabel{eq:orthogonal-quartic-data@cref}{{[equation][20][8]8.20}{[1][75][]75}}
\newlabel{eq:quartic-level-condition}{{8.21}{75}{Minimal levels of orthogonal quartic generators}{equation.8.21}{}}
\newlabel{eq:quartic-level-condition@cref}{{[equation][21][8]8.21}{[1][75][]75}}
\newlabel{rem:quartic-many-blocks}{{8.9}{75}{More quartic blocks}{remark.8.9}{}}
\newlabel{rem:quartic-many-blocks@cref}{{[remark][9][8]8.9}{[1][75][]75}}
\newlabel{rem:compatible-quartic-CM}{{8.10}{76}{Compatible Cartan--M\"unzner equations}{remark.8.10}{}}
\newlabel{rem:compatible-quartic-CM@cref}{{[remark][10][8]8.10}{[1][76][]76}}
\newlabel{lem:quartic-block-weights-image}{{8.11}{76}{Weights and image of the quartic blocks}{lemma.8.11}{}}
\newlabel{lem:quartic-block-weights-image@cref}{{[lemma][11][8]8.11}{[1][76][]76}}
\newlabel{eq:quartic-simplex-image}{{8.22}{76}{Weights and image of the quartic blocks}{equation.8.22}{}}
\newlabel{eq:quartic-simplex-image@cref}{{[equation][22][8]8.22}{[1][76][]76}}
\newlabel{prop:quartic-weight-realizability}{{8.12}{77}{Realizable quartic weights}{proposition.8.12}{}}
\newlabel{prop:quartic-weight-realizability@cref}{{[proposition][12][8]8.12}{[1][76][]77}}
\newlabel{cor:quartic-nine-weights}{{8.13}{77}{The weights with active sum nine}{corollary.8.13}{}}
\newlabel{cor:quartic-nine-weights@cref}{{[corollary][13][8]8.13}{[1][77][]77}}
\newlabel{sec:quartic-table-existence}{{8.3}{77}{Subcalibrations from orthogonal quartic data}{section.8.3}{}}
\newlabel{sec:quartic-table-existence@cref}{{[section][3][8]8.3}{[1][77][]77}}
\newlabel{eq:quartic-general-weights}{{8.23}{77}{Subcalibrations from orthogonal quartic data}{equation.8.23}{}}
\newlabel{eq:quartic-general-weights@cref}{{[equation][23][8]8.23}{[1][77][]77}}
\newlabel{eq:quartic-general-generators}{{8.24}{77}{Subcalibrations from orthogonal quartic data}{equation.8.24}{}}
\newlabel{eq:quartic-general-generators@cref}{{[equation][24][8]8.24}{[1][77][]77}}
\newlabel{bh:reduced-table}{{8.25}{78}{Subcalibrations from orthogonal quartic data}{equation.8.25}{}}
\newlabel{bh:reduced-table@cref}{{[equation][25][8]8.25}{[1][77][]78}}
\newlabel{lem:quartic-table-geometry}{{8.14}{78}{Geometry determined by the quartic data}{lemma.8.14}{}}
\newlabel{lem:quartic-table-geometry@cref}{{[lemma][14][8]8.14}{[1][78][]78}}
\newlabel{eq:quartic-table-image}{{8.26}{78}{Geometry determined by the quartic data}{equation.8.26}{}}
\newlabel{eq:quartic-table-image@cref}{{[equation][26][8]8.26}{[1][78][]78}}
\newlabel{bh:minimality}{{8.27}{78}{Subcalibrations from orthogonal quartic data}{equation.8.27}{}}
\newlabel{bh:minimality@cref}{{[equation][27][8]8.27}{[1][78][]78}}
\newlabel{thm:quartic-table-existence}{{8.15}{79}{Polynomial subcalibrations from orthogonal quartics}{theorem.8.15}{}}
\newlabel{thm:quartic-table-existence@cref}{{[theorem][15][8]8.15}{[1][78][]79}}
\newlabel{eq:bihomogeneous-Hardy}{{8.28}{79}{Polynomial subcalibrations from orthogonal quartics}{equation.8.28}{}}
\newlabel{eq:bihomogeneous-Hardy@cref}{{[equation][28][8]8.28}{[1][79][]79}}
\newlabel{bh:potentials}{{8.29}{79}{Selecting the multiplier}{equation.8.29}{}}
\newlabel{bh:potentials@cref}{{[equation][29][8]8.29}{[1][79][]79}}
\newlabel{bh:G8-basic}{{8.30}{79}{The degree-eight potential and its range}{equation.8.30}{}}
\newlabel{bh:G8-basic@cref}{{[equation][30][8]8.30}{[1][79][]79}}
\newlabel{bh:G8-defect}{{8.31}{79}{The degree-eight potential and its range}{equation.8.31}{}}
\newlabel{bh:G8-defect@cref}{{[equation][31][8]8.31}{[1][79][]79}}
\newlabel{bh:p8}{{8.32}{79}{The degree-eight potential and its range}{equation.8.32}{}}
\newlabel{bh:p8@cref}{{[equation][32][8]8.32}{[1][79][]79}}
\newlabel{bh:q8}{{8.33}{79}{The degree-eight potential and its range}{equation.8.33}{}}
\newlabel{bh:q8@cref}{{[equation][33][8]8.33}{[1][79][]79}}
\newlabel{bh:D8}{{8.34}{80}{The degree-eight potential and its range}{equation.8.34}{}}
\newlabel{bh:D8@cref}{{[equation][34][8]8.34}{[1][80][]80}}
\newlabel{eq:quartic-degree-eight-obstruction}{{8.35}{80}{The degree-eight potential and its range}{equation.8.35}{}}
\newlabel{eq:quartic-degree-eight-obstruction@cref}{{[equation][35][8]8.35}{[1][80][]80}}
\newlabel{bh:G10}{{8.36}{80}{The degree-ten potential in the remaining ranges}{equation.8.36}{}}
\newlabel{bh:G10@cref}{{[equation][36][8]8.36}{[1][80][]80}}
\newlabel{bh:p10}{{8.37}{80}{The degree-ten potential in the remaining ranges}{equation.8.37}{}}
\newlabel{bh:p10@cref}{{[equation][37][8]8.37}{[1][80][]80}}
\newlabel{eq:quartic-nine-certificate}{{8.38}{80}{The degree-ten potential in the remaining ranges}{equation.8.38}{}}
\newlabel{eq:quartic-nine-certificate@cref}{{[equation][38][8]8.38}{[1][80][]80}}
\newlabel{eq:quartic-nine-discriminant}{{8.39}{81}{The degree-ten potential in the remaining ranges}{equation.8.39}{}}
\newlabel{eq:quartic-nine-discriminant@cref}{{[equation][39][8]8.39}{[1][80][]81}}
\newlabel{eq:quartic-balanced-eight-certificate}{{8.40}{81}{The degree-ten potential in the remaining ranges}{equation.8.40}{}}
\newlabel{eq:quartic-balanced-eight-certificate@cref}{{[equation][40][8]8.40}{[1][81][]81}}
\newlabel{prop:balanced-quartic-multiplier}{{8.16}{82}{The degree-eight potential for balanced quartics}{corollary.8.16}{}}
\newlabel{prop:balanced-quartic-multiplier@cref}{{[corollary][16][8]8.16}{[1][82][]82}}
\newlabel{eq:balanced-quartic-smallest-algebra}{{8.41}{82}{The degree-eight potential for balanced quartics}{equation.8.41}{}}
\newlabel{eq:balanced-quartic-smallest-algebra@cref}{{[equation][41][8]8.41}{[1][82][]82}}
\newlabel{eq:balanced-quartic-gradient}{{8.42}{82}{The degree-eight potential for balanced quartics}{equation.8.42}{}}
\newlabel{eq:balanced-quartic-gradient@cref}{{[equation][42][8]8.42}{[1][82][]82}}
\newlabel{eq:balanced-quartic-certificate}{{8.43}{82}{The degree-eight potential for balanced quartics}{equation.8.43}{}}
\newlabel{eq:balanced-quartic-certificate@cref}{{[equation][43][8]8.43}{[1][82][]82}}
\newlabel{eq:balanced-quartic-table}{{8.44}{82}{The balanced specialization}{equation.8.44}{}}
\newlabel{eq:balanced-quartic-table@cref}{{[equation][44][8]8.44}{[1][82][]82}}
\newlabel{tab:quartic-weight-realizations}{{2}{82}{Euclidean quartic realizations of \cref {thm:quartic-table-existence}. Only parameters admitting the specified Clifford realization are included. The intrinsic Simons-cone result in \cref {thm:Hopf-Simons-section} uses a separate differential table}{table.8.2}{}}
\newlabel{tab:quartic-weight-realizations@cref}{{[table][2][]2}{[1][82][]82}}
\newlabel{sec:quartic-family-completions}{{8.4}{83}{The splitting, Hopf and Riedler families}{section.8.4}{}}
\newlabel{sec:quartic-family-completions@cref}{{[section][4][8]8.4}{[1][82][]83}}
\newlabel{bh:main}{{8.17}{83}{}{theorem.8.17}{}}
\newlabel{bh:main@cref}{{[theorem][17][8]8.17}{[1][83][]83}}
\newlabel{bh:original-table}{{8.45}{83}{Closure and singularities}{equation.8.45}{}}
\newlabel{bh:original-table@cref}{{[equation][45][8]8.45}{[1][83][]83}}
\newlabel{bh:algebra}{{8.46}{83}{Closure and singularities}{equation.8.46}{}}
\newlabel{bh:algebra@cref}{{[equation][46][8]8.46}{[1][83][]83}}
\newlabel{bh:transverse}{{8.47}{84}{Closure and singularities}{equation.8.47}{}}
\newlabel{bh:transverse@cref}{{[equation][47][8]8.47}{[1][84][]84}}
\newlabel{rem:split-composed-foliation}{{8.18}{84}{Clifford coordinates of the OT--FKM splitting}{remark.8.18}{}}
\newlabel{rem:split-composed-foliation@cref}{{[remark][18][8]8.18}{[1][84][]84}}
\newlabel{bh:Lawson-margin}{{8.48}{84}{The unstable OT--FKM splitting dimensions}{equation.8.48}{}}
\newlabel{bh:Lawson-margin@cref}{{[equation][48][8]8.48}{[1][84][]84}}
\newlabel{bh:curvature}{{8.19}{84}{}{lemma.8.19}{}}
\newlabel{bh:curvature@cref}{{[lemma][19][8]8.19}{[1][84][]84}}
\newlabel{bh:AC}{{8.49}{84}{}{equation.8.49}{}}
\newlabel{bh:AC@cref}{{[equation][49][8]8.49}{[1][84][]84}}
\newlabel{bh:link-table}{{8.50}{84}{}{equation.8.50}{}}
\newlabel{bh:link-table@cref}{{[equation][50][8]8.50}{[1][84][]84}}
\newlabel{bh:eigenfunction}{{8.51}{85}{The unstable OT--FKM splitting dimensions}{equation.8.51}{}}
\newlabel{bh:eigenfunction@cref}{{[equation][51][8]8.51}{[1][85][]85}}
\newlabel{bh:negative-margin}{{8.52}{85}{The unstable OT--FKM splitting dimensions}{equation.8.52}{}}
\newlabel{bh:negative-margin@cref}{{[equation][52][8]8.52}{[1][85][]85}}
\newlabel{sec:Hopf-pairing}{{8.4.3}{85}{The Hopf pairing and its balanced section}{subsection.8.4.3}{}}
\newlabel{sec:Hopf-pairing@cref}{{[subsection][3][8,4]8.4.3}{[1][85][]85}}
\newlabel{eq:Hopf-normalization}{{8.53}{85}{The Hopf pairing and its balanced section}{equation.8.53}{}}
\newlabel{eq:Hopf-normalization@cref}{{[equation][53][8]8.53}{[1][85][]85}}
\newlabel{eq:Hopf-pairing-definitions}{{8.54}{86}{The Hopf pairing and its balanced section}{equation.8.54}{}}
\newlabel{eq:Hopf-pairing-definitions@cref}{{[equation][54][8]8.54}{[1][85][]86}}
\newlabel{prop:Hopf-closure}{{8.20}{86}{The pairing closure}{proposition.8.20}{}}
\newlabel{prop:Hopf-closure@cref}{{[proposition][20][8]8.20}{[1][86][]86}}
\newlabel{eq:Hopf-closure}{{8.55}{86}{The pairing closure}{equation.8.55}{}}
\newlabel{eq:Hopf-closure@cref}{{[equation][55][8]8.55}{[1][86][]86}}
\newlabel{eq:Hopf-singular-set}{{8.56}{86}{The pairing closure}{equation.8.56}{}}
\newlabel{eq:Hopf-singular-set@cref}{{[equation][56][8]8.56}{[1][86][]86}}
\newlabel{thm:Hopf-pairing}{{8.22}{86}{A polynomial subcalibration of the pairing cone}{theorem.8.22}{}}
\newlabel{thm:Hopf-pairing@cref}{{[theorem][22][8]8.22}{[1][86][]86}}
\newlabel{eq:Hopf-Hardy-bound}{{8.57}{86}{A polynomial subcalibration of the pairing cone}{equation.8.57}{}}
\newlabel{eq:Hopf-Hardy-bound@cref}{{[equation][57][8]8.57}{[1][86][]86}}
\newlabel{eq:Hopf-gradient}{{8.58}{87}{The Hopf pairing and its balanced section}{equation.8.58}{}}
\newlabel{eq:Hopf-gradient@cref}{{[equation][58][8]8.58}{[1][87][]87}}
\newlabel{eq:Hopf-defect}{{8.59}{87}{The Hopf pairing and its balanced section}{equation.8.59}{}}
\newlabel{eq:Hopf-defect@cref}{{[equation][59][8]8.59}{[1][87][]87}}
\newlabel{rem:Hopf-FKM-Riedler}{{8.23}{87}{Relation with the OT--FKM and Riedler constructions}{remark.8.23}{}}
\newlabel{rem:Hopf-FKM-Riedler@cref}{{[remark][23][8]8.23}{[1][87][]87}}
\newlabel{sec:Hopf-intrinsic-extension}{{8.4.3}{87}{The balanced section inside a Simons cone}{section*.16}{}}
\newlabel{sec:Hopf-intrinsic-extension@cref}{{[subsection][3][8,4]8.4.3}{[1][87][]87}}
\newlabel{thm:Hopf-Simons-section}{{8.24}{87}{The pairing section of a Simons cone}{theorem.8.24}{}}
\newlabel{thm:Hopf-Simons-section@cref}{{[theorem][24][8]8.24}{[1][87][]87}}
\newlabel{eq:Hopf-intrinsic-closure}{{8.60}{87}{The balanced section inside a Simons cone}{equation.8.60}{}}
\newlabel{eq:Hopf-intrinsic-closure@cref}{{[equation][60][8]8.60}{[1][87][]87}}
\newlabel{eq:Hopf-intrinsic-defect}{{8.61}{88}{The balanced section inside a Simons cone}{equation.8.61}{}}
\newlabel{eq:Hopf-intrinsic-defect@cref}{{[equation][61][8]8.61}{[1][87][]88}}
\newlabel{eq:Hopf-intrinsic-comparison}{{8.62}{88}{The balanced section inside a Simons cone}{equation.8.62}{}}
\newlabel{eq:Hopf-intrinsic-comparison@cref}{{[equation][62][8]8.62}{[1][88][]88}}
\newlabel{eq:quartic-ambient-closure}{{8.63}{89}{Riedler's Clifford--Simons quartics}{equation.8.63}{}}
\newlabel{eq:quartic-ambient-closure@cref}{{[equation][63][8]8.63}{[1][89][]89}}
\newlabel{ex:Riedler-correct-power}{{8.25}{89}{Riedler's subcalibration potential}{example.8.25}{}}
\newlabel{ex:Riedler-correct-power@cref}{{[example][25][8]8.25}{[1][89][]89}}
\newlabel{eq:Riedler-correct-potential}{{8.64}{89}{Riedler's subcalibration potential}{equation.8.64}{}}
\newlabel{eq:Riedler-correct-potential@cref}{{[equation][64][8]8.64}{[1][89][]89}}
\newlabel{eq:Riedler-positive-boundary}{{8.65}{90}{Riedler's subcalibration potential}{equation.8.65}{}}
\newlabel{eq:Riedler-positive-boundary@cref}{{[equation][65][8]8.65}{[1][89][]90}}
\newlabel{thm:Riedler-unstable}{{8.26}{90}{Instability of Riedler's sixteen-dimensional quartic}{corollary.8.26}{}}
\newlabel{thm:Riedler-unstable@cref}{{[corollary][26][8]8.26}{[1][90][]90}}
\newlabel{eq:Riedler-16-link}{{8.66}{90}{Riedler's Clifford--Simons quartics}{equation.8.66}{}}
\newlabel{eq:Riedler-16-link@cref}{{[equation][66][8]8.66}{[1][90][]90}}
\newlabel{sec:orthq-families}{{8.5.1}{91}{Two infinite families with real rank-one singular sets}{subsection.8.5.1}{}}
\newlabel{sec:orthq-families@cref}{{[subsection][1][8,5]8.5.1}{[1][91][]91}}
\newlabel{eq:orthq-two-families}{{8.67}{91}{Two infinite families with real rank-one singular sets}{equation.8.67}{}}
\newlabel{eq:orthq-two-families@cref}{{[equation][67][8]8.67}{[1][91][]91}}
\newlabel{eq:orthq-quaternionic-Gram}{{8.68}{91}{Two infinite families with real rank-one singular sets}{equation.8.68}{}}
\newlabel{eq:orthq-quaternionic-Gram@cref}{{[equation][68][8]8.68}{[1][91][]91}}
\newlabel{thm:orthq-infinite-families}{{8.27}{91}{Two families and their sharp threshold}{theorem.8.27}{}}
\newlabel{thm:orthq-infinite-families@cref}{{[theorem][27][8]8.27}{[1][91][]91}}
\newlabel{eq:orthq-potential}{{8.69}{91}{Two families and their sharp threshold}{equation.8.69}{}}
\newlabel{eq:orthq-potential@cref}{{[equation][69][8]8.69}{[1][91][]91}}
\newlabel{eq:orthq-Hardy}{{8.70}{91}{Two families and their sharp threshold}{equation.8.70}{}}
\newlabel{eq:orthq-Hardy@cref}{{[equation][70][8]8.70}{[1][91][]91}}
\newlabel{eq:orthq-data}{{8.71}{91}{Two infinite families with real rank-one singular sets}{equation.8.71}{}}
\newlabel{eq:orthq-data@cref}{{[equation][71][8]8.71}{[1][91][]91}}
\newlabel{eq:orthq-polynomial}{{8.72}{91}{Two infinite families with real rank-one singular sets}{equation.8.72}{}}
\newlabel{eq:orthq-polynomial@cref}{{[equation][72][8]8.72}{[1][91][]91}}
\newlabel{prop:orthq-construction}{{8.28}{92}{Construction and exact algebra}{proposition.8.28}{}}
\newlabel{prop:orthq-construction@cref}{{[proposition][28][8]8.28}{[1][92][]92}}
\newlabel{eq:orthq-minimality}{{8.73}{92}{Construction and exact algebra}{equation.8.73}{}}
\newlabel{eq:orthq-minimality@cref}{{[equation][73][8]8.73}{[1][92][]92}}
\newlabel{eq:orthq-singular}{{8.74}{92}{Construction and exact algebra}{equation.8.74}{}}
\newlabel{eq:orthq-singular@cref}{{[equation][74][8]8.74}{[1][92][]92}}
\newlabel{eq:orthq-blocks}{{8.75}{92}{Two infinite families with real rank-one singular sets}{equation.8.75}{}}
\newlabel{eq:orthq-blocks@cref}{{[equation][75][8]8.75}{[1][92][]92}}
\newlabel{eq:orthq-table}{{8.76}{92}{Two infinite families with real rank-one singular sets}{equation.8.76}{}}
\newlabel{eq:orthq-table@cref}{{[equation][76][8]8.76}{[1][92][]92}}
\newlabel{eq:orthq-fibre}{{8.77}{92}{Two infinite families with real rank-one singular sets}{equation.8.77}{}}
\newlabel{eq:orthq-fibre@cref}{{[equation][77][8]8.77}{[1][92][]92}}
\newlabel{eq:orthq-potential-defect}{{8.78}{93}{Two infinite families with real rank-one singular sets}{equation.8.78}{}}
\newlabel{eq:orthq-potential-defect@cref}{{[equation][78][8]8.78}{[1][93][]93}}
\newlabel{prop:orthq-distinct}{{8.29}{93}{Distinction from the preceding families}{proposition.8.29}{}}
\newlabel{prop:orthq-distinct@cref}{{[proposition][29][8]8.29}{[1][93][]93}}
\newlabel{ex:quartic-2510}{{8.30}{93}{The weights $(2,5,10)$}{remark.8.30}{}}
\newlabel{ex:quartic-2510@cref}{{[remark][30][8]8.30}{[1][93][]93}}
\newlabel{sec:weighted-Clifford-quartic}{{8.5.2}{94}{A complex rank-one singular set: weights \texorpdfstring {$(3,7,7)$}{(3,7,7)}}{subsection.8.5.2}{}}
\newlabel{sec:weighted-Clifford-quartic@cref}{{[subsection][2][8,5]8.5.2}{[1][93][]94}}
\newlabel{eq:weighted-Clifford-matrices}{{8.79}{94}{A complex rank-one singular set: weights \texorpdfstring {$(3,7,7)$}{(3,7,7)}}{equation.8.79}{}}
\newlabel{eq:weighted-Clifford-matrices@cref}{{[equation][79][8]8.79}{[1][94][]94}}
\newlabel{eq:weighted-Clifford-definition}{{8.80}{94}{A complex rank-one singular set: weights \texorpdfstring {$(3,7,7)$}{(3,7,7)}}{equation.8.80}{}}
\newlabel{eq:weighted-Clifford-definition@cref}{{[equation][80][8]8.80}{[1][94][]94}}
\newlabel{thm:weighted-Clifford-quartic}{{8.31}{94}{The complex rank-one example}{proposition.8.31}{}}
\newlabel{thm:weighted-Clifford-quartic@cref}{{[proposition][31][8]8.31}{[1][94][]94}}
\newlabel{eq:weighted-Clifford-singular-set}{{8.81}{94}{The complex rank-one example}{equation.8.81}{}}
\newlabel{eq:weighted-Clifford-singular-set@cref}{{[equation][81][8]8.81}{[1][94][]94}}
\newlabel{cor:weighted-Clifford-Hardy}{{8.82}{94}{The complex rank-one example}{equation.8.82}{}}
\newlabel{cor:weighted-Clifford-Hardy@cref}{{[equation][82][8]8.82}{[1][94][]94}}
\newlabel{eq:weighted-Clifford-blocks}{{8.83}{94}{A complex rank-one singular set: weights \texorpdfstring {$(3,7,7)$}{(3,7,7)}}{equation.8.83}{}}
\newlabel{eq:weighted-Clifford-blocks@cref}{{[equation][83][8]8.83}{[1][94][]94}}
\newlabel{eq:weighted-Clifford-transverse-form}{{8.84}{94}{A complex rank-one singular set: weights \texorpdfstring {$(3,7,7)$}{(3,7,7)}}{equation.8.84}{}}
\newlabel{eq:weighted-Clifford-transverse-form@cref}{{[equation][84][8]8.84}{[1][94][]94}}
\newlabel{ex:lawson-pullback}{{8.32}{95}{An unequal quadratic target}{example.8.32}{}}
\newlabel{ex:lawson-pullback@cref}{{[example][32][8]8.32}{[1][95][]95}}
\newlabel{sec:gram-composition-constructions}{{8.6}{95}{An example from complex Gram coordinates}{section.8.6}{}}
\newlabel{sec:gram-composition-constructions@cref}{{[section][6][8]8.6}{[1][95][]95}}
\newlabel{thm:complex-gram-cycle-sextic}{{8.33}{95}{A complex Gram sextic}{example.8.33}{}}
\newlabel{thm:complex-gram-cycle-sextic@cref}{{[example][33][8]8.33}{[1][95][]95}}
\newlabel{eq:complex-gram-cycle-sextic}{{8.85}{95}{A complex Gram sextic}{equation.8.85}{}}
\newlabel{eq:complex-gram-cycle-sextic@cref}{{[equation][85][8]8.85}{[1][95][]95}}
\newlabel{eq:complex-gram-cycle-gradient}{{8.86}{95}{A complex Gram sextic}{equation.8.86}{}}
\newlabel{eq:complex-gram-cycle-gradient@cref}{{[equation][86][8]8.86}{[1][95][]95}}
\newlabel{eq:complex-gram-cycle-weight}{{8.87}{96}{A complex Gram sextic}{equation.8.87}{}}
\newlabel{eq:complex-gram-cycle-weight@cref}{{[equation][87][8]8.87}{[1][95][]96}}
\newlabel{eq:complex-gram-cycle-minimality}{{8.88}{96}{A complex Gram sextic}{equation.8.88}{}}
\newlabel{eq:complex-gram-cycle-minimality@cref}{{[equation][88][8]8.88}{[1][96][]96}}
\newlabel{eq:complex-gram-cycle-pairings}{{8.89}{96}{An example from complex Gram coordinates}{equation.8.89}{}}
\newlabel{eq:complex-gram-cycle-pairings@cref}{{[equation][89][8]8.89}{[1][96][]96}}
\newlabel{bh:mu}{{8.90}{96}{Higher bidegrees and transverse instability}{equation.8.90}{}}
\newlabel{bh:mu@cref}{{[equation][90][8]8.90}{[1][96][]96}}
\newlabel{bh:octonionic}{{8.34}{97}{}{proposition.8.34}{}}
\newlabel{bh:octonionic@cref}{{[proposition][34][8]8.34}{[1][97][]97}}
\newlabel{bh:higher-table}{{8.91}{97}{Higher bidegrees and transverse instability}{equation.8.91}{}}
\newlabel{bh:higher-table@cref}{{[equation][91][8]8.91}{[1][97][]97}}
\newlabel{bh:mu-pullback}{{8.92}{97}{Higher bidegrees and transverse instability}{equation.8.92}{}}
\newlabel{bh:mu-pullback@cref}{{[equation][92][8]8.92}{[1][97][]97}}
\newlabel{sec:cubic-algebraic-theory}{{9}{98}{Metrized Cubic Algebras}{chapter.9}{}}
\newlabel{sec:cubic-algebraic-theory@cref}{{[chapter][9][]9}{[1][98][]98}}
\newlabel{sec:cubic-history}{{9.1}{98}{Hsiang's problem and radial cubic classification}{section.9.1}{}}
\newlabel{sec:cubic-history@cref}{{[section][1][9]9.1}{[1][98][]98}}
\newlabel{rem:cubic-radial-normal-form-history}{{9.1}{99}{Radial normal forms and the classical model families}{section*.18}{}}
\newlabel{rem:cubic-radial-normal-form-history@cref}{{[section][1][9]9.1}{[1][99][]99}}
\newlabel{subsec:cubic-multiplication}{{9.2.1}{99}{The multiplication associated with a cubic}{subsection.9.2.1}{}}
\newlabel{subsec:cubic-multiplication@cref}{{[subsection][1][9,2]9.2.1}{[1][99][]99}}
\newlabel{eq:cubic-polarized-product}{{9.1}{99}{The multiplication associated with a cubic}{equation.9.1}{}}
\newlabel{eq:cubic-polarized-product@cref}{{[equation][1][9]9.1}{[1][99][]99}}
\newlabel{prop:cubic-multiplication-dictionary}{{9.1}{100}{Differential quantities and multiplication}{proposition.9.1}{}}
\newlabel{prop:cubic-multiplication-dictionary@cref}{{[proposition][1][9]9.1}{[1][100][]100}}
\newlabel{eq:cubic-multiplication-dictionary}{{9.2}{100}{Differential quantities and multiplication}{equation.9.2}{}}
\newlabel{eq:cubic-multiplication-dictionary@cref}{{[equation][2][9]9.2}{[1][100][]100}}
\newlabel{eq:cubic-general-weight}{{9.3}{100}{The quadratic weight and linear generators}{equation.9.3}{}}
\newlabel{eq:cubic-general-weight@cref}{{[equation][3][9]9.3}{[1][100][]100}}
\newlabel{prop:cubic-weight-in-minimal-algebra}{{9.2}{100}{Quadratic information in the closure}{proposition.9.2}{}}
\newlabel{prop:cubic-weight-in-minimal-algebra@cref}{{[proposition][2][9]9.2}{[1][100][]100}}
\newlabel{rem:cubic-nonradial-closure}{{9.3}{101}{Additional quadratic generators}{remark.9.3}{}}
\newlabel{rem:cubic-nonradial-closure@cref}{{[remark][3][9]9.3}{[1][101][]101}}
\newlabel{rem:cubic-nonharmonic-linear-splitting}{{9.4}{101}{Linear generators in the nonharmonic case}{remark.9.4}{}}
\newlabel{rem:cubic-nonharmonic-linear-splitting@cref}{{[remark][4][9]9.4}{[1][101][]101}}
\newlabel{thm:cubic-one-dimensional-degree-three}{{9.5}{101}{Orthogonal blocks forced by the cubic part}{theorem.9.5}{}}
\newlabel{thm:cubic-one-dimensional-degree-three@cref}{{[theorem][5][9]9.5}{[1][101][]101}}
\newlabel{eq:cubic-canonical-blocks}{{9.4}{101}{Orthogonal blocks forced by the cubic part}{equation.9.4}{}}
\newlabel{eq:cubic-canonical-blocks@cref}{{[equation][4][9]9.4}{[1][101][]101}}
\newlabel{sec:cubic-square-zero-obstruction}{{9.3}{102}{Critical Hessians and multiplier degeneracy}{section.9.3}{}}
\newlabel{sec:cubic-square-zero-obstruction@cref}{{[section][3][9]9.3}{[1][102][]102}}
\newlabel{prop:cubic-general-singular-spectrum}{{9.6}{102}{Critical Hessians and multiplier degeneracy}{proposition.9.6}{}}
\newlabel{prop:cubic-general-singular-spectrum@cref}{{[proposition][6][9]9.6}{[1][102][]102}}
\newlabel{prop:cubic-positive-multiplier-obstruction}{{9.6}{102}{Critical Hessians and multiplier degeneracy}{proposition.9.6}{}}
\newlabel{prop:cubic-positive-multiplier-obstruction@cref}{{[proposition][6][9]9.6}{[1][102][]102}}
\newlabel{cor:cubic-essential-multiplier-obstruction}{{9.6}{102}{Critical Hessians and multiplier degeneracy}{proposition.9.6}{}}
\newlabel{cor:cubic-essential-multiplier-obstruction@cref}{{[proposition][6][9]9.6}{[1][102][]102}}
\newlabel{eq:cubic-general-hessian-polynomial}{{9.5}{102}{Critical Hessians and multiplier degeneracy}{equation.9.5}{}}
\newlabel{eq:cubic-general-hessian-polynomial@cref}{{[equation][5][9]9.5}{[1][102][]102}}
\newlabel{eq:cubic-positive-multiplier-leading-sign}{{9.6}{103}{Critical Hessians and multiplier degeneracy}{equation.9.6}{}}
\newlabel{eq:cubic-positive-multiplier-leading-sign@cref}{{[equation][6][9]9.6}{[1][103][]103}}
\newlabel{lem:cubic-trace-removability}{{9.7}{103}{A trace bound for the critical set}{lemma.9.7}{}}
\newlabel{lem:cubic-trace-removability@cref}{{[lemma][7][9]9.7}{[1][103][]103}}
\newlabel{lem:cubic-radial-transports}{{9.8}{104}{Intrinsic radial transport identities}{lemma.9.8}{}}
\newlabel{lem:cubic-radial-transports@cref}{{[lemma][8][9]9.8}{[1][104][]104}}
\newlabel{eq:cubic-unified-D}{{9.7}{104}{Intrinsic radial transport identities}{equation.9.7}{}}
\newlabel{eq:cubic-unified-D@cref}{{[equation][7][9]9.7}{[1][104][]104}}
\newlabel{eq:cubic-unified-table}{{9.8}{104}{Intrinsic radial transport identities}{equation.9.8}{}}
\newlabel{eq:cubic-unified-table@cref}{{[equation][8][9]9.8}{[1][104][]104}}
\newlabel{eq:cubic-radial-polarization}{{9.9}{104}{Intrinsic transport and the scalar trace form}{equation.9.9}{}}
\newlabel{eq:cubic-radial-polarization@cref}{{[equation][9][9]9.9}{[1][104][]104}}
\newlabel{eq:cubic-radial-polarization-eta}{{9.10}{104}{Intrinsic transport and the scalar trace form}{equation.9.10}{}}
\newlabel{eq:cubic-radial-polarization-eta@cref}{{[equation][10][9]9.10}{[1][104][]104}}
\newlabel{eq:cubic-radial-polarization-uz}{{9.11}{104}{Intrinsic transport and the scalar trace form}{equation.9.11}{}}
\newlabel{eq:cubic-radial-polarization-uz@cref}{{[equation][11][9]9.11}{[1][104][]104}}
\newlabel{eq:cubic-intrinsic-D-gradient}{{9.12}{104}{Intrinsic transport and the scalar trace form}{equation.9.12}{}}
\newlabel{eq:cubic-intrinsic-D-gradient@cref}{{[equation][12][9]9.12}{[1][104][]104}}
\newlabel{eq:cubic-radial-polarization-norms}{{9.13}{104}{Intrinsic transport and the scalar trace form}{equation.9.13}{}}
\newlabel{eq:cubic-radial-polarization-norms@cref}{{[equation][13][9]9.13}{[1][104][]104}}
\newlabel{eq:cubic-radial-polarization-w}{{9.14}{105}{Intrinsic transport and the scalar trace form}{equation.9.14}{}}
\newlabel{eq:cubic-radial-polarization-w@cref}{{[equation][14][9]9.14}{[1][105][]105}}
\newlabel{prop:cubic-scalar-killing-closure}{{9.9}{105}{Closure under a scalar quadratic trace form}{proposition.9.9}{}}
\newlabel{prop:cubic-scalar-killing-closure@cref}{{[proposition][9][9]9.9}{[1][105][]105}}
\newlabel{eq:cubic-scalar-killing-laplacians}{{9.15}{105}{Closure under a scalar quadratic trace form}{equation.9.15}{}}
\newlabel{eq:cubic-scalar-killing-laplacians@cref}{{[equation][15][9]9.15}{[1][105][]105}}
\newlabel{rem:cubic-harmonic-generator-bound}{{9.10}{105}{The radial bound and its trace input}{remark.9.10}{}}
\newlabel{rem:cubic-harmonic-generator-bound@cref}{{[remark][10][9]9.10}{[1][105][]105}}
\newlabel{sec:invariants}{{9.4.2}{106}{The Clifford family and its differential table}{subsection.9.4.2}{}}
\newlabel{sec:invariants@cref}{{[subsection][2][9,4]9.4.2}{[1][106][]106}}
\newlabel{eq:clifford-system}{{9.16}{106}{The Clifford family and its differential table}{equation.9.16}{}}
\newlabel{eq:clifford-system@cref}{{[equation][16][9]9.16}{[1][106][]106}}
\newlabel{eq:clifford-F}{{9.17}{106}{The Clifford family and its differential table}{equation.9.17}{}}
\newlabel{eq:clifford-F@cref}{{[equation][17][9]9.17}{[1][106][]106}}
\newlabel{eq:clifford-contractions}{{9.18}{106}{Differential identities}{equation.9.18}{}}
\newlabel{eq:clifford-contractions@cref}{{[equation][18][9]9.18}{[1][106][]106}}
\newlabel{eq:box-constraints}{{9.19}{106}{Differential identities}{equation.9.19}{}}
\newlabel{eq:box-constraints@cref}{{[equation][19][9]9.19}{[1][106][]106}}
\newlabel{eq:clifford-closure-table}{{9.20}{107}{Differential identities}{equation.9.20}{}}
\newlabel{eq:clifford-closure-table@cref}{{[equation][20][9]9.20}{[1][106][]107}}
\newlabel{prop:first-order}{{9.11}{107}{Gradients and Laplacians}{proposition.9.11}{}}
\newlabel{prop:first-order@cref}{{[proposition][11][9]9.11}{[1][107][]107}}
\newlabel{eq:U}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:U@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:S}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:S@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:Z}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:Z@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:Clifford-gradS-square}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:Clifford-gradS-square@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:DeltaF}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:DeltaF@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:DeltaS}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:DeltaS@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{eq:UZ}{{9.21}{107}{Gradients and Laplacians}{equation.9.21}{}}
\newlabel{eq:UZ@cref}{{[subequation][21][9]9.21}{[1][107][]107}}
\newlabel{thm:clifford-minimal-algebra}{{9.12}{107}{The smallest algebra of an unbalanced Clifford cubic}{theorem.9.12}{}}
\newlabel{thm:clifford-minimal-algebra@cref}{{[theorem][12][9]9.12}{[1][107][]107}}
\newlabel{sec:nonradial-cubics}{{9.5}{108}{The weight operator and nonradial spectral rigidity}{section.9.5}{}}
\newlabel{sec:nonradial-cubics@cref}{{[section][5][9]9.5}{[1][108][]108}}
\newlabel{sec:cubic-generator-bound}{{9.5}{108}{The weight operator and nonradial spectral rigidity}{section.9.5}{}}
\newlabel{sec:cubic-generator-bound@cref}{{[section][5][9]9.5}{[1][108][]108}}
\newlabel{thm:harmonic-cubic-five-bound}{{9.13}{108}{The five-generator bound}{theorem.9.13}{}}
\newlabel{thm:harmonic-cubic-five-bound@cref}{{[theorem][13][9]9.13}{[1][108][]108}}
\newlabel{subsec:nr-maximal-idempotents}{{9.5.1}{108}{Maximal idempotents and the weight operator}{subsection.9.5.1}{}}
\newlabel{subsec:nr-maximal-idempotents@cref}{{[subsection][1][9,5]9.5.1}{[1][108][]108}}
\newlabel{eq:nr-Hsiang-identity}{{9.22}{108}{Maximal idempotents and the weight operator}{equation.9.22}{}}
\newlabel{eq:nr-Hsiang-identity@cref}{{[equation][22][9]9.22}{[1][108][]108}}
\newlabel{eq:nr-vector-identity}{{9.23}{108}{Maximal idempotents and the weight operator}{equation.9.23}{}}
\newlabel{eq:nr-vector-identity@cref}{{[equation][23][9]9.23}{[1][108][]108}}
\newlabel{lem:nr-max-idempotent}{{9.14}{109}{Maximal normalization}{lemma.9.14}{}}
\newlabel{lem:nr-max-idempotent@cref}{{[lemma][14][9]9.14}{[1][108][]109}}
\newlabel{eq:nr-spherical-maximum}{{9.24}{109}{Maximal normalization}{equation.9.24}{}}
\newlabel{eq:nr-spherical-maximum@cref}{{[equation][24][9]9.24}{[1][108][]109}}
\newlabel{lem:nr-idempotent-quotient}{{9.15}{109}{The weight operator at a unit idempotent}{lemma.9.15}{}}
\newlabel{lem:nr-idempotent-quotient@cref}{{[lemma][15][9]9.15}{[1][109][]109}}
\newlabel{eq:nr-quotient-polynomial}{{9.25}{109}{The weight operator at a unit idempotent}{equation.9.25}{}}
\newlabel{eq:nr-quotient-polynomial@cref}{{[equation][25][9]9.25}{[1][109][]109}}
\newlabel{eq:nr-Peirce-quotient}{{9.26}{109}{Maximal idempotents and the weight operator}{equation.9.26}{}}
\newlabel{eq:nr-Peirce-quotient@cref}{{[equation][26][9]9.26}{[1][109][]109}}
\newlabel{subsec:nr-spectral-rigidity}{{9.5.2}{109}{Fusion identities and spectral rigidity}{subsection.9.5.2}{}}
\newlabel{subsec:nr-spectral-rigidity@cref}{{[subsection][2][9,5]9.5.2}{[1][109][]109}}
\newlabel{eq:nr-fusion-polynomial}{{9.27}{109}{Fusion identities and spectral rigidity}{equation.9.27}{}}
\newlabel{eq:nr-fusion-polynomial@cref}{{[equation][27][9]9.27}{[1][109][]109}}
\newlabel{lem:nr-fusion-square}{{9.16}{109}{Fusion and the square identity}{lemma.9.16}{}}
\newlabel{lem:nr-fusion-square@cref}{{[lemma][16][9]9.16}{[1][109][]109}}
\newlabel{eq:nr-fusion}{{9.28}{109}{Fusion and the square identity}{equation.9.28}{}}
\newlabel{eq:nr-fusion@cref}{{[equation][28][9]9.28}{[1][109][]109}}
\newlabel{eq:nr-square-operator}{{9.29}{109}{Fusion and the square identity}{equation.9.29}{}}
\newlabel{eq:nr-square-operator@cref}{{[equation][29][9]9.29}{[1][109][]109}}
\newlabel{eq:nr-square-norm}{{9.30}{109}{Fusion and the square identity}{equation.9.30}{}}
\newlabel{eq:nr-square-norm@cref}{{[equation][30][9]9.30}{[1][109][]109}}
\newlabel{prop:nr-spectral-interval}{{9.17}{110}{A uniform spectral interval}{proposition.9.17}{}}
\newlabel{prop:nr-spectral-interval@cref}{{[proposition][17][9]9.17}{[1][110][]110}}
\newlabel{eq:nr-Peirce-interval}{{9.31}{110}{A uniform spectral interval}{equation.9.31}{}}
\newlabel{eq:nr-Peirce-interval@cref}{{[equation][31][9]9.31}{[1][110][]110}}
\newlabel{eq:nr-quotient-interval}{{9.32}{110}{A uniform spectral interval}{equation.9.32}{}}
\newlabel{eq:nr-quotient-interval@cref}{{[equation][32][9]9.32}{[1][110][]110}}
\newlabel{eq:nr-eigenvalue-one-space}{{9.33}{110}{Fusion identities and spectral rigidity}{equation.9.33}{}}
\newlabel{eq:nr-eigenvalue-one-space@cref}{{[equation][33][9]9.33}{[1][110][]110}}
\newlabel{eq:nr-B-subalgebra}{{9.34}{111}{Fusion identities and spectral rigidity}{equation.9.34}{}}
\newlabel{eq:nr-B-subalgebra@cref}{{[equation][34][9]9.34}{[1][111][]111}}
\newlabel{lem:nr-negative-spaces}{{9.18}{111}{The negative Peirce spaces}{lemma.9.18}{}}
\newlabel{lem:nr-negative-spaces@cref}{{[lemma][18][9]9.18}{[1][111][]111}}
\newlabel{eq:nr-U-peirce}{{9.35}{111}{The negative Peirce spaces}{equation.9.35}{}}
\newlabel{eq:nr-U-peirce@cref}{{[equation][35][9]9.35}{[1][111][]111}}
\newlabel{lem:nr-not-one-dimensional}{{9.19}{111}{}{lemma.9.19}{}}
\newlabel{lem:nr-not-one-dimensional@cref}{{[lemma][19][9]9.19}{[1][111][]111}}
\newlabel{thm:nonradial-spectral}{{9.20}{111}{Spectral rigidity}{theorem.9.20}{}}
\newlabel{thm:nonradial-spectral@cref}{{[theorem][20][9]9.20}{[1][111][]111}}
\newlabel{eq:nr-rigid-spectrum}{{9.36}{111}{Spectral rigidity}{equation.9.36}{}}
\newlabel{eq:nr-rigid-spectrum@cref}{{[equation][36][9]9.36}{[1][111][]111}}
\newlabel{eq:nr-quotient-splitting}{{9.37}{111}{Spectral rigidity}{equation.9.37}{}}
\newlabel{eq:nr-quotient-splitting@cref}{{[equation][37][9]9.37}{[1][111][]111}}
\newlabel{subsec:nr-recovery}{{9.6}{111}{The eikonal core and its representation}{section.9.6}{}}
\newlabel{subsec:nr-recovery@cref}{{[section][6][9]9.6}{[1][111][]111}}
\newlabel{eq:nr-recovery-splitting}{{9.38}{111}{The eikonal core and its representation}{equation.9.38}{}}
\newlabel{eq:nr-recovery-splitting@cref}{{[equation][38][9]9.38}{[1][111][]111}}
\newlabel{prop:nr-eikonal-core}{{9.21}{111}{The eikonal core and its grading}{proposition.9.21}{}}
\newlabel{prop:nr-eikonal-core@cref}{{[proposition][21][9]9.21}{[1][111][]111}}
\newlabel{prop:nr-representation-identities}{{9.22}{112}{}{proposition.9.22}{}}
\newlabel{prop:nr-representation-identities@cref}{{[proposition][22][9]9.22}{[1][112][]112}}
\newlabel{eq:nr-representation-quadratic}{{9.39}{112}{}{equation.9.39}{}}
\newlabel{eq:nr-representation-quadratic@cref}{{[equation][39][9]9.39}{[1][112][]112}}
\newlabel{eq:nr-representation-cubic}{{9.40}{112}{}{equation.9.40}{}}
\newlabel{eq:nr-representation-cubic@cref}{{[equation][40][9]9.40}{[1][112][]112}}
\newlabel{lem:nr-U-cubic}{{9.23}{113}{}{lemma.9.23}{}}
\newlabel{lem:nr-U-cubic@cref}{{[lemma][23][9]9.23}{[1][113][]113}}
\newlabel{eq:nr-U-identities}{{9.41}{113}{}{equation.9.41}{}}
\newlabel{eq:nr-U-identities@cref}{{[equation][41][9]9.41}{[1][113][]113}}
\newlabel{eq:nr-mixed-polarization}{{9.42}{113}{}{equation.9.42}{}}
\newlabel{eq:nr-mixed-polarization@cref}{{[equation][42][9]9.42}{[1][113][]113}}
\newlabel{prop:nr-core-exactness}{{9.24}{113}{Exactness of the core}{proposition.9.24}{}}
\newlabel{prop:nr-core-exactness@cref}{{[proposition][24][9]9.24}{[1][113][]113}}
\newlabel{subsec:nr-five-generators}{{9.7}{113}{The intrinsic five-generator closure}{section.9.7}{}}
\newlabel{subsec:nr-five-generators@cref}{{[section][7][9]9.7}{[1][113][]113}}
\newlabel{thm:nonradial-five-generators}{{9.25}{113}{Five generators in the nonradial branch}{theorem.9.25}{}}
\newlabel{thm:nonradial-five-generators@cref}{{[theorem][25][9]9.25}{[1][113][]113}}
\newlabel{eq:nr-five-invariants}{{9.43}{113}{Five generators in the nonradial branch}{equation.9.43}{}}
\newlabel{eq:nr-five-invariants@cref}{{[equation][43][9]9.43}{[1][113][]113}}
\newlabel{eq:nr-five-algebra}{{9.44}{114}{Five generators in the nonradial branch}{equation.9.44}{}}
\newlabel{eq:nr-five-algebra@cref}{{[equation][44][9]9.44}{[1][113][]114}}
\newlabel{eq:nr-five-traces}{{9.45}{114}{The intrinsic five-generator closure}{equation.9.45}{}}
\newlabel{eq:nr-five-traces@cref}{{[equation][45][9]9.45}{[1][114][]114}}
\newlabel{eq:nr-five-representation}{{9.46}{114}{The intrinsic five-generator closure}{equation.9.46}{}}
\newlabel{eq:nr-five-representation@cref}{{[equation][46][9]9.46}{[1][114][]114}}
\newlabel{eq:nr-five-mixed}{{9.47}{114}{The intrinsic five-generator closure}{equation.9.47}{}}
\newlabel{eq:nr-five-mixed@cref}{{[equation][47][9]9.47}{[1][114][]114}}
\newlabel{eq:nr-five-gamma}{{9.48}{114}{The intrinsic five-generator closure}{equation.9.48}{}}
\newlabel{eq:nr-five-gamma@cref}{{[equation][48][9]9.48}{[1][114][]114}}
\newlabel{eq:nr-five-gradients}{{9.49}{114}{The intrinsic five-generator closure}{equation.9.49}{}}
\newlabel{eq:nr-five-gradients@cref}{{[equation][49][9]9.49}{[1][114][]114}}
\newlabel{eq:nr-five-laplacians}{{9.50}{115}{The intrinsic five-generator closure}{equation.9.50}{}}
\newlabel{eq:nr-five-laplacians@cref}{{[equation][50][9]9.50}{[1][115][]115}}
\newlabel{eq:nr-five-gradient-square}{{9.51}{115}{The intrinsic five-generator closure}{equation.9.51}{}}
\newlabel{eq:nr-five-gradient-square@cref}{{[equation][51][9]9.51}{[1][115][]115}}
\newlabel{eq:nr-five-radius-recovery}{{9.52}{115}{The intrinsic five-generator closure}{equation.9.52}{}}
\newlabel{eq:nr-five-radius-recovery@cref}{{[equation][52][9]9.52}{[1][115][]115}}
\newlabel{cor:nr-cartan-dimensions}{{9.26}{116}{Cartan reduction and ambient dimensions}{corollary.9.26}{}}
\newlabel{cor:nr-cartan-dimensions@cref}{{[corollary][26][9]9.26}{[1][116][]116}}
\newlabel{eq:nr-cartan-reduction}{{9.53}{116}{Cartan reduction and ambient dimensions}{equation.9.53}{}}
\newlabel{eq:nr-cartan-reduction@cref}{{[equation][53][9]9.53}{[1][116][]116}}
\newlabel{eq:nr-cartan-reconstruction}{{9.54}{116}{Cartan reduction and ambient dimensions}{equation.9.54}{}}
\newlabel{eq:nr-cartan-reconstruction@cref}{{[equation][54][9]9.54}{[1][116][]116}}
\newlabel{sec:cubic-potentials}{{10}{118}{Cubic Subcalibration Criteria}{chapter.10}{}}
\newlabel{sec:cubic-potentials@cref}{{[chapter][10][]10}{[1][118][]118}}
\newlabel{sec:cubic-unified-sextic}{{10.1}{118}{Existence from the radial cubic table}{section.10.1}{}}
\newlabel{sec:cubic-unified-sextic@cref}{{[section][1][10]10.1}{[1][118][]118}}
\newlabel{lem:cubic-harmonic-common-potential}{{10.1}{118}{The common harmonic potential}{lemma.10.1}{}}
\newlabel{lem:cubic-harmonic-common-potential@cref}{{[lemma][1][10]10.1}{[1][118][]118}}
\newlabel{eq:cubic-harmonic-common-defect}{{10.1}{118}{The common harmonic potential}{equation.10.1}{}}
\newlabel{eq:cubic-harmonic-common-defect@cref}{{[equation][1][10]10.1}{[1][118][]118}}
\newlabel{eq:cubic-harmonic-common-gradient}{{10.2}{118}{Existence from the radial cubic table}{equation.10.2}{}}
\newlabel{eq:cubic-harmonic-common-gradient@cref}{{[equation][2][10]10.2}{[1][118][]118}}
\newlabel{eq:cubic-harmonic-common-laplacian}{{10.3}{118}{Existence from the radial cubic table}{equation.10.3}{}}
\newlabel{eq:cubic-harmonic-common-laplacian@cref}{{[equation][3][10]10.3}{[1][118][]118}}
\newlabel{thm:cubic-unified-sextic}{{10.2}{119}{Subcalibrations from the radial cubic table}{theorem.10.2}{}}
\newlabel{thm:cubic-unified-sextic@cref}{{[theorem][2][10]10.2}{[1][118][]119}}
\newlabel{eq:cubic-unified-trace-bound}{{10.4}{119}{Subcalibrations from the radial cubic table}{equation.10.4}{}}
\newlabel{eq:cubic-unified-trace-bound@cref}{{[equation][4][10]10.4}{[1][118][]119}}
\newlabel{eq:cubic-unified-H}{{10.5}{119}{Subcalibrations from the radial cubic table}{equation.10.5}{}}
\newlabel{eq:cubic-unified-H@cref}{{[equation][5][10]10.5}{[1][119][]119}}
\newlabel{eq:cubic-H-Jacobi-meaning}{{10.6}{119}{Existence from the radial cubic table}{equation.10.6}{}}
\newlabel{eq:cubic-H-Jacobi-meaning@cref}{{[equation][6][10]10.6}{[1][119][]119}}
\newlabel{lem:cubic-unified-bounds}{{10.3}{119}{Bounds for radial cubics}{lemma.10.3}{}}
\newlabel{lem:cubic-unified-bounds@cref}{{[lemma][3][10]10.3}{[1][119][]119}}
\newlabel{eq:cubic-unified-bounds}{{10.7}{119}{Bounds for radial cubics}{equation.10.7}{}}
\newlabel{eq:cubic-unified-bounds@cref}{{[equation][7][10]10.7}{[1][119][]119}}
\newlabel{eq:cubic-unified-gradient}{{10.8}{120}{Existence from the radial cubic table}{equation.10.8}{}}
\newlabel{eq:cubic-unified-gradient@cref}{{[equation][8][10]10.8}{[1][119][]120}}
\newlabel{eq:cubic-unified-laplacian}{{10.9}{120}{Existence from the radial cubic table}{equation.10.9}{}}
\newlabel{eq:cubic-unified-laplacian@cref}{{[equation][9][10]10.9}{[1][119][]120}}
\newlabel{eq:cubic-unified-defect}{{10.10}{120}{Existence from the radial cubic table}{equation.10.10}{}}
\newlabel{eq:cubic-unified-defect@cref}{{[equation][10][10]10.10}{[1][120][]120}}
\newlabel{eq:cubic-unified-J}{{10.11}{120}{Existence from the radial cubic table}{equation.10.11}{}}
\newlabel{eq:cubic-unified-J@cref}{{[equation][11][10]10.11}{[1][120][]120}}
\newlabel{cor:cubic-unified-trace}{{10.4}{120}{Existence from a trace bound}{corollary.10.4}{}}
\newlabel{cor:cubic-unified-trace@cref}{{[corollary][4][10]10.4}{[1][120][]120}}
\newlabel{eq:cubic-unified-simple-trace}{{10.12}{120}{Existence from a trace bound}{equation.10.12}{}}
\newlabel{eq:cubic-unified-simple-trace@cref}{{[equation][12][10]10.12}{[1][120][]120}}
\newlabel{sec:cubic-algebraic-existence}{{10.2}{121}{Polynomial alternatives of degree seven}{section.10.2}{}}
\newlabel{sec:cubic-algebraic-existence@cref}{{[section][2][10]10.2}{[1][120][]121}}
\newlabel{lem:cubic-SF-defect}{{10.5}{121}{The gradient-square defect}{lemma.10.5}{}}
\newlabel{lem:cubic-SF-defect@cref}{{[lemma][5][10]10.5}{[1][120][]121}}
\newlabel{eq:cubic-SF-general-gradient}{{10.13}{121}{The gradient-square defect}{equation.10.13}{}}
\newlabel{eq:cubic-SF-general-gradient@cref}{{[equation][13][10]10.13}{[1][121][]121}}
\newlabel{eq:cubic-SF-general-defect}{{10.14}{121}{The gradient-square defect}{equation.10.14}{}}
\newlabel{eq:cubic-SF-general-defect@cref}{{[equation][14][10]10.14}{[1][121][]121}}
\newlabel{thm:cubic-algebraic-trace-certificate}{{10.6}{121}{A polynomial gradient-square certificate}{corollary.10.6}{}}
\newlabel{thm:cubic-algebraic-trace-certificate@cref}{{[corollary][6][10]10.6}{[1][121][]121}}
\newlabel{eq:cubic-algebraic-trace-zero}{{10.15}{121}{A polynomial gradient-square certificate}{equation.10.15}{}}
\newlabel{eq:cubic-algebraic-trace-zero@cref}{{[equation][15][10]10.15}{[1][121][]121}}
\newlabel{eq:cubic-algebraic-radial-identity}{{10.16}{121}{A polynomial gradient-square certificate}{equation.10.16}{}}
\newlabel{eq:cubic-algebraic-radial-identity@cref}{{[equation][16][10]10.16}{[1][121][]121}}
\newlabel{eq:cubic-algebraic-norm-identity}{{10.17}{121}{A polynomial gradient-square certificate}{equation.10.17}{}}
\newlabel{eq:cubic-algebraic-norm-identity@cref}{{[equation][17][10]10.17}{[1][121][]121}}
\newlabel{eq:cubic-algebraic-trace-bound}{{10.18}{121}{A polynomial gradient-square certificate}{equation.10.18}{}}
\newlabel{eq:cubic-algebraic-trace-bound@cref}{{[equation][18][10]10.18}{[1][121][]121}}
\newlabel{rem:cubic-algebraic-certificate-scope}{{10.7}{122}{Relation to gradient-square closure}{remark.10.7}{}}
\newlabel{rem:cubic-algebraic-certificate-scope@cref}{{[remark][7][10]10.7}{[1][121][]122}}
\newlabel{sec:gradient-square-rank-two}{{10.3}{122}{Three-generator closure and rank-four trace cubics}{section.10.3}{}}
\newlabel{sec:gradient-square-rank-two@cref}{{[section][3][10]10.3}{[1][122][]122}}
\newlabel{thm:cubic-rank-two-existence}{{10.8}{122}{Area minimization from gradient-square closure}{theorem.10.8}{}}
\newlabel{thm:cubic-rank-two-existence@cref}{{[theorem][8][10]10.8}{[1][122][]122}}
\newlabel{eq:cubic-minimality-threshold}{{10.19}{122}{Area minimization from gradient-square closure}{equation.10.19}{}}
\newlabel{eq:cubic-minimality-threshold@cref}{{[equation][19][10]10.19}{[1][122][]122}}
\newlabel{cor:quaternionic-trace-cubic}{{10.9}{123}{The rank-four trace cubics}{corollary.10.9}{}}
\newlabel{cor:quaternionic-trace-cubic@cref}{{[corollary][9][10]10.9}{[1][123][]123}}
\newlabel{eq:tube}{{10.20}{124}{Exact link geometry and the sharp Hardy constant}{equation.10.20}{}}
\newlabel{eq:tube@cref}{{[equation][20][10]10.20}{[1][124][]124}}
\newlabel{eq:Aexact}{{10.21}{124}{Two geometric identities}{equation.10.21}{}}
\newlabel{eq:Aexact@cref}{{[equation][21][10]10.21}{[1][124][]124}}
\newlabel{eq:linksgrad}{{10.22}{124}{Two geometric identities}{equation.10.22}{}}
\newlabel{eq:linksgrad@cref}{{[equation][22][10]10.22}{[1][124][]124}}
\newlabel{eq:linksLap}{{10.23}{125}{Two geometric identities}{equation.10.23}{}}
\newlabel{eq:linksLap@cref}{{[equation][23][10]10.23}{[1][125][]125}}
\newlabel{eq:powerJ}{{10.24}{125}{A positive eigenfunction and its domain}{equation.10.24}{}}
\newlabel{eq:powerJ@cref}{{[equation][24][10]10.24}{[1][125][]125}}
\newlabel{eq:p}{{10.25}{125}{A positive eigenfunction and its domain}{equation.10.25}{}}
\newlabel{eq:p@cref}{{[equation][25][10]10.25}{[1][125][]125}}
\newlabel{eq:eig}{{10.26}{125}{A positive eigenfunction and its domain}{equation.10.26}{}}
\newlabel{eq:eig@cref}{{[equation][26][10]10.26}{[1][125][]125}}
\newlabel{thm:sharp}{{10.10}{125}{Optimal Hardy stability constant}{theorem.10.10}{}}
\newlabel{thm:sharp@cref}{{[theorem][10][10]10.10}{[1][125][]125}}
\newlabel{eq:sharpH}{{10.27}{125}{Optimal Hardy stability constant}{equation.10.27}{}}
\newlabel{eq:sharpH@cref}{{[equation][27][10]10.27}{[1][125][]125}}
\newlabel{eq:linkground}{{10.28}{125}{A positive eigenfunction and its domain}{equation.10.28}{}}
\newlabel{eq:linkground@cref}{{[equation][28][10]10.28}{[1][125][]125}}
\newlabel{sec:exceptional-four-generator}{{10.4}{126}{Four-generator radial models}{section.10.4}{}}
\newlabel{sec:exceptional-four-generator@cref}{{[section][4][10]10.4}{[1][126][]126}}
\newlabel{exc-jordan-models}{{10.4.1}{126}{Complexified Jordan norms}{subsection.10.4.1}{}}
\newlabel{exc-jordan-models@cref}{{[subsection][1][10,4]10.4.1}{[1][126][]126}}
\newlabel{exc-norm-coordinates}{{10.29}{126}{Complexified Jordan norms}{equation.10.29}{}}
\newlabel{exc-norm-coordinates@cref}{{[equation][29][10]10.29}{[1][126][]126}}
\newlabel{exc-adjoint}{{10.30}{126}{Complexified Jordan norms}{equation.10.30}{}}
\newlabel{exc-adjoint@cref}{{[equation][30][10]10.30}{[1][126][]126}}
\newlabel{exc-invariants}{{10.31}{126}{Complexified Jordan norms}{equation.10.31}{}}
\newlabel{exc-invariants@cref}{{[equation][31][10]10.31}{[1][126][]126}}
\newlabel{thm:exc-jordan-closure}{{10.12}{127}{The smallest closure of the complexified models}{theorem.10.12}{}}
\newlabel{thm:exc-jordan-closure@cref}{{[theorem][12][10]10.12}{[1][127][]127}}
\newlabel{exc-jordan-laplacians}{{10.32}{127}{The smallest closure of the complexified models}{equation.10.32}{}}
\newlabel{exc-jordan-laplacians@cref}{{[equation][32][10]10.32}{[1][127][]127}}
\newlabel{exc-gradient-table}{{10.33}{127}{The smallest closure of the complexified models}{equation.10.33}{}}
\newlabel{exc-gradient-table@cref}{{[equation][33][10]10.33}{[1][127][]127}}
\newlabel{exc-global-inequalities}{{10.34}{127}{The smallest closure of the complexified models}{equation.10.34}{}}
\newlabel{exc-global-inequalities@cref}{{[equation][34][10]10.34}{[1][127][]127}}
\newlabel{exc-multipliers}{{10.4.2}{128}{Polynomial potentials and the Jordan minimizing range}{subsection.10.4.2}{}}
\newlabel{exc-multipliers@cref}{{[subsection][2][10,4]10.4.2}{[1][128][]128}}
\newlabel{prop:exc-SF-certificate}{{10.13}{128}{An algebraic sign criterion for the multiplier \(S\)}{proposition.10.13}{}}
\newlabel{prop:exc-SF-certificate@cref}{{[proposition][13][10]10.13}{[1][128][]128}}
\newlabel{exc-SF-certificate}{{10.35}{128}{An algebraic sign criterion for the multiplier \(S\)}{equation.10.35}{}}
\newlabel{exc-SF-certificate@cref}{{[equation][35][10]10.35}{[1][128][]128}}
\newlabel{thm:exc-jordan-minimizing}{{10.14}{128}{Area minimization for the complexified Jordan models}{theorem.10.14}{}}
\newlabel{thm:exc-jordan-minimizing@cref}{{[theorem][14][10]10.14}{[1][128][]128}}
\newlabel{exc-schur}{{10.36}{128}{Polynomial potentials and the Jordan minimizing range}{equation.10.36}{}}
\newlabel{exc-schur@cref}{{[equation][36][10]10.36}{[1][128][]128}}
\newlabel{exc-jordan-tangent}{{10.37}{129}{Polynomial potentials and the Jordan minimizing range}{equation.10.37}{}}
\newlabel{exc-jordan-tangent@cref}{{[equation][37][10]10.37}{[1][129][]129}}
\newlabel{exc-g2-model}{{10.4.3}{129}{The \texorpdfstring {$G_2$}{G2} trilinear model}{subsection.10.4.3}{}}
\newlabel{exc-g2-model@cref}{{[subsection][3][10,4]10.4.3}{[1][129][]129}}
\newlabel{thm:exc-g2}{{10.15}{130}{The trilinear model}{theorem.10.15}{}}
\newlabel{thm:exc-g2@cref}{{[theorem][15][10]10.15}{[1][130][]130}}
\newlabel{exc-g2-laplacians}{{10.38}{130}{The trilinear model}{equation.10.38}{}}
\newlabel{exc-g2-laplacians@cref}{{[equation][38][10]10.38}{[1][130][]130}}
\newlabel{sec:Clifford-classification}{{10.5}{130}{Area-minimizing Clifford cubic cones}{section.10.5}{}}
\newlabel{sec:Clifford-classification@cref}{{[section][5][10]10.5}{[1][130][]130}}
\newlabel{thm:clifford-classification}{{10.17}{130}{Area-minimizing classification}{theorem.10.17}{}}
\newlabel{thm:clifford-classification@cref}{{[theorem][17][10]10.17}{[1][130][]130}}
\newlabel{eq:clifford-classification-list}{{10.39}{130}{Area-minimizing classification}{equation.10.39}{}}
\newlabel{eq:clifford-classification-list@cref}{{[equation][39][10]10.39}{[1][130][]130}}
\newlabel{thm:Clifford-43-instability}{{10.18}{131}{Instability of the pair \((4,3)\)}{theorem.10.18}{}}
\newlabel{thm:Clifford-43-instability@cref}{{[theorem][18][10]10.18}{[1][131][]131}}
\newlabel{sec:Clifford-common-potential}{{10.6}{131}{The Clifford positivity range}{section.10.6}{}}
\newlabel{sec:Clifford-common-potential@cref}{{[section][6][10]10.6}{[1][131][]131}}
\newlabel{prop:Clifford-common-potential}{{10.19}{131}{The common potential for Clifford cubics}{proposition.10.19}{}}
\newlabel{prop:Clifford-common-potential@cref}{{[proposition][19][10]10.19}{[1][131][]131}}
\newlabel{eq:Clifford-normalized-data}{{10.40}{131}{The Clifford positivity range}{equation.10.40}{}}
\newlabel{eq:Clifford-normalized-data@cref}{{[equation][40][10]10.40}{[1][131][]131}}
\newlabel{eq:Clifford-unified-table}{{10.41}{131}{The Clifford positivity range}{equation.10.41}{}}
\newlabel{eq:Clifford-unified-table@cref}{{[equation][41][10]10.41}{[1][131][]131}}
\newlabel{eq:Clifford-H44}{{10.42}{131}{The Clifford positivity range}{equation.10.42}{}}
\newlabel{eq:Clifford-H44@cref}{{[equation][42][10]10.42}{[1][131][]131}}
\newlabel{sec:tangents}{{10.7}{132}{Singular strata and tangent cones}{section.10.7}{}}
\newlabel{sec:tangents@cref}{{[section][7][10]10.7}{[1][132][]132}}
\newlabel{eq:Sigma-thin}{{10.43}{132}{Singular strata and tangent cones}{equation.10.43}{}}
\newlabel{eq:Sigma-thin@cref}{{[equation][43][10]10.43}{[1][132][]132}}
\newlabel{prop:tangent-cones}{{10.20}{132}{Unique tangents with multiplicity one}{proposition.10.20}{}}
\newlabel{prop:tangent-cones@cref}{{[proposition][20][10]10.20}{[1][132][]132}}
\newlabel{eq:tangent-Sigma0}{{10.44}{132}{Unique tangents with multiplicity one}{equation.10.44}{}}
\newlabel{eq:tangent-Sigma0@cref}{{[equation][44][10]10.44}{[1][132][]132}}
\newlabel{eq:tangent-Sigmaplus}{{10.45}{133}{Unique tangents with multiplicity one}{equation.10.45}{}}
\newlabel{eq:tangent-Sigmaplus@cref}{{[equation][45][10]10.45}{[1][132][]133}}
\newlabel{lem:Sigmaplus-nonempty}{{10.22}{134}{}{lemma.10.22}{}}
\newlabel{lem:Sigmaplus-nonempty@cref}{{[lemma][22][10]10.22}{[1][134][]134}}
\newlabel{eq:standard-first-two}{{10.46}{134}{Singular strata and tangent cones}{equation.10.46}{}}
\newlabel{eq:standard-first-two@cref}{{[equation][46][10]10.46}{[1][134][]134}}
\newlabel{eq:standard-rest}{{10.47}{134}{Singular strata and tangent cones}{equation.10.47}{}}
\newlabel{eq:standard-rest@cref}{{[equation][47][10]10.47}{[1][134][]134}}
\newlabel{sec:instability}{{10.8}{134}{The exceptional pair \texorpdfstring {$(4,3)$}{(4,3)}}{section.10.8}{}}
\newlabel{sec:instability@cref}{{[section][8][10]10.8}{[1][134][]134}}
\newlabel{eq:link-tube}{{10.48}{135}{Second variation and the radial Hardy inequality}{equation.10.48}{}}
\newlabel{eq:link-tube@cref}{{[equation][48][10]10.48}{[1][134][]135}}
\newlabel{lem:link-curvature}{{10.23}{135}{Link curvature}{lemma.10.23}{}}
\newlabel{lem:link-curvature@cref}{{[lemma][23][10]10.23}{[1][135][]135}}
\newlabel{eq:link-curvature}{{10.49}{135}{Link curvature}{equation.10.49}{}}
\newlabel{eq:link-curvature@cref}{{[equation][49][10]10.49}{[1][135][]135}}
\newlabel{eq:link-gradS}{{10.50}{135}{Link curvature}{equation.10.50}{}}
\newlabel{eq:link-gradS@cref}{{[equation][50][10]10.50}{[1][135][]135}}
\newlabel{eq:hopf-map}{{10.51}{135}{Integration along the Hopf fibers}{equation.10.51}{}}
\newlabel{eq:hopf-map@cref}{{[equation][51][10]10.51}{[1][135][]135}}
\newlabel{eq:hopf-horizontal}{{10.52}{135}{Integration along the Hopf fibers}{equation.10.52}{}}
\newlabel{eq:hopf-horizontal@cref}{{[equation][52][10]10.52}{[1][135][]135}}
\newlabel{lem:hopf-coarea}{{10.24}{136}{Integration on the link}{lemma.10.24}{}}
\newlabel{lem:hopf-coarea@cref}{{[lemma][24][10]10.24}{[1][136][]136}}
\newlabel{eq:hopf-coarea}{{10.53}{136}{Integration on the link}{equation.10.53}{}}
\newlabel{eq:hopf-coarea@cref}{{[equation][53][10]10.53}{[1][136][]136}}
\newlabel{eq:Clifford-link-SJ}{{10.54}{136}{Integration on the link}{equation.10.54}{}}
\newlabel{eq:Clifford-link-SJ@cref}{{[equation][54][10]10.54}{[1][136][]136}}
\newlabel{eq:z-coarea}{{10.55}{136}{Integration along the Hopf fibers}{equation.10.55}{}}
\newlabel{eq:z-coarea@cref}{{[equation][55][10]10.55}{[1][136][]136}}
\newlabel{eq:monomial-link-form}{{10.56}{136}{A test function proving instability}{equation.10.56}{}}
\newlabel{eq:monomial-link-form@cref}{{[equation][56][10]10.56}{[1][136][]136}}
\newlabel{eq:negative-link-form}{{10.57}{137}{A test function proving instability}{equation.10.57}{}}
\newlabel{eq:negative-link-form@cref}{{[equation][57][10]10.57}{[1][137][]137}}
\newlabel{sec:obstruction}{{10.25}{137}{Power multipliers at \((4,3)\)}{remark.10.25}{}}
\newlabel{sec:obstruction@cref}{{[remark][25][10]10.25}{[1][137][]137}}
\newlabel{prop:Clifford-power-obstruction}{{10.25}{137}{Power multipliers at \((4,3)\)}{remark.10.25}{}}
\newlabel{prop:Clifford-power-obstruction@cref}{{[remark][25][10]10.25}{[1][137][]137}}
\newlabel{eq:incidence-closure}{{10.58}{138}{Unequal dimensions: Hopf incidence cubics}{equation.10.58}{}}
\newlabel{eq:incidence-closure@cref}{{[equation][58][10]10.58}{[1][137][]138}}
\newlabel{sec:nonradial-examples}{{11}{139}{Nonradial Cubics and Pullbacks}{chapter.11}{}}
\newlabel{sec:nonradial-examples@cref}{{[chapter][11][]11}{[1][139][]139}}
\newlabel{sec:nonradial-models}{{11.1}{139}{Nonradial harmonic models}{section.11.1}{}}
\newlabel{sec:nonradial-models@cref}{{[section][1][11]11.1}{[1][139][]139}}
\newlabel{eq:nonradial-pencil}{{11.1}{139}{One-parameter deformations of Cartan cubics}{equation.11.1}{}}
\newlabel{eq:nonradial-pencil@cref}{{[equation][1][11]11.1}{[1][139][]139}}
\newlabel{eq:nonradial-invariants}{{11.2}{140}{One-parameter deformations of Cartan cubics}{equation.11.2}{}}
\newlabel{eq:nonradial-invariants@cref}{{[equation][2][11]11.2}{[1][139][]140}}
\newlabel{prop:nonradial-algebra}{{11.1}{140}{The nonradial differential algebra}{proposition.11.1}{}}
\newlabel{prop:nonradial-algebra@cref}{{[proposition][1][11]11.1}{[1][140][]140}}
\newlabel{eq:nonradial-laplacians}{{11.3}{140}{The nonradial differential algebra}{equation.11.3}{}}
\newlabel{eq:nonradial-laplacians@cref}{{[equation][3][11]11.3}{[1][140][]140}}
\newlabel{eq:nonradial-quadratic-pairings}{{11.4}{140}{The nonradial differential algebra}{equation.11.4}{}}
\newlabel{eq:nonradial-quadratic-pairings@cref}{{[equation][4][11]11.4}{[1][140][]140}}
\newlabel{eq:nonradial-closure}{{11.5}{140}{The nonradial differential algebra}{equation.11.5}{}}
\newlabel{eq:nonradial-closure@cref}{{[equation][5][11]11.5}{[1][140][]140}}
\newlabel{eq:nonradial-gradient-square}{{11.6}{141}{One-parameter deformations of Cartan cubics}{equation.11.6}{}}
\newlabel{eq:nonradial-gradient-square@cref}{{[equation][6][11]11.6}{[1][141][]141}}
\newlabel{thm:nonradial-models}{{11.2}{141}{Minimal members of the Cartan deformation}{theorem.11.2}{}}
\newlabel{thm:nonradial-models@cref}{{[theorem][2][11]11.2}{[1][141][]141}}
\newlabel{eq:nonradial-minimal-equation}{{11.7}{141}{Minimal members of the Cartan deformation}{equation.11.7}{}}
\newlabel{eq:nonradial-minimal-equation@cref}{{[equation][7][11]11.7}{[1][141][]141}}
\newlabel{eq:nonradial-pencil-gradient}{{11.8}{142}{One-parameter deformations of Cartan cubics}{equation.11.8}{}}
\newlabel{eq:nonradial-pencil-gradient@cref}{{[equation][8][11]11.8}{[1][141][]142}}
\newlabel{eq:nonradial-pencil-minimality}{{11.9}{142}{One-parameter deformations of Cartan cubics}{equation.11.9}{}}
\newlabel{eq:nonradial-pencil-minimality@cref}{{[equation][9][11]11.9}{[1][141][]142}}
\newlabel{sec:nonradial-singularities}{{11.1.2}{142}{Singularities and the two unstable models}{subsection.11.1.2}{}}
\newlabel{sec:nonradial-singularities@cref}{{[subsection][2][11,1]11.1.2}{[1][142][]142}}
\newlabel{lem:nonradial-singularities}{{11.3}{142}{}{lemma.11.3}{}}
\newlabel{lem:nonradial-singularities@cref}{{[lemma][3][11]11.3}{[1][142][]142}}
\newlabel{eq:nonradial-critical-set}{{11.10}{142}{}{equation.11.10}{}}
\newlabel{eq:nonradial-critical-set@cref}{{[equation][10][11]11.10}{[1][142][]142}}
\newlabel{eq:nonradial-transverse-cone}{{11.11}{142}{}{equation.11.11}{}}
\newlabel{eq:nonradial-transverse-cone@cref}{{[equation][11][11]11.11}{[1][142][]142}}
\newlabel{prop:nonradial-unstable}{{11.4}{143}{}{proposition.11.4}{}}
\newlabel{prop:nonradial-unstable@cref}{{[proposition][4][11]11.4}{[1][143][]143}}
\newlabel{eq:nonradial-Jacobi-trace}{{11.12}{143}{Singularities and the two unstable models}{equation.11.12}{}}
\newlabel{eq:nonradial-Jacobi-trace@cref}{{[equation][12][11]11.12}{[1][143][]143}}
\newlabel{sec:nonradial-certificate}{{11.1.3}{143}{The minimizing nonradial cone in dimension twenty-six}{subsection.11.1.3}{}}
\newlabel{sec:nonradial-certificate@cref}{{[subsection][3][11,1]11.1.3}{[1][143][]143}}
\newlabel{thm:nonradial-minimizing}{{11.5}{143}{}{theorem.11.5}{}}
\newlabel{thm:nonradial-minimizing@cref}{{[theorem][5][11]11.5}{[1][143][]143}}
\newlabel{eq:nonradial-T}{{11.13}{143}{The minimizing nonradial cone in dimension twenty-six}{equation.11.13}{}}
\newlabel{eq:nonradial-T@cref}{{[equation][13][11]11.13}{[1][143][]143}}
\newlabel{eq:nonradial-H-derivatives}{{11.14}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.14}{}}
\newlabel{eq:nonradial-H-derivatives@cref}{{[equation][14][11]11.14}{[1][143][]144}}
\newlabel{eq:nonradial-intermediate}{{11.15}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.15}{}}
\newlabel{eq:nonradial-intermediate@cref}{{[equation][15][11]11.15}{[1][144][]144}}
\newlabel{eq:nonradial-certificate}{{11.16}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.16}{}}
\newlabel{eq:nonradial-certificate@cref}{{[equation][16][11]11.16}{[1][144][]144}}
\newlabel{eq:nonradial-N}{{11.17}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.17}{}}
\newlabel{eq:nonradial-N@cref}{{[equation][17][11]11.17}{[1][144][]144}}
\newlabel{eq:nonradial-bounds}{{11.18}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.18}{}}
\newlabel{eq:nonradial-bounds@cref}{{[equation][18][11]11.18}{[1][144][]144}}
\newlabel{eq:nonradial-positive-certificate}{{11.19}{144}{The minimizing nonradial cone in dimension twenty-six}{equation.11.19}{}}
\newlabel{eq:nonradial-positive-certificate@cref}{{[equation][19][11]11.19}{[1][144][]144}}
\newlabel{cor:common-cubic-pullback}{{11.6}{145}{Pullback of the common cubic potential}{corollary.11.6}{}}
\newlabel{cor:common-cubic-pullback@cref}{{[corollary][6][11]11.6}{[1][145][]145}}
\newlabel{eq:Cartan-target-normalization}{{11.20}{146}{Cartan targets with a polynomial pullback potential}{equation.11.20}{}}
\newlabel{eq:Cartan-target-normalization@cref}{{[equation][20][11]11.20}{[1][146][]146}}
\newlabel{thm:cartan-pullback}{{11.7}{146}{Cartan cubic pullbacks}{theorem.11.7}{}}
\newlabel{thm:cartan-pullback@cref}{{[theorem][7][11]11.7}{[1][146][]146}}
\newlabel{eq:Cartan-pullback-Hardy}{{11.21}{146}{Cartan cubic pullbacks}{equation.11.21}{}}
\newlabel{eq:Cartan-pullback-Hardy@cref}{{[equation][21][11]11.21}{[1][146][]146}}
\newlabel{eq:Cartan-target-gradient}{{11.22}{146}{Cartan targets with a polynomial pullback potential}{equation.11.22}{}}
\newlabel{eq:Cartan-target-gradient@cref}{{[equation][22][11]11.22}{[1][146][]146}}
\newlabel{eq:Cartan-target-defect}{{11.23}{146}{Cartan targets with a polynomial pullback potential}{equation.11.23}{}}
\newlabel{eq:Cartan-target-defect@cref}{{[equation][23][11]11.23}{[1][146][]146}}
\newlabel{eq:Cartan-target-weighted-defect}{{11.24}{146}{Cartan targets with a polynomial pullback potential}{equation.11.24}{}}
\newlabel{eq:Cartan-target-weighted-defect@cref}{{[equation][24][11]11.24}{[1][146][]146}}
\newlabel{sec:spectral-positivity}{{12}{148}{Spectral Algebras and Positivity}{chapter.12}{}}
\newlabel{sec:spectral-positivity@cref}{{[chapter][12][]12}{[1][148][]148}}
\newlabel{eq:spectral-nonnegative-roots}{{12.1}{148}{Common gradient pairings and the smallest algebra}{equation.12.1}{}}
\newlabel{eq:spectral-nonnegative-roots@cref}{{[equation][1][12]12.1}{[1][148][]148}}
\newlabel{eq:spectral-F-pairings}{{12.2}{148}{Common gradient pairings and the smallest algebra}{equation.12.2}{}}
\newlabel{eq:spectral-F-pairings@cref}{{[equation][2][12]12.2}{[1][148][]148}}
\newlabel{eq:spectral-mixed-pairings}{{12.3}{148}{Common gradient pairings and the smallest algebra}{equation.12.3}{}}
\newlabel{eq:spectral-mixed-pairings@cref}{{[equation][3][12]12.3}{[1][148][]148}}
\newlabel{eq:spectral-root-pairings}{{12.4}{148}{Common gradient pairings and the smallest algebra}{equation.12.4}{}}
\newlabel{eq:spectral-root-pairings@cref}{{[equation][4][12]12.4}{[1][148][]148}}
\newlabel{eq:spectral-polynomial-pairings}{{12.5}{148}{Common gradient pairings and the smallest algebra}{equation.12.5}{}}
\newlabel{eq:spectral-polynomial-pairings@cref}{{[equation][5][12]12.5}{[1][148][]148}}
\newlabel{prop:spectral-smallest-algebra}{{12.1}{148}{Finite closure and exact generation}{proposition.12.1}{}}
\newlabel{prop:spectral-smallest-algebra@cref}{{[proposition][1][12]12.1}{[1][148][]148}}
\newlabel{eq:spectral-Laplacian-drift}{{12.6}{148}{Finite closure and exact generation}{equation.12.6}{}}
\newlabel{eq:spectral-Laplacian-drift@cref}{{[equation][6][12]12.6}{[1][148][]148}}
\newlabel{eq:spectral-smallest-algebra}{{12.7}{149}{Finite closure and exact generation}{equation.12.7}{}}
\newlabel{eq:spectral-smallest-algebra@cref}{{[equation][7][12]12.7}{[1][148][]149}}
\newlabel{eq:norm-product-top-recovery}{{12.8}{149}{Common gradient pairings and the smallest algebra}{equation.12.8}{}}
\newlabel{eq:norm-product-top-recovery@cref}{{[equation][8][12]12.8}{[1][149][]149}}
\newlabel{eq:spectral-SBCD}{{12.9}{149}{Two elementary inequalities}{equation.12.9}{}}
\newlabel{eq:spectral-SBCD@cref}{{[equation][9][12]12.9}{[1][149][]149}}
\newlabel{lem:spectral-Newton-monotonicity}{{12.2}{149}{A Newton inequality and an antitone coefficient}{lemma.12.2}{}}
\newlabel{lem:spectral-Newton-monotonicity@cref}{{[lemma][2][12]12.2}{[1][149][]149}}
\newlabel{eq:spectral-Newton}{{12.10}{149}{A Newton inequality and an antitone coefficient}{equation.12.10}{}}
\newlabel{eq:spectral-Newton@cref}{{[equation][10][12]12.10}{[1][149][]149}}
\newlabel{eq:spectral-Q}{{12.11}{149}{A Newton inequality and an antitone coefficient}{equation.12.11}{}}
\newlabel{eq:spectral-Q@cref}{{[equation][11][12]12.11}{[1][149][]149}}
\newlabel{eq:spectral-Q-derivative}{{12.12}{150}{Two elementary inequalities}{equation.12.12}{}}
\newlabel{eq:spectral-Q-derivative@cref}{{[equation][12][12]12.12}{[1][149][]150}}
\newlabel{thm:spectral-gradient-subcalibration}{{12.3}{150}{Spectral subcalibrations}{theorem.12.3}{}}
\newlabel{thm:spectral-gradient-subcalibration@cref}{{[theorem][3][12]12.3}{[1][150][]150}}
\newlabel{eq:spectral-threshold}{{12.13}{150}{Spectral subcalibrations}{equation.12.13}{}}
\newlabel{eq:spectral-threshold@cref}{{[equation][13][12]12.13}{[1][150][]150}}
\newlabel{eq:spectral-gradient-potential}{{12.14}{150}{Spectral subcalibrations}{equation.12.14}{}}
\newlabel{eq:spectral-gradient-potential@cref}{{[equation][14][12]12.14}{[1][150][]150}}
\newlabel{eq:spectral-strict-divergence}{{12.15}{150}{Spectral subcalibrations}{equation.12.15}{}}
\newlabel{eq:spectral-strict-divergence@cref}{{[equation][15][12]12.15}{[1][150][]150}}
\newlabel{eq:spectral-Hardy-gap}{{12.16}{150}{Spectral subcalibrations}{equation.12.16}{}}
\newlabel{eq:spectral-Hardy-gap@cref}{{[equation][16][12]12.16}{[1][150][]150}}
\newlabel{eq:spectral-radial-Newton}{{12.17}{150}{Subcalibration existence from a Laplacian bound}{equation.12.17}{}}
\newlabel{eq:spectral-radial-Newton@cref}{{[equation][17][12]12.17}{[1][150][]150}}
\newlabel{eq:spectral-log-Laplacian}{{12.18}{151}{Subcalibration existence from a Laplacian bound}{equation.12.18}{}}
\newlabel{eq:spectral-log-Laplacian@cref}{{[equation][18][12]12.18}{[1][150][]151}}
\newlabel{eq:spectral-boundary-bound}{{12.19}{151}{Subcalibration existence from a Laplacian bound}{equation.12.19}{}}
\newlabel{eq:spectral-boundary-bound@cref}{{[equation][19][12]12.19}{[1][150][]151}}
\newlabel{eq:spectral-root-derivation}{{12.20}{151}{Subcalibration existence from a Laplacian bound}{equation.12.20}{}}
\newlabel{eq:spectral-root-derivation@cref}{{[equation][20][12]12.20}{[1][151][]151}}
\newlabel{eq:spectral-gradient-norm}{{12.21}{151}{Subcalibration existence from a Laplacian bound}{equation.12.21}{}}
\newlabel{eq:spectral-gradient-norm@cref}{{[equation][21][12]12.21}{[1][151][]151}}
\newlabel{rem:spectral-explicit-certificate}{{12.4}{151}{An explicit coefficient identity}{remark.12.4}{}}
\newlabel{rem:spectral-explicit-certificate@cref}{{[remark][4][12]12.4}{[1][151][]151}}
\newlabel{eq:spectral-explicit-certificate}{{12.22}{151}{An explicit coefficient identity}{equation.12.22}{}}
\newlabel{eq:spectral-explicit-certificate@cref}{{[equation][22][12]12.22}{[1][151][]151}}
\newlabel{eq:spectral-balanced-defect}{{12.23}{152}{The threshold and the role of the Laplacian}{equation.12.23}{}}
\newlabel{eq:spectral-balanced-defect@cref}{{[equation][23][12]12.23}{[1][152][]152}}
\newlabel{prop:spectral-drift-comparison}{{12.5}{152}{Monotonicity under an increase of the drift}{proposition.12.5}{}}
\newlabel{prop:spectral-drift-comparison@cref}{{[proposition][5][12]12.5}{[1][152][]152}}
\newlabel{eq:spectral-drift-comparison}{{12.24}{152}{Monotonicity under an increase of the drift}{equation.12.24}{}}
\newlabel{eq:spectral-drift-comparison@cref}{{[equation][24][12]12.24}{[1][152][]152}}
\newlabel{eq:spectral-two-parameter-drift}{{12.25}{152}{The threshold and the role of the Laplacian}{equation.12.25}{}}
\newlabel{eq:spectral-two-parameter-drift@cref}{{[equation][25][12]12.25}{[1][152][]152}}
\newlabel{eq:spectral-determinant-drift-range}{{12.26}{152}{The threshold and the role of the Laplacian}{equation.12.26}{}}
\newlabel{eq:spectral-determinant-drift-range@cref}{{[equation][26][12]12.26}{[1][152][]152}}
\newlabel{sec:norm-products-pfaffians}{{13}{153}{Normed Products and Complex Pfaffians}{chapter.13}{}}
\newlabel{sec:norm-products-pfaffians@cref}{{[chapter][13][]13}{[1][153][]153}}
\newlabel{eq:norm-product-definition}{{13.1}{153}{Products in a normed division algebra}{equation.13.1}{}}
\newlabel{eq:norm-product-definition@cref}{{[equation][1][13]13.1}{[1][153][]153}}
\newlabel{eq:norm-product-generators}{{13.2}{153}{Products in a normed division algebra}{equation.13.2}{}}
\newlabel{eq:norm-product-generators@cref}{{[equation][2][13]13.2}{[1][153][]153}}
\newlabel{prop:norm-product-closure}{{13.1}{153}{Differential closure of normed products}{proposition.13.1}{}}
\newlabel{prop:norm-product-closure@cref}{{[proposition][1][13]13.1}{[1][153][]153}}
\newlabel{eq:norm-product-F-closure}{{13.3}{153}{Differential closure of normed products}{equation.13.3}{}}
\newlabel{eq:norm-product-F-closure@cref}{{[equation][3][13]13.3}{[1][153][]153}}
\newlabel{eq:norm-product-E-closure}{{13.4}{153}{Differential closure of normed products}{equation.13.4}{}}
\newlabel{eq:norm-product-E-closure@cref}{{[equation][4][13]13.4}{[1][153][]153}}
\newlabel{eq:norm-product-minimality}{{13.5}{153}{Differential closure of normed products}{equation.13.5}{}}
\newlabel{eq:norm-product-minimality@cref}{{[equation][5][13]13.5}{[1][153][]153}}
\newlabel{eq:norm-product-critical-set}{{13.6}{153}{Differential closure of normed products}{equation.13.6}{}}
\newlabel{eq:norm-product-critical-set@cref}{{[equation][6][13]13.6}{[1][153][]153}}
\newlabel{eq:norm-product-harmonic-morphism}{{13.7}{154}{Products in a normed division algebra}{equation.13.7}{}}
\newlabel{eq:norm-product-harmonic-morphism@cref}{{[equation][7][13]13.7}{[1][154][]154}}
\newlabel{prop:norm-product-exact-algebra}{{13.2}{155}{Exact algebra and quotient image}{proposition.13.2}{}}
\newlabel{prop:norm-product-exact-algebra@cref}{{[proposition][2][13]13.2}{[1][154][]155}}
\newlabel{eq:norm-product-smallest-algebra}{{13.8}{155}{Exact algebra and quotient image}{equation.13.8}{}}
\newlabel{eq:norm-product-smallest-algebra@cref}{{[equation][8][13]13.8}{[1][154][]155}}
\newlabel{eq:norm-product-quotient-image}{{13.9}{155}{Exact algebra and quotient image}{equation.13.9}{}}
\newlabel{eq:norm-product-quotient-image@cref}{{[equation][9][13]13.9}{[1][155][]155}}
\newlabel{thm:octonionic-product-minimizing}{{13.3}{155}{Octonionic product cones in every degree}{theorem.13.3}{}}
\newlabel{thm:octonionic-product-minimizing@cref}{{[theorem][3][13]13.3}{[1][155][]155}}
\newlabel{eq:octonionic-product-potential}{{13.10}{155}{Octonionic product cones in every degree}{equation.13.10}{}}
\newlabel{eq:octonionic-product-potential@cref}{{[equation][10][13]13.10}{[1][155][]155}}
\newlabel{eq:octonionic-product-Hardy-gap}{{13.11}{155}{Octonionic product cones in every degree}{equation.13.11}{}}
\newlabel{eq:octonionic-product-Hardy-gap@cref}{{[equation][11][13]13.11}{[1][155][]155}}
\newlabel{rem:quaternionic-product-threshold}{{13.4}{155}{The quaternionic closure}{remark.13.4}{}}
\newlabel{rem:quaternionic-product-threshold@cref}{{[remark][4][13]13.4}{[1][155][]155}}
\newlabel{eq:pfaffian-metric}{{13.12}{156}{Complex Pfaffians and their minor norms}{equation.13.12}{}}
\newlabel{eq:pfaffian-metric@cref}{{[equation][12][13]13.12}{[1][155][]156}}
\newlabel{eq:pfaffian-generators}{{13.13}{156}{Complex Pfaffians and their minor norms}{equation.13.13}{}}
\newlabel{eq:pfaffian-generators@cref}{{[equation][13][13]13.13}{[1][156][]156}}
\newlabel{prop:pfaffian-closure}{{13.5}{156}{Pfaffian differential closure}{proposition.13.5}{}}
\newlabel{prop:pfaffian-closure@cref}{{[proposition][5][13]13.5}{[1][156][]156}}
\newlabel{eq:pfaffian-F-closure}{{13.14}{156}{Pfaffian differential closure}{equation.13.14}{}}
\newlabel{eq:pfaffian-F-closure@cref}{{[equation][14][13]13.14}{[1][156][]156}}
\newlabel{eq:pfaffian-Laplacian}{{13.15}{156}{Pfaffian differential closure}{equation.13.15}{}}
\newlabel{eq:pfaffian-Laplacian@cref}{{[equation][15][13]13.15}{[1][156][]156}}
\newlabel{eq:pfaffian-Gamma}{{13.16}{156}{Pfaffian differential closure}{equation.13.16}{}}
\newlabel{eq:pfaffian-Gamma@cref}{{[equation][16][13]13.16}{[1][156][]156}}
\newlabel{eq:pfaffian-smallest-algebra}{{13.17}{156}{Pfaffian differential closure}{equation.13.17}{}}
\newlabel{eq:pfaffian-smallest-algebra@cref}{{[equation][17][13]13.17}{[1][156][]156}}
\newlabel{eq:pfaffian-exterior-norm}{{13.18}{156}{Complex Pfaffians and their minor norms}{equation.13.18}{}}
\newlabel{eq:pfaffian-exterior-norm@cref}{{[equation][18][13]13.18}{[1][156][]156}}
\newlabel{thm:pfaffian-minimizing}{{13.6}{157}{Area minimization for complex Pfaffians}{theorem.13.6}{}}
\newlabel{thm:pfaffian-minimizing@cref}{{[theorem][6][13]13.6}{[1][157][]157}}
\newlabel{eq:pfaffian-potential}{{13.19}{157}{Area minimization for complex Pfaffians}{equation.13.19}{}}
\newlabel{eq:pfaffian-potential@cref}{{[equation][19][13]13.19}{[1][157][]157}}
\newlabel{eq:pfaffian-critical-set}{{13.20}{158}{Area minimization for complex Pfaffians}{equation.13.20}{}}
\newlabel{eq:pfaffian-critical-set@cref}{{[equation][20][13]13.20}{[1][157][]158}}
\newlabel{eq:pfaffian-Hardy-gap}{{13.21}{158}{Area minimization for complex Pfaffians}{equation.13.21}{}}
\newlabel{eq:pfaffian-Hardy-gap@cref}{{[equation][21][13]13.21}{[1][158][]158}}
\newlabel{sec:complex-determinants}{{14}{159}{Complex Determinants}{chapter.14}{}}
\newlabel{sec:complex-determinants@cref}{{[chapter][14][]14}{[1][159][]159}}
\newlabel{det:minor-norms}{{14.1}{159}{Complex Determinants}{equation.14.1}{}}
\newlabel{det:minor-norms@cref}{{[equation][1][14]14.1}{[1][159][]159}}
\newlabel{det:potential}{{14.2}{159}{Complex Determinants}{equation.14.2}{}}
\newlabel{det:potential@cref}{{[equation][2][14]14.2}{[1][159][]159}}
\newlabel{det:basic-identities}{{14.1}{160}{}{lemma.14.1}{}}
\newlabel{det:basic-identities@cref}{{[lemma][1][14]14.1}{[1][159][]160}}
\newlabel{det:basic-one}{{14.3}{160}{}{equation.14.3}{}}
\newlabel{det:basic-one@cref}{{[equation][3][14]14.3}{[1][159][]160}}
\newlabel{det:basic-two}{{14.4}{160}{}{equation.14.4}{}}
\newlabel{det:basic-two@cref}{{[equation][4][14]14.4}{[1][159][]160}}
\newlabel{det:basic-three}{{14.5}{160}{}{equation.14.5}{}}
\newlabel{det:basic-three@cref}{{[equation][5][14]14.5}{[1][159][]160}}
\newlabel{det:smallest-algebra}{{14.6}{160}{Invariant calculus and the multiplier identity}{equation.14.6}{}}
\newlabel{det:smallest-algebra@cref}{{[equation][6][14]14.6}{[1][160][]160}}
\newlabel{det:quotient-image}{{14.7}{160}{Invariant calculus and the multiplier identity}{equation.14.7}{}}
\newlabel{det:quotient-image@cref}{{[equation][7][14]14.7}{[1][160][]160}}
\newlabel{det:mean-curvature}{{14.8}{161}{Invariant calculus and the multiplier identity}{equation.14.8}{}}
\newlabel{det:mean-curvature@cref}{{[equation][8][14]14.8}{[1][161][]161}}
\newlabel{ex:determinant-generator-degrees}{{14.2}{161}{Generator degrees for harmonic determinant cones}{example.14.2}{}}
\newlabel{ex:determinant-generator-degrees@cref}{{[example][2][14]14.2}{[1][161][]161}}
\newlabel{det:singular-set}{{14.9}{161}{Invariant calculus and the multiplier identity}{equation.14.9}{}}
\newlabel{det:singular-set@cref}{{[equation][9][14]14.9}{[1][161][]161}}
\newlabel{prop:determinant-tangent-strata}{{14.3}{162}{Tangent cones along the determinant rank strata}{proposition.14.3}{}}
\newlabel{prop:determinant-tangent-strata@cref}{{[proposition][3][14]14.3}{[1][161][]162}}
\newlabel{eq:determinant-rank-tangent}{{14.10}{162}{Tangent cones along the determinant rank strata}{equation.14.10}{}}
\newlabel{eq:determinant-rank-tangent@cref}{{[equation][10][14]14.10}{[1][162][]162}}
\newlabel{ex:cubic-nonvertex-tangents}{{14.4}{162}{Cubic transverse tangents at nonvertex points}{example.14.4}{}}
\newlabel{ex:cubic-nonvertex-tangents@cref}{{[example][4][14]14.4}{[1][162][]162}}
\newlabel{det:divergence-notation}{{14.11}{163}{Invariant calculus and the multiplier identity}{equation.14.11}{}}
\newlabel{det:divergence-notation@cref}{{[equation][11][14]14.11}{[1][163][]163}}
\newlabel{det:T-operator}{{14.12}{163}{Invariant calculus and the multiplier identity}{equation.14.12}{}}
\newlabel{det:T-operator@cref}{{[equation][12][14]14.12}{[1][163][]163}}
\newlabel{det:divergence-formula}{{14.5}{163}{The multiplier identity}{lemma.14.5}{}}
\newlabel{det:divergence-formula@cref}{{[lemma][5][14]14.5}{[1][163][]163}}
\newlabel{det:P}{{14.13}{163}{The multiplier identity}{equation.14.13}{}}
\newlabel{det:P@cref}{{[equation][13][14]14.13}{[1][163][]163}}
\newlabel{det:divergence}{{14.14}{163}{The multiplier identity}{equation.14.14}{}}
\newlabel{det:divergence@cref}{{[equation][14][14]14.14}{[1][163][]163}}
\newlabel{det:D0}{{14.15}{163}{The multiplier identity}{equation.14.15}{}}
\newlabel{det:D0@cref}{{[equation][15][14]14.15}{[1][163][]163}}
\newlabel{det:D1}{{14.16}{163}{The multiplier identity}{equation.14.16}{}}
\newlabel{det:D1@cref}{{[equation][16][14]14.16}{[1][163][]163}}
\newlabel{det:uniform-weight}{{14.17}{164}{Invariant calculus and the multiplier identity}{equation.14.17}{}}
\newlabel{det:uniform-weight@cref}{{[equation][17][14]14.17}{[1][164][]164}}
\newlabel{det:geometric-proof}{{14.2}{164}{From the coefficient signs to area minimization}{section.14.2}{}}
\newlabel{det:geometric-proof@cref}{{[section][2][14]14.2}{[1][164][]164}}
\newlabel{det:divergence-signs}{{14.18}{164}{From the coefficient signs to area minimization}{equation.14.18}{}}
\newlabel{det:divergence-signs@cref}{{[equation][18][14]14.18}{[1][164][]164}}
\newlabel{det:low-orders-phase}{{14.6}{164}{Low orders and determinant phase}{remark.14.6}{}}
\newlabel{det:low-orders-phase@cref}{{[remark][6][14]14.6}{[1][164][]164}}
\newlabel{det:first-section}{{14.3}{165}{Nonnegativity of the first coefficient}{section.14.3}{}}
\newlabel{det:first-section@cref}{{[section][3][14]14.3}{[1][165][]165}}
\newlabel{det:a-variables}{{14.19}{165}{Nonnegativity of the first coefficient}{equation.14.19}{}}
\newlabel{det:a-variables@cref}{{[equation][19][14]14.19}{[1][165][]165}}
\newlabel{det:A-V-Y}{{14.20}{165}{Nonnegativity of the first coefficient}{equation.14.20}{}}
\newlabel{det:A-V-Y@cref}{{[equation][20][14]14.20}{[1][165][]165}}
\newlabel{det:first-reduction}{{14.7}{165}{}{lemma.14.7}{}}
\newlabel{det:first-reduction@cref}{{[lemma][7][14]14.7}{[1][165][]165}}
\newlabel{det:first-reduction-equation}{{14.21}{165}{}{equation.14.21}{}}
\newlabel{det:first-reduction-equation@cref}{{[equation][21][14]14.21}{[1][165][]165}}
\newlabel{det:first-homogeneous}{{14.22}{165}{}{equation.14.22}{}}
\newlabel{det:first-homogeneous@cref}{{[equation][22][14]14.22}{[1][165][]165}}
\newlabel{det:radial-identities}{{14.23}{166}{Nonnegativity of the first coefficient}{equation.14.23}{}}
\newlabel{det:radial-identities@cref}{{[equation][23][14]14.23}{[1][166][]166}}
\newlabel{det:first-inequality}{{14.8}{166}{First-coefficient inequality}{theorem.14.8}{}}
\newlabel{det:first-inequality@cref}{{[theorem][8][14]14.8}{[1][166][]166}}
\newlabel{det:cleared-polynomial}{{14.24}{166}{Nonnegativity of the first coefficient}{equation.14.24}{}}
\newlabel{det:cleared-polynomial@cref}{{[equation][24][14]14.24}{[1][166][]166}}
\newlabel{det:stable-recurrence}{{14.9}{166}{Recurrence for the symmetric polynomials}{lemma.14.9}{}}
\newlabel{det:stable-recurrence@cref}{{[lemma][9][14]14.9}{[1][166][]166}}
\newlabel{det:C-recurrence}{{14.25}{166}{Recurrence for the symmetric polynomials}{equation.14.25}{}}
\newlabel{det:C-recurrence@cref}{{[equation][25][14]14.25}{[1][166][]166}}
\newlabel{det:R-recurrence}{{14.26}{167}{Recurrence for the symmetric polynomials}{equation.14.26}{}}
\newlabel{det:R-recurrence@cref}{{[equation][26][14]14.26}{[1][166][]167}}
\newlabel{det:binomial-budget}{{14.10}{167}{Scalar binomial inequality}{lemma.14.10}{}}
\newlabel{det:binomial-budget@cref}{{[lemma][10][14]14.10}{[1][167][]167}}
\newlabel{det:scalar-budget}{{14.27}{167}{Scalar binomial inequality}{equation.14.27}{}}
\newlabel{det:scalar-budget@cref}{{[equation][27][14]14.27}{[1][167][]167}}
\newlabel{det:newton-one}{{14.28}{167}{Nonnegativity of the first coefficient}{equation.14.28}{}}
\newlabel{det:newton-one@cref}{{[equation][28][14]14.28}{[1][167][]167}}
\newlabel{det:newton-two}{{14.29}{167}{Nonnegativity of the first coefficient}{equation.14.29}{}}
\newlabel{det:newton-two@cref}{{[equation][29][14]14.29}{[1][167][]167}}
\newlabel{det:second-section}{{14.4}{167}{Nonnegativity of the second coefficient}{section.14.4}{}}
\newlabel{det:second-section@cref}{{[section][4][14]14.4}{[1][167][]167}}
\newlabel{det:second-positive}{{14.11}{167}{}{lemma.14.11}{}}
\newlabel{det:second-positive@cref}{{[lemma][11][14]14.11}{[1][167][]167}}
\newlabel{det:covariance-positive}{{14.30}{168}{Nonnegativity of the second coefficient}{equation.14.30}{}}
\newlabel{det:covariance-positive@cref}{{[equation][30][14]14.30}{[1][168][]168}}
\newlabel{det:covariance-rowsum}{{14.31}{168}{Nonnegativity of the second coefficient}{equation.14.31}{}}
\newlabel{det:covariance-rowsum@cref}{{[equation][31][14]14.31}{[1][168][]168}}
\newlabel{det:H-positive}{{14.32}{168}{Nonnegativity of the second coefficient}{equation.14.32}{}}
\newlabel{det:H-positive@cref}{{[equation][32][14]14.32}{[1][168][]168}}
\newlabel{det:Q1}{{14.33}{168}{Nonnegativity of the second coefficient}{equation.14.33}{}}
\newlabel{det:Q1@cref}{{[equation][33][14]14.33}{[1][168][]168}}
\newlabel{det:Q2}{{14.34}{168}{Nonnegativity of the second coefficient}{equation.14.34}{}}
\newlabel{det:Q2@cref}{{[equation][34][14]14.34}{[1][168][]168}}
\newlabel{det:D1-positive-formula}{{14.35}{168}{Nonnegativity of the second coefficient}{equation.14.35}{}}
\newlabel{det:D1-positive-formula@cref}{{[equation][35][14]14.35}{[1][168][]168}}
\newlabel{det:R1}{{14.36}{168}{Nonnegativity of the second coefficient}{equation.14.36}{}}
\newlabel{det:R1@cref}{{[equation][36][14]14.36}{[1][168][]168}}
\newlabel{det:R2}{{14.37}{168}{Nonnegativity of the second coefficient}{equation.14.37}{}}
\newlabel{det:R2@cref}{{[equation][37][14]14.37}{[1][168][]168}}
\newlabel{det:R3}{{14.38}{168}{Nonnegativity of the second coefficient}{equation.14.38}{}}
\newlabel{det:R3@cref}{{[equation][38][14]14.38}{[1][168][]168}}
\newlabel{det:probability-derivative}{{14.39}{169}{Nonnegativity of the second coefficient}{equation.14.39}{}}
\newlabel{det:probability-derivative@cref}{{[equation][39][14]14.39}{[1][168][]169}}
\newlabel{det:DB}{{14.40}{169}{Nonnegativity of the second coefficient}{equation.14.40}{}}
\newlabel{det:DB@cref}{{[equation][40][14]14.40}{[1][169][]169}}
\newlabel{det:DV}{{14.41}{169}{Nonnegativity of the second coefficient}{equation.14.41}{}}
\newlabel{det:DV@cref}{{[equation][41][14]14.41}{[1][169][]169}}
\newlabel{det:radial-operators}{{14.42}{169}{Nonnegativity of the second coefficient}{equation.14.42}{}}
\newlabel{det:radial-operators@cref}{{[equation][42][14]14.42}{[1][169][]169}}
\newlabel{det:AplusB}{{14.43}{169}{Nonnegativity of the second coefficient}{equation.14.43}{}}
\newlabel{det:AplusB@cref}{{[equation][43][14]14.43}{[1][169][]169}}
\newlabel{app:power-identities}{{A}{171}{Power Multipliers}{appendix.A}{}}
\newlabel{app:power-identities@cref}{{[appendix][1][2147483647]A}{[1][171][]171}}
\newlabel{eq:power-family}{{A.1}{171}{Notation and power factors}{equation.A.1}{}}
\newlabel{eq:power-family@cref}{{[equation][1][2147483647,1]A.1}{[1][171][]171}}
\newlabel{eq:gradient-power-V}{{A.2}{171}{Notation and power factors}{equation.A.2}{}}
\newlabel{eq:gradient-power-V@cref}{{[equation][2][2147483647,1]A.2}{[1][171][]171}}
\newlabel{eq:gradient-power-D}{{A.3}{171}{Notation and power factors}{equation.A.3}{}}
\newlabel{eq:gradient-power-D@cref}{{[equation][3][2147483647,1]A.3}{[1][171][]171}}
\newlabel{prop:gradient-power-identity}{{A.1}{171}{The gradient-power defect}{proposition.A.1}{}}
\newlabel{prop:gradient-power-identity@cref}{{[proposition][1][2147483647,1]A.1}{[1][171][]171}}
\newlabel{eq:gradient-power-Q}{{A.4}{171}{The gradient-power defect}{equation.A.4}{}}
\newlabel{eq:gradient-power-Q@cref}{{[equation][4][2147483647,1]A.4}{[1][171][]171}}
\newlabel{prop:radial-master-identity}{{A.2}{172}{The radial master identity}{proposition.A.2}{}}
\newlabel{prop:radial-master-identity@cref}{{[proposition][2][2147483647,1]A.2}{[1][172][]172}}
\newlabel{eq:radial-master-gradient}{{A.5}{172}{The radial master identity}{equation.A.5}{}}
\newlabel{eq:radial-master-gradient@cref}{{[equation][5][2147483647,1]A.5}{[1][172][]172}}
\newlabel{eq:radial-master-L}{{A.6}{172}{The radial master identity}{equation.A.6}{}}
\newlabel{eq:radial-master-L@cref}{{[equation][6][2147483647,1]A.6}{[1][172][]172}}
\newlabel{prop:combined-power-multiplier}{{A.3}{172}{The combined power multiplier}{proposition.A.3}{}}
\newlabel{prop:combined-power-multiplier@cref}{{[proposition][3][2147483647,1]A.3}{[1][172][]172}}
\newlabel{eq:combined-power-V}{{A.7}{172}{The combined power multiplier}{equation.A.7}{}}
\newlabel{eq:combined-power-V@cref}{{[equation][7][2147483647,1]A.7}{[1][172][]172}}
\newlabel{eq:combined-power-L}{{A.8}{172}{The combined power multiplier}{equation.A.8}{}}
\newlabel{eq:combined-power-L@cref}{{[equation][8][2147483647,1]A.8}{[1][172][]172}}
\newlabel{eq:combined-power-Q}{{A.9}{172}{The combined power multiplier}{equation.A.9}{}}
\newlabel{eq:combined-power-Q@cref}{{[equation][9][2147483647,1]A.9}{[1][172][]172}}
\newlabel{prop:radial-strictification}{{A.4}{173}{Moving the degree toward \(n/2\)}{proposition.A.4}{}}
\newlabel{prop:radial-strictification@cref}{{[proposition][4][2147483647,1]A.4}{[1][173][]173}}
\newlabel{eq:strictifying-potential}{{A.10}{173}{Moving the degree toward \(n/2\)}{equation.A.10}{}}
\newlabel{eq:strictifying-potential@cref}{{[equation][10][2147483647,1]A.10}{[1][173][]173}}
\newlabel{eq:strictified-distance-bound}{{A.11}{173}{Moving the degree toward \(n/2\)}{equation.A.11}{}}
\newlabel{eq:strictified-distance-bound@cref}{{[equation][11][2147483647,1]A.11}{[1][173][]173}}
\newlabel{eq:strictified-boundary}{{A.12}{173}{Moving the degree toward \(n/2\)}{equation.A.12}{}}
\newlabel{eq:strictified-boundary@cref}{{[equation][12][2147483647,1]A.12}{[1][173][]173}}
\newlabel{prop:cubic-radial-lift}{{A.5}{174}{Radial multiplication of a homogeneous potential}{proposition.A.5}{}}
\newlabel{prop:cubic-radial-lift@cref}{{[proposition][5][2147483647,1]A.5}{[1][173][]174}}
\newlabel{eq:cubic-radial-lift}{{A.13}{174}{Radial multiplication preserving the divergence sign}{equation.A.13}{}}
\newlabel{eq:cubic-radial-lift@cref}{{[equation][13][2147483647,1]A.13}{[1][174][]174}}
\newlabel{app:cubic-structure}{{B}{175}{Odd-Degree Rigidity and Cubic Structure}{appendix.B}{}}
\newlabel{app:cubic-structure@cref}{{[appendix][2][2147483647]B}{[1][175][]175}}
\newlabel{sec:odd-rigidity-proof}{{B.1}{175}{Odd-degree rigidity by second-order expansions}{section.B.1}{}}
\newlabel{sec:odd-rigidity-proof@cref}{{[subappendix][1][2147483647,2]B.1}{[1][175][]175}}
\newlabel{eq:oddtable}{{B.1}{175}{The closure identities and the degree}{equation.B.1}{}}
\newlabel{eq:oddtable@cref}{{[equation][1][2147483647,2]B.1}{[1][175][]175}}
\newlabel{eq:normalizedodd}{{B.2}{175}{The closure identities and the degree}{equation.B.2}{}}
\newlabel{eq:normalizedodd@cref}{{[equation][2][2147483647,2]B.2}{[1][175][]175}}
\newlabel{eq:odd-spherical-products}{{B.3}{175}{The closure identities and the degree}{equation.B.3}{}}
\newlabel{eq:odd-spherical-products@cref}{{[equation][3][2147483647,2]B.3}{[1][175][]175}}
\newlabel{eq:odd-maximum-hessians}{{B.4}{176}{The closure identities and the degree}{equation.B.4}{}}
\newlabel{eq:odd-maximum-hessians@cref}{{[equation][4][2147483647,2]B.4}{[1][175][]176}}
\newlabel{eq:m1}{{B.5}{176}{The remaining cubic coefficient}{equation.B.5}{}}
\newlabel{eq:m1@cref}{{[equation][5][2147483647,2]B.5}{[1][176][]176}}
\newlabel{eq:m3}{{B.6}{176}{The remaining cubic coefficient}{equation.B.6}{}}
\newlabel{eq:m3@cref}{{[equation][6][2147483647,2]B.6}{[1][176][]176}}
\newlabel{eq:m2}{{B.7}{176}{The remaining cubic coefficient}{equation.B.7}{}}
\newlabel{eq:m2@cref}{{[equation][7][2147483647,2]B.7}{[1][176][]176}}
\newlabel{eq:m4}{{B.8}{176}{The remaining cubic coefficient}{equation.B.8}{}}
\newlabel{eq:m4@cref}{{[equation][8][2147483647,2]B.8}{[1][176][]176}}
\newlabel{eq:alphadim}{{B.9}{176}{The remaining cubic coefficient}{equation.B.9}{}}
\newlabel{eq:alphadim@cref}{{[equation][9][2147483647,2]B.9}{[1][176][]176}}
\newlabel{sec:odd-isolated-proof}{{B.2}{176}{Odd gradient-square closure with trivial critical set}{section.B.2}{}}
\newlabel{sec:odd-isolated-proof@cref}{{[subappendix][2][2147483647,2]B.2}{[1][176][]176}}
\newlabel{eq:odd-isolated-spherical}{{B.10}{177}{Odd gradient-square closure with trivial critical set}{equation.B.10}{}}
\newlabel{eq:odd-isolated-spherical@cref}{{[equation][10][2147483647,2]B.10}{[1][176][]177}}
\newlabel{eq:odd-isolated-minimum}{{B.11}{177}{Odd gradient-square closure with trivial critical set}{equation.B.11}{}}
\newlabel{eq:odd-isolated-minimum@cref}{{[equation][11][2147483647,2]B.11}{[1][177][]177}}
\newlabel{eq:odd-isolated-minimum-scalar}{{B.12}{177}{Odd gradient-square closure with trivial critical set}{equation.B.12}{}}
\newlabel{eq:odd-isolated-minimum-scalar@cref}{{[equation][12][2147483647,2]B.12}{[1][177][]177}}
\newlabel{eq:odd-isolated-maximum}{{B.13}{178}{Odd gradient-square closure with trivial critical set}{equation.B.13}{}}
\newlabel{eq:odd-isolated-maximum@cref}{{[equation][13][2147483647,2]B.13}{[1][177][]178}}
\newlabel{eq:odd-isolated-delta}{{B.14}{178}{Odd gradient-square closure with trivial critical set}{equation.B.14}{}}
\newlabel{eq:odd-isolated-delta@cref}{{[equation][14][2147483647,2]B.14}{[1][178][]178}}
\newlabel{eq:odd-isolated-q-at-maximum}{{B.15}{178}{Odd gradient-square closure with trivial critical set}{equation.B.15}{}}
\newlabel{eq:odd-isolated-q-at-maximum@cref}{{[equation][15][2147483647,2]B.15}{[1][178][]178}}
\newlabel{eq:odd-isolated-forced-coefficients}{{B.16}{178}{Odd gradient-square closure with trivial critical set}{equation.B.16}{}}
\newlabel{eq:odd-isolated-forced-coefficients@cref}{{[equation][16][2147483647,2]B.16}{[1][178][]178}}
\newlabel{app:nr-spectral-exclusions}{{B.3}{179}{Spectral exclusions for the weight operator}{section.B.3}{}}
\newlabel{app:nr-spectral-exclusions@cref}{{[subappendix][3][2147483647,2]B.3}{[1][179][]179}}
\newlabel{eq:nr-unique-square-output}{{B.17}{180}{Excluding a one-dimensional weight-one space}{equation.B.17}{}}
\newlabel{eq:nr-unique-square-output@cref}{{[equation][17][2147483647,2]B.17}{[1][180][]180}}
\newlabel{app:nr-core-exactness-proof}{{B.4}{181}{The trace argument for exactness of the core}{section.B.4}{}}
\newlabel{app:nr-core-exactness-proof@cref}{{[subappendix][4][2147483647,2]B.4}{[1][181][]181}}
\newlabel{eq:nr-core-trace-vector}{{B.18}{181}{The trace argument for exactness of the core}{equation.B.18}{}}
\newlabel{eq:nr-core-trace-vector@cref}{{[equation][18][2147483647,2]B.18}{[1][181][]181}}
\newlabel{eq:nr-core-scalar-trace-action}{{B.19}{181}{The trace argument for exactness of the core}{equation.B.19}{}}
\newlabel{eq:nr-core-scalar-trace-action@cref}{{[equation][19][2147483647,2]B.19}{[1][181][]181}}
\newlabel{eq:nr-core-trace-dichotomy}{{B.20}{181}{The trace argument for exactness of the core}{equation.B.20}{}}
\newlabel{eq:nr-core-trace-dichotomy@cref}{{[equation][20][2147483647,2]B.20}{[1][181][]181}}
\newlabel{sec:cubic-local-geometry}{{B.5}{182}{Local geometry near the cubic critical set}{section.B.5}{}}
\newlabel{sec:cubic-local-geometry@cref}{{[subappendix][5][2147483647,2]B.5}{[1][182][]182}}
\newlabel{app:exact-certificates}{{C}{184}{Positivity and Obstruction Certificates}{appendix.C}{}}
\newlabel{app:exact-certificates@cref}{{[appendix][3][2147483647]C}{[1][184][]184}}
\newlabel{subsec:legacy-exact-certificates}{{C.1}{184}{Exact positivity certificates}{section.C.1}{}}
\newlabel{subsec:legacy-exact-certificates@cref}{{[subappendix][1][2147483647,3]C.1}{[1][184][]184}}
\newlabel{eq:Bernstein-expansion}{{C.1}{184}{Exact positivity certificates}{equation.C.1}{}}
\newlabel{eq:Bernstein-expansion@cref}{{[equation][1][2147483647,3]C.1}{[1][184][]184}}
\newlabel{eq:Bernstein-coefficients}{{C.2}{184}{Exact positivity certificates}{equation.C.2}{}}
\newlabel{eq:Bernstein-coefficients@cref}{{[equation][2][2147483647,3]C.2}{[1][184][]184}}
\newlabel{ex:Bernstein-17}{{C.1}{184}{An exact check for the \((4,1,7)\) correction}{example.C.1}{}}
\newlabel{ex:Bernstein-17@cref}{{[example][1][2147483647,3]C.1}{[1][184][]184}}
\newlabel{app:Clifford-power-obstruction}{{C.2}{184}{The Clifford power-multiplier obstruction}{section.C.2}{}}
\newlabel{app:Clifford-power-obstruction@cref}{{[subappendix][2][2147483647,3]C.2}{[1][184][]184}}
\newlabel{eq:Clifford-boundary-coefficient}{{C.3}{185}{The Clifford power-multiplier obstruction}{equation.C.3}{}}
\newlabel{eq:Clifford-boundary-coefficient@cref}{{[equation][3][2147483647,3]C.3}{[1][185][]185}}
\newlabel{eq:obstruction-lambda0}{{C.4}{185}{The Clifford power-multiplier obstruction}{equation.C.4}{}}
\newlabel{eq:obstruction-lambda0@cref}{{[equation][4][2147483647,3]C.4}{[1][185][]185}}
\newlabel{eq:obstruction-lambda23}{{C.5}{185}{The Clifford power-multiplier obstruction}{equation.C.5}{}}
\newlabel{eq:obstruction-lambda23@cref}{{[equation][5][2147483647,3]C.5}{[1][185][]185}}
\newlabel{eq:gamma-window}{{C.6}{185}{The Clifford power-multiplier obstruction}{equation.C.6}{}}
\newlabel{eq:gamma-window@cref}{{[equation][6][2147483647,3]C.6}{[1][185][]185}}
\newlabel{eq:obstruction-square}{{C.7}{185}{The Clifford power-multiplier obstruction}{equation.C.7}{}}
\newlabel{eq:obstruction-square@cref}{{[equation][7][2147483647,3]C.7}{[1][185][]185}}
\newlabel{eq:actual-y}{{C.8}{185}{The Clifford power-multiplier obstruction}{equation.C.8}{}}
\newlabel{eq:actual-y@cref}{{[equation][8][2147483647,3]C.8}{[1][185][]185}}
\newlabel{eq:actual-omega}{{C.9}{185}{The Clifford power-multiplier obstruction}{equation.C.9}{}}
\newlabel{eq:actual-omega@cref}{{[equation][9][2147483647,3]C.9}{[1][185][]185}}
\newlabel{app:nonharmonic-cubic-certificate}{{C.3}{186}{The cubic certificate without harmonicity}{section.C.3}{}}
\newlabel{app:nonharmonic-cubic-certificate@cref}{{[subappendix][3][2147483647,3]C.3}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-basic}{{C.10}{186}{The cubic certificate without harmonicity}{equation.C.10}{}}
\newlabel{eq:cubic-nonharmonic-basic@cref}{{[equation][10][2147483647,3]C.10}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-B0}{{C.11}{186}{Polynomial coefficients}{equation.C.11}{}}
\newlabel{eq:cubic-nonharmonic-B0@cref}{{[equation][11][2147483647,3]C.11}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-B1}{{C.12}{186}{Polynomial coefficients}{equation.C.12}{}}
\newlabel{eq:cubic-nonharmonic-B1@cref}{{[equation][12][2147483647,3]C.12}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-B2}{{C.13}{186}{Polynomial coefficients}{equation.C.13}{}}
\newlabel{eq:cubic-nonharmonic-B2@cref}{{[equation][13][2147483647,3]C.13}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-coefficients}{{C.14}{186}{Polynomial coefficients}{equation.C.14}{}}
\newlabel{eq:cubic-nonharmonic-coefficients@cref}{{[equation][14][2147483647,3]C.14}{[1][186][]186}}
\newlabel{thm:cubic-nonharmonic-certificate}{{C.2}{186}{A polynomial certificate without harmonicity}{proposition.C.2}{}}
\newlabel{thm:cubic-nonharmonic-certificate@cref}{{[proposition][2][2147483647,3]C.2}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-PSD}{{C.15}{186}{A polynomial certificate without harmonicity}{equation.C.15}{}}
\newlabel{eq:cubic-nonharmonic-PSD@cref}{{[equation][15][2147483647,3]C.15}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-defect}{{C.16}{186}{The conditional certificate}{equation.C.16}{}}
\newlabel{eq:cubic-nonharmonic-defect@cref}{{[equation][16][2147483647,3]C.16}{[1][186][]186}}
\newlabel{eq:cubic-nonharmonic-leading-H}{{C.17}{187}{The conditional certificate}{equation.C.17}{}}
\newlabel{eq:cubic-nonharmonic-leading-H@cref}{{[equation][17][2147483647,3]C.17}{[1][187][]187}}
\newlabel{eq:cubic-nonharmonic-H-gradient}{{C.18}{187}{Derivation of the defect}{equation.C.18}{}}
\newlabel{eq:cubic-nonharmonic-H-gradient@cref}{{[equation][18][2147483647,3]C.18}{[1][187][]187}}
\newlabel{eq:cubic-nonharmonic-H-laplacian}{{C.19}{187}{Derivation of the defect}{equation.C.19}{}}
\newlabel{eq:cubic-nonharmonic-H-laplacian@cref}{{[equation][19][2147483647,3]C.19}{[1][187][]187}}
\newlabel{eq:cubic-nonharmonic-H-defect}{{C.20}{187}{Derivation of the defect}{equation.C.20}{}}
\newlabel{eq:cubic-nonharmonic-H-defect@cref}{{[equation][20][2147483647,3]C.20}{[1][187][]187}}
\newlabel{app:quartic-potential-details}{{C.4}{187}{Quartic potential identities}{section.C.4}{}}
\newlabel{app:quartic-potential-details@cref}{{[subappendix][4][2147483647,3]C.4}{[1][187][]187}}
\newlabel{eq:Riedler-correct-gradient}{{C.21}{187}{Quartic potential identities}{equation.C.21}{}}
\newlabel{eq:Riedler-correct-gradient@cref}{{[equation][21][2147483647,3]C.21}{[1][187][]187}}
\newlabel{eq:Riedler-correct-defect}{{C.22}{188}{Quartic potential identities}{equation.C.22}{}}
\newlabel{eq:Riedler-correct-defect@cref}{{[equation][22][2147483647,3]C.22}{[1][187][]188}}
\newlabel{eq:weighted-Clifford-table}{{C.23}{188}{The $(3,7,7)$ specialization}{equation.C.23}{}}
\newlabel{eq:weighted-Clifford-table@cref}{{[equation][23][2147483647,3]C.23}{[1][188][]188}}
\newlabel{eq:weighted-Clifford-certificate}{{C.24}{188}{The $(3,7,7)$ specialization}{equation.C.24}{}}
\newlabel{eq:weighted-Clifford-certificate@cref}{{[equation][24][2147483647,3]C.24}{[1][188][]188}}
\newlabel{app:rectangular-trace-details}{{C.4.1}{188}{Trace reductions for rectangular quartics}{subsection.C.4.1}{}}
\newlabel{app:rectangular-trace-details@cref}{{[subsubappendix][1][2147483647,3,4]C.4.1}{[1][188][]188}}
\newlabel{app:application-details}{{C.5}{188}{Polynomial cubic alternatives and pullback calculations}{section.C.5}{}}
\newlabel{app:application-details@cref}{{[subappendix][5][2147483647,3]C.5}{[1][188][]188}}
\newlabel{app:Cartan-source-certificate}{{C.5}{188}{Polynomial cubic alternatives and pullback calculations}{section.C.5}{}}
\newlabel{app:Cartan-source-certificate@cref}{{[subappendix][5][2147483647,3]C.5}{[1][188][]188}}
\newlabel{eq:cubic-gradient-identities-only}{{C.25}{189}{The positive decomposition for the polynomial certificate}{equation.C.25}{}}
\newlabel{eq:cubic-gradient-identities-only@cref}{{[equation][25][2147483647,3]C.25}{[1][189][]189}}
\newlabel{eq:cubic-variable-trace}{{C.26}{189}{The positive decomposition for the polynomial certificate}{equation.C.26}{}}
\newlabel{eq:cubic-variable-trace@cref}{{[equation][26][2147483647,3]C.26}{[1][189][]189}}
\newlabel{eq:cubic-gradient-only-S-bound}{{C.27}{189}{The positive decomposition for the polynomial certificate}{equation.C.27}{}}
\newlabel{eq:cubic-gradient-only-S-bound@cref}{{[equation][27][2147483647,3]C.27}{[1][189][]189}}
\newlabel{eq:cubic-variable-trace-gradient}{{C.28}{189}{The positive decomposition for the polynomial certificate}{equation.C.28}{}}
\newlabel{eq:cubic-variable-trace-gradient@cref}{{[equation][28][2147483647,3]C.28}{[1][189][]189}}
\newlabel{eq:cubic-variable-trace-positive-decomposition}{{C.29}{189}{The positive decomposition for the polynomial certificate}{equation.C.29}{}}
\newlabel{eq:cubic-variable-trace-positive-decomposition@cref}{{[equation][29][2147483647,3]C.29}{[1][189][]189}}
\newlabel{eq:Cartan-pullback-gradient}{{C.30}{189}{The Cartan source certificate}{equation.C.30}{}}
\newlabel{eq:Cartan-pullback-gradient@cref}{{[equation][30][2147483647,3]C.30}{[1][189][]189}}
\newlabel{eq:Cartan-pullback-defect}{{C.31}{189}{The Cartan source certificate}{equation.C.31}{}}
\newlabel{eq:Cartan-pullback-defect@cref}{{[equation][31][2147483647,3]C.31}{[1][189][]189}}
\newlabel{app:determinant-details}{{C.6}{190}{Recurrence and scalar bounds for determinant potentials}{section.C.6}{}}
\newlabel{app:determinant-details@cref}{{[subappendix][6][2147483647,3]C.6}{[1][190][]190}}
\newlabel{det:C-expanded}{{C.32}{190}{Coefficient extraction for the recurrence}{equation.C.32}{}}
\newlabel{det:C-expanded@cref}{{[equation][32][2147483647,3]C.32}{[1][190][]190}}
\newlabel{det:H-generating}{{C.33}{190}{Coefficient extraction for the recurrence}{equation.C.33}{}}
\newlabel{det:H-generating@cref}{{[equation][33][2147483647,3]C.33}{[1][190][]190}}
\newlabel{det:H-coefficient}{{C.34}{191}{Coefficient extraction for the recurrence}{equation.C.34}{}}
\newlabel{det:H-coefficient@cref}{{[equation][34][2147483647,3]C.34}{[1][191][]191}}
\newlabel{det:H2-coefficient}{{C.35}{191}{Coefficient extraction for the recurrence}{equation.C.35}{}}
\newlabel{det:H2-coefficient@cref}{{[equation][35][2147483647,3]C.35}{[1][191][]191}}
\newlabel{det:R-before-grouping}{{C.36}{191}{Coefficient extraction for the recurrence}{equation.C.36}{}}
\newlabel{det:R-before-grouping@cref}{{[equation][36][2147483647,3]C.36}{[1][191][]191}}
\newlabel{det:Srd}{{C.37}{192}{The scalar binomial estimate}{equation.C.37}{}}
\newlabel{det:Srd@cref}{{[equation][37][2147483647,3]C.37}{[1][192][]192}}
\newlabel{det:telescoping}{{C.38}{192}{The scalar binomial estimate}{equation.C.38}{}}
\newlabel{det:telescoping@cref}{{[equation][38][2147483647,3]C.38}{[1][192][]192}}
\newlabel{det:J-bound}{{C.39}{192}{The scalar binomial estimate}{equation.C.39}{}}
\newlabel{det:J-bound@cref}{{[equation][39][2147483647,3]C.39}{[1][192][]192}}
\newlabel{app:quartic-weight-realizability}{{D}{193}{Weight Realizability}{appendix.D}{}}
\newlabel{app:quartic-weight-realizability@cref}{{[appendix][4][2147483647]D}{[1][193][]193}}
\newlabel{lem:quartic-weight-one}{{D.1}{193}{A block of weight one}{lemma.D.1}{}}
\newlabel{lem:quartic-weight-one@cref}{{[lemma][1][2147483647,4]D.1}{[1][193][]193}}
\newlabel{lem:quartic-Clifford-joining}{{D.2}{193}{Joining compatible Clifford blocks}{lemma.D.2}{}}
\newlabel{lem:quartic-Clifford-joining@cref}{{[lemma][2][2147483647,4]D.2}{[1][193][]193}}
\newlabel{lem:quartic-exclude-155}{{D.3}{194}{Exclusion of the exceptional triple}{lemma.D.3}{}}
\newlabel{lem:quartic-exclude-155@cref}{{[lemma][3][2147483647,4]D.3}{[1][194][]194}}
\newlabel{tab:quartic-nine-low-weights}{{3}{195}{The excluded weights $1\leq r_0\leq 7$ when $r_1+r_2=9$}{table.D.3}{}}
\newlabel{tab:quartic-nine-low-weights@cref}{{[table][3][2147483647]3}{[1][195][]195}}
\newlabel{app:editorial-foundations}{{E}{196}{Supplementary Details}{appendix.E}{}}
\newlabel{app:editorial-foundations@cref}{{[appendix][5][2147483647]E}{[1][196][]196}}
\newlabel{sec:higher-metrized-operations}{{E.1}{196}{Polarization and metrized operations in arbitrary degree}{section.E.1}{}}
\newlabel{sec:higher-metrized-operations@cref}{{[subappendix][1][2147483647,5]E.1}{[1][196][]196}}
\newlabel{eq:higher-metrized-dictionary}{{E.1}{196}{Polarization and metrized operations in arbitrary degree}{equation.E.1}{}}
\newlabel{eq:higher-metrized-dictionary@cref}{{[equation][1][2147483647,5]E.1}{[1][196][]196}}
\newlabel{eq:higher-metrized-minimality}{{E.2}{196}{Polarization and metrized operations in arbitrary degree}{equation.E.2}{}}
\newlabel{eq:higher-metrized-minimality@cref}{{[equation][2][2147483647,5]E.2}{[1][196][]196}}
\newlabel{eq:higher-metrized-Bochner}{{E.3}{196}{Polarization and metrized operations in arbitrary degree}{equation.E.3}{}}
\newlabel{eq:higher-metrized-Bochner@cref}{{[equation][3][2147483647,5]E.3}{[1][196][]196}}
\newlabel{app:exceptional-set-summary}{{E.2}{197}{Exceptional sets in the algebraic constructions}{section.E.2}{}}
\newlabel{app:exceptional-set-summary@cref}{{[subappendix][2][2147483647,5]E.2}{[1][197][]197}}
\newlabel{sec:prelim-complex-gap}{{E.3}{197}{Calibrated complex cones with zero stability gap}{section.E.3}{}}
\newlabel{sec:prelim-complex-gap@cref}{{[subappendix][3][2147483647,5]E.3}{[1][197][]197}}
\newlabel{prop:complex-zero-gap}{{E.1}{197}{Area-minimizing complex cones without strict stability}{proposition.E.1}{}}
\newlabel{prop:complex-zero-gap@cref}{{[proposition][1][2147483647,5]E.1}{[1][197][]197}}
\newlabel{eq:complex-zero-gap}{{E.4}{197}{Area-minimizing complex cones without strict stability}{equation.E.4}{}}
\newlabel{eq:complex-zero-gap@cref}{{[equation][4][2147483647,5]E.4}{[1][197][]197}}
\newlabel{eq:complex-critical-Jacobi-field}{{E.5}{198}{Calibrated complex cones with zero stability gap}{equation.E.5}{}}
\newlabel{eq:complex-critical-Jacobi-field@cref}{{[equation][5][2147483647,5]E.5}{[1][197][]198}}
\newlabel{eq:normal-Jacobi-cutoff}{{E.6}{198}{Calibrated complex cones with zero stability gap}{equation.E.6}{}}
\newlabel{eq:normal-Jacobi-cutoff@cref}{{[equation][6][2147483647,5]E.6}{[1][198][]198}}
\newlabel{app:computational-verification}{{F}{199}{Computational Verification}{appendix.F}{}}
\newlabel{app:computational-verification@cref}{{[appendix][6][2147483647]F}{[1][199][]199}}
\newlabel{tocindent-1}{0pt}
\newlabel{tocindent0}{66.25015pt}
\newlabel{tocindent1}{30.55563pt}
\newlabel{tocindent2}{0pt}
\newlabel{tocindent3}{0pt}


==> anc/results/README.txt <==
Fresh results are written here by RunAll.wl.
Prepared 2026-10-11; no execution log is supplied.
Each run creates a distinct folder with the actual UTC execution timestamp.


==> anc/results/run-20261012T140950Z-cdffc097/LSC-BIHOMOGENEOUS-HOPF.json <==
{
	"CertificateID":"LSC-BIHOMOGENEOUS-HOPF",
	"Status":"PASS",
	"ExpectedChecks":49,
	"ActualChecks":49,
	"PassedChecks":49,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":4.01448e-2,
	"SourceSHA256":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
	"Checks":[
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00001",
			"Name":"splitting quartic gradient determinant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00002",
			"Name":"norm of defining quartic",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00003",
			"Name":"Laplacian of defining quartic",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00004",
			"Name":"minimal quartic identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00005",
			"Name":"two complementary quartics are orthogonal",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00006",
			"Name":"complementary quartic norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00007",
			"Name":"degree-eight gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00008",
			"Name":"degree-eight Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00009",
			"Name":"degree-eight divergence numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00010",
			"Name":"degree-ten divergence numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00011",
			"Name":"monotonicity in radius ratio",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00012",
			"Name":"endpoint for degree-eight positivity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00013",
			"Name":"entry discriminant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00014",
			"Name":"dimension twelve endpoint discriminant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00015",
			"Name":"dimension ten worst imbalance",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00016",
			"Name":"curvature on the quartic cone",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00017",
			"Name":"closure formula for normal Hessian of T",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00018",
			"Name":"dimension sixteen angular eigenfunction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00019",
			"Name":"dimension sixteen negative Hardy margin",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00020",
			"Name":"octonionic minimal level, g=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00021",
			"Name":"octonionic minimal level, g=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00022",
			"Name":"octonionic minimal level, g=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00023",
			"Name":"octonionic minimal level, g=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00024",
			"Name":"Hopf quartic minimality",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00025",
			"Name":"Hopf ambient Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00026",
			"Name":"Hopf ambient gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00027",
			"Name":"Hopf ambient defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00028",
			"Name":"Hopf Jacobi boundary weight",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00029",
			"Name":"Hopf FKM gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00030",
			"Name":"Hopf FKM Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00031",
			"Name":"Hopf intrinsic Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00032",
			"Name":"Hopf intrinsic gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00033",
			"Name":"Hopf intrinsic defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00034",
			"Name":"changed Gamma {1, 1}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00035",
			"Name":"changed Gamma {1, 2}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00036",
			"Name":"changed Gamma {1, 3}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00037",
			"Name":"changed Gamma {2, 2}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00038",
			"Name":"changed Gamma {2, 3}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00039",
			"Name":"changed Gamma {3, 3}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00040",
			"Name":"changed Laplacian 1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00041",
			"Name":"changed Laplacian 2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00042",
			"Name":"changed Laplacian 3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00043",
			"Name":"Hopf incidence minimal cubic",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00044",
			"Name":"Hopf incidence gradient determinant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00045",
			"Name":"Hopf incidence ambient dimension",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00046",
			"Name":"bihomogeneous Hardy boundary coefficient: TF",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00047",
			"Name":"bihomogeneous Hardy boundary coefficient: RTF",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00048",
			"Name":"bihomogeneous Hardy lower bound from TF",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-BIHOMOGENEOUS-HOPF::00049",
			"Name":"bihomogeneous Hardy lower bound from RTF",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CLIFFORD-CUBIC.json <==
{
	"CertificateID":"LSC-CLIFFORD-CUBIC",
	"Status":"PASS",
	"ExpectedChecks":193,
	"ActualChecks":193,
	"PassedChecks":193,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":0.1692134,
	"SourceSHA256":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
	"Checks":[
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00001",
			"Name":"Radial identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00002",
			"Name":"Affine dependence on F^2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00003",
			"Name":"Derivative in m",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00004",
			"Name":"Derivative in q",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00005",
			"Name":"G1 endpoint numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00006",
			"Name":"Bernstein bidegree",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00007",
			"Name":"Bernstein reconstruction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00008",
			"Name":"G1 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00009",
			"Name":"G1 Bernstein matrix",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00010",
			"Name":"G1 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00011",
			"Name":"G1 base numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00012",
			"Name":"G1 square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00013",
			"Name":"G1 boundary",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00014",
			"Name":"G1 failure at (4,4)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00015",
			"Name":"G2 endpoint numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00016",
			"Name":"Bernstein bidegree",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00017",
			"Name":"Bernstein reconstruction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00018",
			"Name":"G2 omega=0 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00019",
			"Name":"G2 omega=0 Bernstein matrix",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00020",
			"Name":"G2 omega=0 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00021",
			"Name":"Bernstein bidegree",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00022",
			"Name":"Bernstein reconstruction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00023",
			"Name":"G2 omega=1 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00024",
			"Name":"G2 omega=1 Bernstein matrix",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00025",
			"Name":"G2 omega=1 Bernstein matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00026",
			"Name":"Power obstruction at lambda=0",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00027",
			"Name":"Power obstruction at lambda=2\/3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00028",
			"Name":"Jacobi matrix",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00029",
			"Name":"Jacobi matrix",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00030",
			"Name":"Independent Jacobi moments",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00031",
			"Name":"Independent Jacobi moments",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00032",
			"Name":"Negative Jacobi form",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00033",
			"Name":"Symmetry",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00034",
			"Name":"Trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00035",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00036",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00037",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00038",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00039",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00040",
			"Name":"Symmetry",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00041",
			"Name":"Trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00042",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00043",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00044",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00045",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00046",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00047",
			"Name":"Symmetry",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00048",
			"Name":"Trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00049",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00050",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00051",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00052",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00053",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00054",
			"Name":"Symmetry",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00055",
			"Name":"Trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00056",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00057",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00058",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00059",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00060",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00061",
			"Name":"Symmetry",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00062",
			"Name":"Trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00063",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00064",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00065",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00066",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00067",
			"Name":"Clifford relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00068",
			"Name":"Ambient q=3, point=1, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00069",
			"Name":"Ambient q=3, point=1, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00070",
			"Name":"Ambient q=3, point=1, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00071",
			"Name":"Ambient q=3, point=1, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00072",
			"Name":"Ambient q=3, point=1, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00073",
			"Name":"Ambient q=3, point=1, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00074",
			"Name":"Ambient q=3, point=1, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00075",
			"Name":"Ambient q=3, point=1, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00076",
			"Name":"Ambient q=3, point=1, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00077",
			"Name":"Ambient q=3, point=1, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00078",
			"Name":"Ambient q=3, point=1, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00079",
			"Name":"Ambient q=3, point=2, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00080",
			"Name":"Ambient q=3, point=2, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00081",
			"Name":"Ambient q=3, point=2, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00082",
			"Name":"Ambient q=3, point=2, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00083",
			"Name":"Ambient q=3, point=2, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00084",
			"Name":"Ambient q=3, point=2, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00085",
			"Name":"Ambient q=3, point=2, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00086",
			"Name":"Ambient q=3, point=2, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00087",
			"Name":"Ambient q=3, point=2, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00088",
			"Name":"Ambient q=3, point=2, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00089",
			"Name":"Ambient q=3, point=2, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00090",
			"Name":"Ambient q=3, point=3, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00091",
			"Name":"Ambient q=3, point=3, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00092",
			"Name":"Ambient q=3, point=3, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00093",
			"Name":"Ambient q=3, point=3, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00094",
			"Name":"Ambient q=3, point=3, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00095",
			"Name":"Ambient q=3, point=3, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00096",
			"Name":"Ambient q=3, point=3, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00097",
			"Name":"Ambient q=3, point=3, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00098",
			"Name":"Ambient q=3, point=3, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00099",
			"Name":"Ambient q=3, point=3, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00100",
			"Name":"Ambient q=3, point=3, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00101",
			"Name":"Ambient q=3, point=4, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00102",
			"Name":"Ambient q=3, point=4, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00103",
			"Name":"Ambient q=3, point=4, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00104",
			"Name":"Ambient q=3, point=4, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00105",
			"Name":"Ambient q=3, point=4, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00106",
			"Name":"Ambient q=3, point=4, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00107",
			"Name":"Ambient q=3, point=4, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00108",
			"Name":"Ambient q=3, point=4, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00109",
			"Name":"Ambient q=3, point=4, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00110",
			"Name":"Ambient q=3, point=4, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00111",
			"Name":"Ambient q=3, point=4, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00112",
			"Name":"Ambient q=3, point=5, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00113",
			"Name":"Ambient q=3, point=5, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00114",
			"Name":"Ambient q=3, point=5, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00115",
			"Name":"Ambient q=3, point=5, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00116",
			"Name":"Ambient q=3, point=5, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00117",
			"Name":"Ambient q=3, point=5, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00118",
			"Name":"Ambient q=3, point=5, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00119",
			"Name":"Ambient q=3, point=5, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00120",
			"Name":"Ambient q=3, point=5, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00121",
			"Name":"Ambient q=3, point=5, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00122",
			"Name":"Ambient q=3, point=5, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00123",
			"Name":"Ambient q=4, point=1, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00124",
			"Name":"Ambient q=4, point=1, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00125",
			"Name":"Ambient q=4, point=1, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00126",
			"Name":"Ambient q=4, point=1, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00127",
			"Name":"Ambient q=4, point=1, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00128",
			"Name":"Ambient q=4, point=1, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00129",
			"Name":"Ambient q=4, point=1, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00130",
			"Name":"Ambient q=4, point=1, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00131",
			"Name":"Ambient q=4, point=1, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00132",
			"Name":"Ambient q=4, point=1, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00133",
			"Name":"Ambient q=4, point=1, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00134",
			"Name":"Ambient q=4, point=2, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00135",
			"Name":"Ambient q=4, point=2, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00136",
			"Name":"Ambient q=4, point=2, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00137",
			"Name":"Ambient q=4, point=2, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00138",
			"Name":"Ambient q=4, point=2, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00139",
			"Name":"Ambient q=4, point=2, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00140",
			"Name":"Ambient q=4, point=2, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00141",
			"Name":"Ambient q=4, point=2, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00142",
			"Name":"Ambient q=4, point=2, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00143",
			"Name":"Ambient q=4, point=2, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00144",
			"Name":"Ambient q=4, point=2, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00145",
			"Name":"Ambient q=4, point=3, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00146",
			"Name":"Ambient q=4, point=3, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00147",
			"Name":"Ambient q=4, point=3, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00148",
			"Name":"Ambient q=4, point=3, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00149",
			"Name":"Ambient q=4, point=3, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00150",
			"Name":"Ambient q=4, point=3, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00151",
			"Name":"Ambient q=4, point=3, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00152",
			"Name":"Ambient q=4, point=3, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00153",
			"Name":"Ambient q=4, point=3, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00154",
			"Name":"Ambient q=4, point=3, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00155",
			"Name":"Ambient q=4, point=3, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00156",
			"Name":"Ambient q=4, point=4, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00157",
			"Name":"Ambient q=4, point=4, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00158",
			"Name":"Ambient q=4, point=4, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00159",
			"Name":"Ambient q=4, point=4, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00160",
			"Name":"Ambient q=4, point=4, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00161",
			"Name":"Ambient q=4, point=4, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00162",
			"Name":"Ambient q=4, point=4, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00163",
			"Name":"Ambient q=4, point=4, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00164",
			"Name":"Ambient q=4, point=4, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00165",
			"Name":"Ambient q=4, point=4, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00166",
			"Name":"Ambient q=4, point=4, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00167",
			"Name":"Ambient q=4, point=5, identity=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00168",
			"Name":"Ambient q=4, point=5, identity=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00169",
			"Name":"Ambient q=4, point=5, identity=3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00170",
			"Name":"Ambient q=4, point=5, identity=4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00171",
			"Name":"Ambient q=4, point=5, identity=5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00172",
			"Name":"Ambient q=4, point=5, identity=6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00173",
			"Name":"Ambient q=4, point=5, identity=7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00174",
			"Name":"Ambient q=4, point=5, identity=8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00175",
			"Name":"Ambient q=4, point=5, identity=9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00176",
			"Name":"Ambient q=4, point=5, identity=10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00177",
			"Name":"Ambient q=4, point=5, identity=11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00178",
			"Name":"Hopf norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00179",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00180",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00181",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00182",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00183",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00184",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00185",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00186",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00187",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00188",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00189",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00190",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00191",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00192",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-CUBIC::00193",
			"Name":"Hopf spherical gradient identity",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CLIFFORD-HESSIAN.json <==
{
	"CertificateID":"LSC-CLIFFORD-HESSIAN",
	"Status":"PASS",
	"ExpectedChecks":18,
	"ActualChecks":18,
	"PassedChecks":18,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":7.0441e-3,
	"SourceSHA256":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
	"Checks":[
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00001",
			"Name":"E: B squared",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00002",
			"Name":"E: C squared",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00003",
			"Name":"E: Clifford anticommutator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00004",
			"Name":"E: B C B reduction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00005",
			"Name":"E: y transpose D B D y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00006",
			"Name":"E: y transpose B D y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00007",
			"Name":"E: norm of Z_y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00008",
			"Name":"E: C quadratic form on Z_y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00009",
			"Name":"E: radial contraction with U_y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00010",
			"Name":"E: radial contraction with Z_y",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00011",
			"Name":"E: Hess F(U,U), eq:HFUU",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00012",
			"Name":"E: Hess F(U,Z), eq:HFUZ",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00013",
			"Name":"E: Hess F(Z,Z), eq:HFZZ",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00014",
			"Name":"E: all six displayed contributions to Hess S(U,Z)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00015",
			"Name":"E: all five displayed contributions to Hess S(Z,Z)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00016",
			"Name":"E: Hess S(U,U), eq:HSUU",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00017",
			"Name":"E: Hess S(U,Z), eq:HSUZ",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HESSIAN::00018",
			"Name":"E: Hess S(Z,Z), eq:HSZZ",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CLIFFORD-HOMOGENEITY.json <==
{
	"CertificateID":"LSC-CLIFFORD-HOMOGENEITY",
	"Status":"PASS",
	"ExpectedChecks":27,
	"ActualChecks":27,
	"PassedChecks":27,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":0.1053902,
	"SourceSHA256":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
	"Checks":[
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00001",
			"Name":"F: degree of L(G)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00002",
			"Name":"F: degree of prefactor",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00003",
			"Name":"F: degree of G1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00004",
			"Name":"F: degree of G2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00005",
			"Name":"F: V_gamma has weighted degree four",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00006",
			"Name":"F: D_gamma has weighted degree minus two",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00007",
			"Name":"F: Q_gamma has weighted degree two",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00008",
			"Name":"F: Qhat has weighted degree two",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00009",
			"Name":"F: normalized quotient has degree zero",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00010",
			"Name":"F: S\/R squared equals lambda H",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00011",
			"Name":"F: S=R squared lambda H before normalization",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00012",
			"Name":"F: H on lambda=0",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00013",
			"Name":"F: H on lambda=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00014",
			"Name":"F: H on theta=0",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00015",
			"Name":"F: H on theta=1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00016",
			"Name":"F: cleared endpoint is polynomial, case 1",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00017",
			"Name":"F: cleared endpoint is polynomial, case 2",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00018",
			"Name":"F: cleared endpoint is polynomial, case 3",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00019",
			"Name":"F: cleared endpoint is polynomial, case 4",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00020",
			"Name":"F: denominator clearing identity, case 1",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00021",
			"Name":"F: denominator clearing identity, case 2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00022",
			"Name":"F: denominator clearing identity, case 3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00023",
			"Name":"F: denominator clearing identity, case 4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00024",
			"Name":"F: polynomial value at H=0 is finite, case 1",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00025",
			"Name":"F: polynomial value at H=0 is finite, case 2",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00026",
			"Name":"F: polynomial value at H=0 is finite, case 3",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-HOMOGENEITY::00027",
			"Name":"F: polynomial value at H=0 is finite, case 4",
			"Passed":true,
			"Detail":"True"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CLIFFORD-PULLBACK.json <==
{
	"CertificateID":"LSC-CLIFFORD-PULLBACK",
	"Status":"PASS",
	"ExpectedChecks":50,
	"ActualChecks":50,
	"PassedChecks":50,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":1.57101e-2,
	"SourceSHA256":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
	"Checks":[
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00001",
			"Name":"Riedler corrected gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00002",
			"Name":"Riedler corrected defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00003",
			"Name":"quartic cometric determinant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00004",
			"Name":"quartic Jacobi coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00005",
			"Name":"quartic spherical gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00006",
			"Name":"quartic spherical defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00007",
			"Name":"harmonic CM target gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00008",
			"Name":"harmonic CM target Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00009",
			"Name":"harmonic CM weighted transfer polynomial",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00010",
			"Name":"harmonic CM source cometric determinant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00011",
			"Name":"harmonic CM source gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00012",
			"Name":"harmonic CM source Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00013",
			"Name":"harmonic CM pullback defect identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00014",
			"Name":"harmonic CM explicit source certificate",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00015",
			"Name":"Cartan source closure specialization",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00016",
			"Name":"Cartan sextic gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00017",
			"Name":"Cartan sextic defining defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00018",
			"Name":"Cartan degree-ten source defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00019",
			"Name":"Cartan source determinant",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00020",
			"Name":"Cartan first transfer coefficient m=14",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00021",
			"Name":"Cartan second transfer coefficient m=14",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00022",
			"Name":"Cartan first transfer coefficient m=26",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00023",
			"Name":"Cartan second transfer coefficient m=26",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00024",
			"Name":"Cartan source potential homogeneous degree ten",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00025",
			"Name":"unequal Lawson target defining defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00026",
			"Name":"unequal Lawson symbolic radial-power transfer",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00027",
			"Name":"unequal Lawson linear radial-power transfer",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00028",
			"Name":"unequal Lawson transfer square completion",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00029",
			"Name":"unequal Lawson source gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00030",
			"Name":"unequal Lawson source defining defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00031",
			"Name":"unequal Lawson explicit source certificate",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00032",
			"Name":"unequal Lawson target defect square completion",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00033",
			"Name":"unequal Lawson target gradient square completion",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00034",
			"Name":"unequal Lawson source potential homogeneous degree eight",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00035",
			"Name":"Cartan boundary Jacobi coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00036",
			"Name":"Cartan positive Hardy remainder m=14",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00037",
			"Name":"Cartan positive Hardy remainder m=26",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00038",
			"Name":"unequal Lawson boundary Jacobi coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00039",
			"Name":"unequal Lawson Hardy bound 2273\/4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00040",
			"Name":"quartic gradient-square Laplacian from closure",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00041",
			"Name":"orthogonal quartic gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00042",
			"Name":"orthogonal quartic Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00043",
			"Name":"orthogonal quartic minimal-level numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00044",
			"Name":"orthogonality of the three splitting quartics",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00045",
			"Name":"Riedler sixteen-dimensional curvature",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00046",
			"Name":"Riedler induced Laplacian of Q",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00047",
			"Name":"Riedler link gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00048",
			"Name":"Riedler link Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00049",
			"Name":"Riedler angular eigenfunction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CLIFFORD-PULLBACK::00050",
			"Name":"Riedler negative Hardy quotient",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-COMPLEX-DETERMINANT.json <==
{
	"CertificateID":"LSC-COMPLEX-DETERMINANT",
	"Status":"PASS",
	"ExpectedChecks":134,
	"ActualChecks":134,
	"PassedChecks":134,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":0.2521586,
	"SourceSHA256":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
	"Checks":[
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00001",
			"Name":"symbolic identity for the telescoping numerator",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00002",
			"Name":"direct\/formal determinant C, order 2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00003",
			"Name":"nonnegative determinant sample, order 2",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00004",
			"Name":"direct\/formal determinant C, order 3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00005",
			"Name":"nonnegative determinant sample, order 3",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00006",
			"Name":"determinant recurrence, order 3, variables 3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00007",
			"Name":"determinant recurrence, order 3, variables 5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00008",
			"Name":"direct\/formal determinant C, order 4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00009",
			"Name":"nonnegative determinant sample, order 4",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00010",
			"Name":"determinant recurrence, order 4, variables 4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00011",
			"Name":"determinant recurrence, order 4, variables 6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00012",
			"Name":"direct\/formal determinant C, order 5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00013",
			"Name":"nonnegative determinant sample, order 5",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00014",
			"Name":"determinant recurrence, order 5, variables 5",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00015",
			"Name":"determinant recurrence, order 5, variables 7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00016",
			"Name":"direct\/formal determinant C, order 6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00017",
			"Name":"nonnegative determinant sample, order 6",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00018",
			"Name":"determinant recurrence, order 6, variables 6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00019",
			"Name":"determinant recurrence, order 6, variables 8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00020",
			"Name":"direct\/formal determinant C, order 7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00021",
			"Name":"nonnegative determinant sample, order 7",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00022",
			"Name":"determinant recurrence, order 7, variables 7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00023",
			"Name":"determinant recurrence, order 7, variables 9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00024",
			"Name":"direct\/formal determinant C, order 8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00025",
			"Name":"nonnegative determinant sample, order 8",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00026",
			"Name":"determinant recurrence, order 8, variables 8",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00027",
			"Name":"determinant recurrence, order 8, variables 10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00028",
			"Name":"direct\/formal determinant C, order 9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00029",
			"Name":"nonnegative determinant sample, order 9",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00030",
			"Name":"determinant recurrence, order 9, variables 9",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00031",
			"Name":"determinant recurrence, order 9, variables 11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00032",
			"Name":"direct\/formal determinant C, order 10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00033",
			"Name":"nonnegative determinant sample, order 10",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00034",
			"Name":"determinant recurrence, order 10, variables 10",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00035",
			"Name":"determinant recurrence, order 10, variables 12",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00036",
			"Name":"exact scalar budget r=2",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00037",
			"Name":"exact scalar budget r=3",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00038",
			"Name":"exact scalar budget r=4",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00039",
			"Name":"exact scalar budget r=5",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00040",
			"Name":"exact scalar budget r=6",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00041",
			"Name":"exact scalar budget r=7",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00042",
			"Name":"exact scalar budget r=8",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00043",
			"Name":"exact scalar budget r=9",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00044",
			"Name":"exact scalar budget r=10",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00045",
			"Name":"exact scalar budget r=11",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00046",
			"Name":"exact scalar budget r=12",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00047",
			"Name":"exact scalar budget r=13",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00048",
			"Name":"exact scalar budget r=14",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00049",
			"Name":"exact scalar budget r=15",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00050",
			"Name":"exact scalar budget r=16",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00051",
			"Name":"exact scalar budget r=17",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00052",
			"Name":"exact scalar budget r=18",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00053",
			"Name":"exact scalar budget r=19",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00054",
			"Name":"exact scalar budget r=20",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00055",
			"Name":"exact scalar budget r=21",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00056",
			"Name":"exact scalar budget r=22",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00057",
			"Name":"exact scalar budget r=23",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00058",
			"Name":"exact scalar budget r=24",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00059",
			"Name":"exact scalar budget r=25",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00060",
			"Name":"exact scalar budget r=26",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00061",
			"Name":"exact scalar budget r=27",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00062",
			"Name":"exact scalar budget r=28",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00063",
			"Name":"exact scalar budget r=29",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00064",
			"Name":"exact scalar budget r=30",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00065",
			"Name":"exact scalar budget r=31",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00066",
			"Name":"exact scalar budget r=32",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00067",
			"Name":"exact scalar budget r=33",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00068",
			"Name":"exact scalar budget r=34",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00069",
			"Name":"exact scalar budget r=35",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00070",
			"Name":"exact scalar budget r=36",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00071",
			"Name":"exact scalar budget r=37",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00072",
			"Name":"exact scalar budget r=38",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00073",
			"Name":"exact scalar budget r=39",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00074",
			"Name":"exact scalar budget r=40",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00075",
			"Name":"exact scalar budget r=41",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00076",
			"Name":"exact scalar budget r=42",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00077",
			"Name":"exact scalar budget r=43",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00078",
			"Name":"exact scalar budget r=44",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00079",
			"Name":"exact scalar budget r=45",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00080",
			"Name":"exact scalar budget r=46",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00081",
			"Name":"exact scalar budget r=47",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00082",
			"Name":"exact scalar budget r=48",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00083",
			"Name":"exact scalar budget r=49",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00084",
			"Name":"exact scalar budget r=50",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00085",
			"Name":"exact scalar budget r=51",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00086",
			"Name":"exact scalar budget r=52",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00087",
			"Name":"exact scalar budget r=53",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00088",
			"Name":"exact scalar budget r=54",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00089",
			"Name":"exact scalar budget r=55",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00090",
			"Name":"exact scalar budget r=56",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00091",
			"Name":"exact scalar budget r=57",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00092",
			"Name":"exact scalar budget r=58",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00093",
			"Name":"exact scalar budget r=59",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00094",
			"Name":"exact scalar budget r=60",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00095",
			"Name":"exact scalar budget r=61",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00096",
			"Name":"exact scalar budget r=62",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00097",
			"Name":"exact scalar budget r=63",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00098",
			"Name":"exact scalar budget r=64",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00099",
			"Name":"exact scalar budget r=65",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00100",
			"Name":"exact scalar budget r=66",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00101",
			"Name":"exact scalar budget r=67",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00102",
			"Name":"exact scalar budget r=68",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00103",
			"Name":"exact scalar budget r=69",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00104",
			"Name":"exact scalar budget r=70",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00105",
			"Name":"exact scalar budget r=71",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00106",
			"Name":"exact scalar budget r=72",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00107",
			"Name":"exact scalar budget r=73",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00108",
			"Name":"exact scalar budget r=74",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00109",
			"Name":"exact scalar budget r=75",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00110",
			"Name":"exact scalar budget r=76",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00111",
			"Name":"exact scalar budget r=77",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00112",
			"Name":"exact scalar budget r=78",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00113",
			"Name":"exact scalar budget r=79",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00114",
			"Name":"exact scalar budget r=80",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00115",
			"Name":"exact scalar budget r=81",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00116",
			"Name":"exact scalar budget r=82",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00117",
			"Name":"exact scalar budget r=83",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00118",
			"Name":"exact scalar budget r=84",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00119",
			"Name":"exact scalar budget r=85",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00120",
			"Name":"exact scalar budget r=86",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00121",
			"Name":"exact scalar budget r=87",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00122",
			"Name":"exact scalar budget r=88",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00123",
			"Name":"exact scalar budget r=89",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00124",
			"Name":"exact scalar budget r=90",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00125",
			"Name":"exact scalar budget r=91",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00126",
			"Name":"exact scalar budget r=92",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00127",
			"Name":"exact scalar budget r=93",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00128",
			"Name":"exact scalar budget r=94",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00129",
			"Name":"exact scalar budget r=95",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00130",
			"Name":"exact scalar budget r=96",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00131",
			"Name":"exact scalar budget r=97",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00132",
			"Name":"exact scalar budget r=98",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00133",
			"Name":"exact scalar budget r=99",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-COMPLEX-DETERMINANT::00134",
			"Name":"exact scalar budget r=100",
			"Passed":true,
			"Detail":"True"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CUBIC-CERTIFICATES.json <==
{
	"CertificateID":"LSC-CUBIC-CERTIFICATES",
	"Status":"PASS",
	"ExpectedChecks":38,
	"ActualChecks":38,
	"PassedChecks":38,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":6.11943e-2,
	"SourceSHA256":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
	"Checks":[
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00001",
			"Name":"unified gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00002",
			"Name":"unified Laplacian ratio",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00003",
			"Name":"unified H\/J defect identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00004",
			"Name":"trace corollary remainder",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00005",
			"Name":"Clifford Gamma(f,s)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00006",
			"Name":"Clifford Gamma(s,s)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00007",
			"Name":"Clifford Gamma(f,D)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00008",
			"Name":"Clifford Gamma(s,D)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00009",
			"Name":"Clifford Gamma(D,D)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00010",
			"Name":"Clifford normalized Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00011",
			"Name":"Clifford H44 decomposition",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00012",
			"Name":"Clifford parameter increment",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00013",
			"Name":"Clifford power obstruction endpoint",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00014",
			"Name":"Clifford power obstruction interior",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00015",
			"Name":"radial lift gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00016",
			"Name":"radial lift defect identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00017",
			"Name":"dimension 26 radial lift coefficient 11",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00018",
			"Name":"dimension 26 radial lift coefficient 14",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00019",
			"Name":"dimension 26 radial lift coefficient 330",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00020",
			"Name":"nonradial Gamma(F,F)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00021",
			"Name":"nonradial harmonicity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00022",
			"Name":"nonradial minimality",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00023",
			"Name":"nonradial Delta(P)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00024",
			"Name":"nonradial Gamma(P,P)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00025",
			"Name":"nonradial H gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00026",
			"Name":"nonradial H Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00027",
			"Name":"nonradial exact N defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00028",
			"Name":"nonradial seven-summand decomposition",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00029",
			"Name":"nonradial rho=0 strictness reduction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00030",
			"Name":"nonradial P maximum remainder",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00031",
			"Name":"nonradial square bound for H Delta(H)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00032",
			"Name":"nonradial H Delta(H) lower coefficients",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00033",
			"Name":"nonharmonic H gradient chain rule",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00034",
			"Name":"nonharmonic H Laplacian chain rule",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00035",
			"Name":"nonharmonic B identity with Bochner correction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00036",
			"Name":"nonharmonic C identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00037",
			"Name":"nonharmonic leading coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-CERTIFICATES::00038",
			"Name":"nonharmonic to radial leading term",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CUBIC-CUTOFF-EXPONENT.json <==
{
	"CertificateID":"LSC-CUBIC-CUTOFF-EXPONENT",
	"Status":"PASS",
	"ExpectedChecks":1,
	"ActualChecks":1,
	"PassedChecks":1,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":3.7032e-3,
	"SourceSHA256":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
	"Checks":[
		{
			"CheckID":"LSC-CUBIC-CUTOFF-EXPONENT::00001",
			"Name":"cubic singular cutoff exponent",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CUBIC-METRIC-ALGEBRA.json <==
{
	"CertificateID":"LSC-CUBIC-METRIC-ALGEBRA",
	"Status":"PASS",
	"ExpectedChecks":31,
	"ActualChecks":31,
	"PassedChecks":31,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":4.52427e-2,
	"SourceSHA256":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
	"Checks":[
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00001",
			"Name":"C07G-01 cubic dictionary F = <x^2,x>\/6",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00002",
			"Name":"C07G-02 cubic dictionary gradient = x^2\/2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00003",
			"Name":"C07G-03 cubic dictionary Hessian = L_x",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00004",
			"Name":"C07G-04 cubic dictionary Laplacian = trace L_x",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00005",
			"Name":"C07G-05 gradient square = |x^2|^2\/4",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00006",
			"Name":"C07G-06 gradient S = x^3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00007",
			"Name":"C07G-07 general Bochner identity including nonharmonic term",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00008",
			"Name":"C07G-08 translation derivative and annihilator identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00009",
			"Name":"C07G-09 general quadratic-weight cubic-algebra residual",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00010",
			"Name":"C07G-10 quadratic Gamma and Jordan product",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00011",
			"Name":"C07G-11 Euler-operator commutator sign",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00012",
			"Name":"C07G-12 diagonal double-commutator entries",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00013",
			"Name":"C07G-13 critical cubic curvature quadratic Taylor coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00014",
			"Name":"C07G-14 quadratic Hessian curvature identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00015",
			"Name":"C07G-15 general quadratic q contributes q(c) h at order two",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00016",
			"Name":"C07G-16 general-q Hessian polynomial residual",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00017",
			"Name":"C07G-17 smooth-multiplier quadratic Taylor jet",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00018",
			"Name":"C07G-18 positive-multiplier order-four sign under Hessian relation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00019",
			"Name":"C07G-19 gradient identities imply radial weight q = 2R",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00020",
			"Name":"C07G-20 variable-K SF gradient square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00021",
			"Name":"C07G-21 variable-K SF Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00022",
			"Name":"C07G-22 SF contractions with R F S",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00023",
			"Name":"C07G-23 SF gradient-square partial derivatives",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00024",
			"Name":"C07G-24 variable-K SF curvature polynomial",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00025",
			"Name":"C07G-25 variable-K SF positive decomposition",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00026",
			"Name":"C07G-26 quotient polynomial extension at F = 0",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00027",
			"Name":"C07G-27 radial specialization K = 4kR",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00028",
			"Name":"C07G-28 positive-S spherical maximum branch F nonzero",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00029",
			"Name":"C07G-29 positive-S spherical maximum branch F zero",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00030",
			"Name":"C07G-30 Q nonnegative coefficients on stated nonnegative domain",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CUBIC-METRIC-ALGEBRA::00031",
			"Name":"C07G-31 SF decomposition nonnegative coefficients on stated slack domain",
			"Passed":true,
			"Detail":"True"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-CUBIC-NORMALIZED.json <==
{
	"CertificateID":"LSC-CUBIC-NORMALIZED",
	"Status":"PASS",
	"ExpectedChecks":18,
	"ActualChecks":18,
	"PassedChecks":18,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":8.4242e-3,
	"SourceSHA256":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
	"Checks":[
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00001",
			"Name":"cubic SF gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00002",
			"Name":"cubic SF Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00003",
			"Name":"cubic SF defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00004",
			"Name":"cubic parameter propagation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00005",
			"Name":"cubic angular power Jacobi identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00006",
			"Name":"cubic smaller eigenfunction root",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00007",
			"Name":"cubic singular cutoff exponent",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00008",
			"Name":"cubic sharp Hardy square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00009",
			"Name":"cubic sharp Hardy value in dimension 27",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00010",
			"Name":"quaternionic cubic normalized gradient square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00011",
			"Name":"quaternionic cubic mixed gradient closure",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00012",
			"Name":"quaternionic cubic quartic gradient closure",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00013",
			"Name":"quaternionic cubic nonzero critical point",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00014",
			"Name":"quaternionic cubic harmonic Hessian trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00015",
			"Name":"quaternionic cubic Hessian norm and Bochner coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00016",
			"Name":"cubic SF boundary Jacobi coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00017",
			"Name":"cubic SF certificate Hardy bound",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-CUBIC-NORMALIZED::00018",
			"Name":"cubic SF certificate value in dimension 27",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-EXCEPTIONAL-CUBICS.json <==
{
	"CertificateID":"LSC-EXCEPTIONAL-CUBICS",
	"Status":"PASS",
	"ExpectedChecks":28,
	"ActualChecks":28,
	"PassedChecks":28,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":3.98026e-2,
	"SourceSHA256":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
	"Checks":[
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00001",
			"Name":"SF gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00002",
			"Name":"SF Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00003",
			"Name":"SF defect, with arbitrary Delta R and Delta D",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00004",
			"Name":"SF positive decomposition",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00005",
			"Name":"SF threshold at balanced spectrum and F=0",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00006",
			"Name":"sqrt(RS)F gradient norm",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00007",
			"Name":"sqrt(RS)F certificate for Jordan d=2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00008",
			"Name":"Jordan drift transfer",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00009",
			"Name":"Sign of the transfer bracket",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00010",
			"Name":"Gram Delta R",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00011",
			"Name":"Gram Delta S",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00012",
			"Name":"Gram Delta D",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00013",
			"Name":"Gram Gamma RR",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00014",
			"Name":"Gram Gamma RS",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00015",
			"Name":"Gram Gamma RD",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00016",
			"Name":"Gram Gamma SS",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00017",
			"Name":"Gram Gamma SD",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00018",
			"Name":"Gram Gamma DD",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00019",
			"Name":"G2 Delta D = 10S",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00020",
			"Name":"Alternating F: Gamma(F,S)=4RF",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00021",
			"Name":"Alternating F: Gamma(F,D)=2SF",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00022",
			"Name":"G2 coordinate gradient norm = Gram e2",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00023",
			"Name":"G2 harmonicity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00024",
			"Name":"G2 independence: explicit Jacobian formula",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00025",
			"Name":"G2 rank-one Hessian cubic identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00026",
			"Name":"G2 rank-one Hessian trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00027",
			"Name":"G2 rank-one Hessian squared trace",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-EXCEPTIONAL-CUBICS::00028",
			"Name":"G2 rank-one Hessian characteristic polynomial",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-GENERAL-QUARTIC.json <==
{
	"CertificateID":"LSC-GENERAL-QUARTIC",
	"Status":"PASS",
	"ExpectedChecks":46,
	"ActualChecks":46,
	"PassedChecks":46,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":2.02356e-2,
	"SourceSHA256":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
	"Checks":[
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00001",
			"Name":"minimal_quartic_defect",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00002",
			"Name":"image_linear_positive_decomposition",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00003",
			"Name":"degree_eight_gradient_square",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00004",
			"Name":"degree_eight_Laplacian",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00005",
			"Name":"degree_eight_normalized_defect",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00006",
			"Name":"degree_ten_gradient_square",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00007",
			"Name":"degree_ten_Laplacian",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00008",
			"Name":"degree_ten_normalized_defect",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00009",
			"Name":"potential_homogeneous_degree_8",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00010",
			"Name":"potential_homogeneous_degree_10",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00011",
			"Name":"degree_ten_dimension_correction",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00012",
			"Name":"degree_eight_boundary_beta",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00013",
			"Name":"degree_ten_boundary_beta",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00014",
			"Name":"degree_eight_beta_lower_bound_remainder",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00015",
			"Name":"degree_ten_beta_lower_bound_remainder",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00016",
			"Name":"degree_eight_Hardy_coefficient",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00017",
			"Name":"degree_ten_Hardy_coefficient",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00018",
			"Name":"Hardy_positive_h_at_least_ten",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"41\/4 + 11*uu + uu^2 + 3*vv + 2*uu*vv + vv^2\", \"variables_assumed_nonnegative\" -> {\"uu\", \"vv\"}, \"nonzero_coefficients\" -> {\"1\", \"2\", \"11\", \"1\", \"3\", \"41\/4\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00019",
			"Name":"Hardy_positive_balanced_h_eight",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"17\/4 + 7*vv + vv^2\", \"variables_assumed_nonnegative\" -> {\"vv\"}, \"nonzero_coefficients\" -> {\"1\", \"7\", \"17\/4\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00020",
			"Name":"degree_eight_monotonicity_in_s",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00021",
			"Name":"degree_eight_reflection_symmetry",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00022",
			"Name":"degree_eight_left_endpoint",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00023",
			"Name":"degree_eight_vertex",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00024",
			"Name":"degree_eight_vertex_enters_interval",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00025",
			"Name":"degree_eight_negative_discriminant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00026",
			"Name":"degree_eight_discriminant_monotonicity",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00027",
			"Name":"degree_eight_discriminant_derivative_factor",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"37 + 14*uu + uu^2\", \"variables_assumed_nonnegative\" -> {\"uu\"}, \"nonzero_coefficients\" -> {\"1\", \"14\", \"37\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00028",
			"Name":"degree_eight_discriminant_at_vertex_threshold",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00029",
			"Name":"degree_eight_threshold_factor_h_at_least_thirteen",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"8 + 12*uu + uu^2\", \"variables_assumed_nonnegative\" -> {\"uu\"}, \"nonzero_coefficients\" -> {\"1\", \"12\", \"8\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00030",
			"Name":"degree_eight_h_twelve_endpoint_discriminant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00031",
			"Name":"degree_ten_h_10_negative_discriminant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00032",
			"Name":"degree_ten_h_10_discriminant_parameter_remainder",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00033",
			"Name":"degree_ten_h_10_constant_factor",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"5\/4 + 3*ww\", \"variables_assumed_nonnegative\" -> {\"ww\"}, \"nonzero_coefficients\" -> {\"3\", \"5\/4\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00034",
			"Name":"degree_ten_h_10_leading_factor",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"30 + 117*ss + 207*ss^2\", \"variables_assumed_nonnegative\" -> {\"ss\"}, \"nonzero_coefficients\" -> {\"207\", \"117\", \"30\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00035",
			"Name":"degree_ten_h_10_positive_lower_bound_decomposition",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00036",
			"Name":"degree_ten_h_10_lower_bound_constant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00037",
			"Name":"degree_ten_h_10_positive_discriminant_bound",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"1797\/1024 + (45*ss)\/2 + (117*ss^2)\/16 + (4347*uu)\/16\", \"variables_assumed_nonnegative\" -> {\"ss\", \"uu\"}, \"nonzero_coefficients\" -> {\"117\/16\", \"45\/2\", \"4347\/16\", \"1797\/1024\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00038",
			"Name":"degree_ten_h_11_negative_discriminant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00039",
			"Name":"degree_ten_h_11_discriminant_parameter_remainder",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00040",
			"Name":"degree_ten_h_11_constant_factor",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"11\/4 + ww\", \"variables_assumed_nonnegative\" -> {\"ww\"}, \"nonzero_coefficients\" -> {\"1\", \"11\/4\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00041",
			"Name":"degree_ten_h_11_leading_factor",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"33 + 132*ss + 225*ss^2\", \"variables_assumed_nonnegative\" -> {\"ss\"}, \"nonzero_coefficients\" -> {\"225\", \"132\", \"33\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00042",
			"Name":"degree_ten_h_11_positive_lower_bound_decomposition",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00043",
			"Name":"degree_ten_h_11_lower_bound_constant",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00044",
			"Name":"degree_ten_h_11_positive_discriminant_bound",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"1309\/162 + (6128*ss)\/81 + (14240*ss^2)\/81 + (800*uu)\/9\", \"variables_assumed_nonnegative\" -> {\"ss\", \"uu\"}, \"nonzero_coefficients\" -> {\"14240\/81\", \"6128\/81\", \"800\/9\", \"1309\/162\"}|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00045",
			"Name":"balanced_h_eight_normalized_defect",
			"Passed":true,
			"Detail":"<|\"residual\" -> \"0\"|>"
		},
		{
			"CheckID":"LSC-GENERAL-QUARTIC::00046",
			"Name":"balanced_h_eight_r0_at_least_five_positive_coefficients",
			"Passed":true,
			"Detail":"<|\"polynomial\" -> \"ss\/4 + (ss*uu)\/2 + 24*vv + 111*ss*vv + 243*ss^2*vv + 6*ss*uu*vv + 18*ss^2*uu*vv\", \"variables_assumed_nonnegative\" -> {\"ss\", \"uu\", \"vv\"}, \"nonzero_coefficients\" -> {\"18\", \"243\", \"6\", \"1\/2\", \"111\", \"1\/4\", \"24\"}|>"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-GRADIENT-STRUCTURE.json <==
{
	"CertificateID":"LSC-GRADIENT-STRUCTURE",
	"Status":"PASS",
	"ExpectedChecks":32,
	"ActualChecks":32,
	"PassedChecks":32,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":2.69523e-2,
	"SourceSHA256":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
	"Checks":[
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00001",
			"Name":"radial_potential_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00002",
			"Name":"radial_potential_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00003",
			"Name":"radial_potential_normalized_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00004",
			"Name":"Bochner_Hessian_norm",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00005",
			"Name":"critical_quartic_reduction",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00006",
			"Name":"critical_nonzero_eigenvalue",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00007",
			"Name":"cone_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00008",
			"Name":"cone_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00009",
			"Name":"cone_second_fundamental_norm",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00010",
			"Name":"normalized_link_gradient",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00011",
			"Name":"normalized_link_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00012",
			"Name":"maximum_rank_dimension_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00013",
			"Name":"distance_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00014",
			"Name":"normal_flow_volume_density",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00015",
			"Name":"intrinsic_power_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00016",
			"Name":"cone_gradient_power_Jacobi",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00017",
			"Name":"cone_separated_Jacobi",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00018",
			"Name":"optimal_indicial_root",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00019",
			"Name":"optimal_multiplier_Jacobi_gap",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00020",
			"Name":"optimal_multiplier_degree",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00021",
			"Name":"optimal_normal_speed_degree",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00022",
			"Name":"optimal_positive_exponent_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00023",
			"Name":"odd_flow_first_integral",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00024",
			"Name":"odd_minimum_Q_elimination",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00025",
			"Name":"odd_minimum_Hessian_elimination",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00026",
			"Name":"odd_elimination_factor",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00027",
			"Name":"odd_maximum_Hessian_delta",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00028",
			"Name":"odd_forced_epsilon",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00029",
			"Name":"odd_forced_delta",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00030",
			"Name":"odd_forced_Q_derivative",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00031",
			"Name":"odd_two_rank_separation",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-GRADIENT-STRUCTURE::00032",
			"Name":"stable_dimension_slack",
			"Passed":true,
			"Detail":"Exact residual: 0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-HARMONIC-SPECTRAL.json <==
{
	"CertificateID":"LSC-HARMONIC-SPECTRAL",
	"Status":"PASS",
	"ExpectedChecks":61,
	"ActualChecks":61,
	"PassedChecks":61,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":2.92137e-2,
	"SourceSHA256":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
	"Checks":[
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00001",
			"Name":"general_log_multiplier_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00002",
			"Name":"divisible_two_coefficient_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00003",
			"Name":"Jacobi_boundary_coefficient",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00004",
			"Name":"gradient_norm_multiplier_D0",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00005",
			"Name":"spectral_explicit_certificate_all_orders",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00006",
			"Name":"reciprocal_root_derivative",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00007",
			"Name":"antitone_numerator_decomposition",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00008",
			"Name":"balanced_threshold_all_orders",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00009",
			"Name":"threshold_normalization",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00010",
			"Name":"pairing_order_2_indices_1_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00011",
			"Name":"pairing_order_2_indices_1_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00012",
			"Name":"pairing_order_2_indices_2_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00013",
			"Name":"root_derivation_order_2_index_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00014",
			"Name":"root_derivation_order_2_index_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00015",
			"Name":"Newton_expansion_order_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00016",
			"Name":"pairing_order_3_indices_1_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00017",
			"Name":"pairing_order_3_indices_1_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00018",
			"Name":"pairing_order_3_indices_1_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00019",
			"Name":"pairing_order_3_indices_2_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00020",
			"Name":"pairing_order_3_indices_2_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00021",
			"Name":"pairing_order_3_indices_3_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00022",
			"Name":"root_derivation_order_3_index_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00023",
			"Name":"root_derivation_order_3_index_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00024",
			"Name":"root_derivation_order_3_index_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00025",
			"Name":"Newton_expansion_order_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00026",
			"Name":"pairing_order_4_indices_1_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00027",
			"Name":"pairing_order_4_indices_1_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00028",
			"Name":"pairing_order_4_indices_1_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00029",
			"Name":"pairing_order_4_indices_1_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00030",
			"Name":"pairing_order_4_indices_2_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00031",
			"Name":"pairing_order_4_indices_2_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00032",
			"Name":"pairing_order_4_indices_2_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00033",
			"Name":"pairing_order_4_indices_3_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00034",
			"Name":"pairing_order_4_indices_3_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00035",
			"Name":"pairing_order_4_indices_4_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00036",
			"Name":"root_derivation_order_4_index_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00037",
			"Name":"root_derivation_order_4_index_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00038",
			"Name":"root_derivation_order_4_index_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00039",
			"Name":"root_derivation_order_4_index_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00040",
			"Name":"Newton_expansion_order_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00041",
			"Name":"pairing_order_5_indices_1_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00042",
			"Name":"pairing_order_5_indices_1_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00043",
			"Name":"pairing_order_5_indices_1_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00044",
			"Name":"pairing_order_5_indices_1_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00045",
			"Name":"pairing_order_5_indices_1_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00046",
			"Name":"pairing_order_5_indices_2_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00047",
			"Name":"pairing_order_5_indices_2_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00048",
			"Name":"pairing_order_5_indices_2_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00049",
			"Name":"pairing_order_5_indices_2_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00050",
			"Name":"pairing_order_5_indices_3_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00051",
			"Name":"pairing_order_5_indices_3_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00052",
			"Name":"pairing_order_5_indices_3_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00053",
			"Name":"pairing_order_5_indices_4_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00054",
			"Name":"pairing_order_5_indices_4_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00055",
			"Name":"pairing_order_5_indices_5_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00056",
			"Name":"root_derivation_order_5_index_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00057",
			"Name":"root_derivation_order_5_index_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00058",
			"Name":"root_derivation_order_5_index_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00059",
			"Name":"root_derivation_order_5_index_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00060",
			"Name":"root_derivation_order_5_index_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-HARMONIC-SPECTRAL::00061",
			"Name":"Newton_expansion_order_5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-INTERVAL-POSITIVITY.json <==
{
	"CertificateID":"LSC-INTERVAL-POSITIVITY",
	"Status":"PASS",
	"ExpectedChecks":15,
	"ActualChecks":15,
	"PassedChecks":15,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":6.4803e-3,
	"SourceSHA256":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
	"Checks":[
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00001",
			"Name":"positive Bernstein coefficients g=2, t=1\/3",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00002",
			"Name":"positive Bernstein coefficients g=4, t=1\/7",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00003",
			"Name":"positive Bernstein coefficients g=4, t=3\/7",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00004",
			"Name":"Bernstein table {-7\/4, -1}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00005",
			"Name":"positive Bernstein minimum {-7\/4, -1}",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00006",
			"Name":"Bernstein table {-1, -1\/2}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00007",
			"Name":"positive Bernstein minimum {-1, -1\/2}",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00008",
			"Name":"Bernstein table {-1\/2, 0}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00009",
			"Name":"positive Bernstein minimum {-1\/2, 0}",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00010",
			"Name":"Bernstein table {0, 1\/8}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00011",
			"Name":"positive Bernstein minimum {0, 1\/8}",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00012",
			"Name":"Bernstein table {1\/8, 1\/4}",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00013",
			"Name":"positive Bernstein minimum {1\/8, 1\/4}",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00014",
			"Name":"Sturm endpoint signs at -7\/4",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-INTERVAL-POSITIVITY::00015",
			"Name":"Sturm endpoint signs at 1\/4",
			"Passed":true,
			"Detail":"True"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-INTRINSIC-FIVE-GENERATORS.json <==
{
	"CertificateID":"LSC-INTRINSIC-FIVE-GENERATORS",
	"Status":"PASS",
	"ExpectedChecks":62,
	"ActualChecks":62,
	"PassedChecks":62,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":0.3097707,
	"SourceSHA256":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
	"Checks":[
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00001",
			"Name":"d=1: orthonormal_B_coordinates",
			"Passed":true,
			"Detail":"Tr[Z.Z]\/2 equals the sum of squares of all B coordinates."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00002",
			"Name":"d=1: orthonormal_U_coordinates",
			"Passed":true,
			"Detail":"u* u equals the sum of squares of all U coordinates."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00003",
			"Name":"d=1: Gamma(r,r)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00004",
			"Name":"d=1: Gamma(r,s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00005",
			"Name":"d=1: Gamma(r,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00006",
			"Name":"d=1: Gamma(r,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00007",
			"Name":"d=1: Gamma(r,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00008",
			"Name":"d=1: Gamma(s,s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00009",
			"Name":"d=1: Gamma(s,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00010",
			"Name":"d=1: Gamma(s,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00011",
			"Name":"d=1: Gamma(s,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00012",
			"Name":"d=1: Gamma(a,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00013",
			"Name":"d=1: Gamma(a,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00014",
			"Name":"d=1: Gamma(a,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00015",
			"Name":"d=1: Gamma(p,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00016",
			"Name":"d=1: Gamma(p,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00017",
			"Name":"d=1: Gamma(h,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00018",
			"Name":"d=1: Delta(r)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00019",
			"Name":"d=1: Delta(s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00020",
			"Name":"d=1: Delta(a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00021",
			"Name":"d=1: Delta(p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00022",
			"Name":"d=1: Delta(h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00023",
			"Name":"d=1: F_is_harmonic",
			"Passed":true,
			"Detail":"The normalized cubic has zero Euclidean Laplacian."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00024",
			"Name":"d=1: normalized_Hsiang_equation",
			"Passed":true,
			"Detail":"The exact normalized Hsiang identity is L[F]=-q F."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00025",
			"Name":"d=1: D_equals_a_plus_p",
			"Passed":true,
			"Detail":"D=Gamma(r,F)=a+p by independent differentiation."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00026",
			"Name":"d=1: recover_r",
			"Passed":true,
			"Detail":"Both the q formula and Delta[S] formula recover r."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00027",
			"Name":"d=1: recover_s",
			"Passed":true,
			"Detail":"Both the q formula and Delta[S] formula recover s."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00028",
			"Name":"d=1: recover_p",
			"Passed":true,
			"Detail":"The cubic and D recover p=3 F-D\/2."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00029",
			"Name":"d=1: recover_a",
			"Passed":true,
			"Detail":"The cubic and D recover a=3 D\/2-3 F."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00030",
			"Name":"d=1: recover_h",
			"Passed":true,
			"Detail":"Independent differentiation recovers h=(Gamma(a,p)+r s)\/18."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00031",
			"Name":"d=1: rank_five_exact_minor",
			"Passed":true,
			"Detail":"At Z=diag(1,-1,0), u=(1,1,1), the rows (r,a,s,p,h) and columns (x,z,u1,u2,u3) give the nonzero exact minor 4 Sqrt[3]\/3."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00032",
			"Name":"d=2: orthonormal_B_coordinates",
			"Passed":true,
			"Detail":"Tr[Z.Z]\/2 equals the sum of squares of all B coordinates."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00033",
			"Name":"d=2: orthonormal_U_coordinates",
			"Passed":true,
			"Detail":"u* u equals the sum of squares of all U coordinates."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00034",
			"Name":"d=2: Gamma(r,r)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00035",
			"Name":"d=2: Gamma(r,s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00036",
			"Name":"d=2: Gamma(r,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00037",
			"Name":"d=2: Gamma(r,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00038",
			"Name":"d=2: Gamma(r,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00039",
			"Name":"d=2: Gamma(s,s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00040",
			"Name":"d=2: Gamma(s,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00041",
			"Name":"d=2: Gamma(s,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00042",
			"Name":"d=2: Gamma(s,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00043",
			"Name":"d=2: Gamma(a,a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00044",
			"Name":"d=2: Gamma(a,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00045",
			"Name":"d=2: Gamma(a,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00046",
			"Name":"d=2: Gamma(p,p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00047",
			"Name":"d=2: Gamma(p,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00048",
			"Name":"d=2: Gamma(h,h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean first derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00049",
			"Name":"d=2: Delta(r)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00050",
			"Name":"d=2: Delta(s)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00051",
			"Name":"d=2: Delta(a)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00052",
			"Name":"d=2: Delta(p)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00053",
			"Name":"d=2: Delta(h)",
			"Passed":true,
			"Detail":"Exact polynomial equality from ordinary Euclidean second derivatives."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00054",
			"Name":"d=2: F_is_harmonic",
			"Passed":true,
			"Detail":"The normalized cubic has zero Euclidean Laplacian."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00055",
			"Name":"d=2: normalized_Hsiang_equation",
			"Passed":true,
			"Detail":"The exact normalized Hsiang identity is L[F]=-q F."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00056",
			"Name":"d=2: D_equals_a_plus_p",
			"Passed":true,
			"Detail":"D=Gamma(r,F)=a+p by independent differentiation."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00057",
			"Name":"d=2: recover_r",
			"Passed":true,
			"Detail":"Both the q formula and Delta[S] formula recover r."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00058",
			"Name":"d=2: recover_s",
			"Passed":true,
			"Detail":"Both the q formula and Delta[S] formula recover s."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00059",
			"Name":"d=2: recover_p",
			"Passed":true,
			"Detail":"The cubic and D recover p=3 F-D\/2."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00060",
			"Name":"d=2: recover_a",
			"Passed":true,
			"Detail":"The cubic and D recover a=3 D\/2-3 F."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00061",
			"Name":"d=2: recover_h",
			"Passed":true,
			"Detail":"Independent differentiation recovers h=(Gamma(a,p)+r s)\/18."
		},
		{
			"CheckID":"LSC-INTRINSIC-FIVE-GENERATORS::00062",
			"Name":"d=2: rank_five_exact_minor",
			"Passed":true,
			"Detail":"At Z=diag(1,-1,0), u=(1,1,1), the rows (r,a,s,p,h) and columns (x,z,u1,u2,u3) give the nonzero exact minor 4 Sqrt[3]\/3."
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-ISOPARAMETRIC.json <==
{
	"CertificateID":"LSC-ISOPARAMETRIC",
	"Status":"PASS",
	"ExpectedChecks":16,
	"ActualChecks":16,
	"PassedChecks":16,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":8.5712e-3,
	"SourceSHA256":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
	"Checks":[
		{
			"CheckID":"LSC-ISOPARAMETRIC::00001",
			"Name":"rank-one radial defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00002",
			"Name":"isoparametric correction g=2, t=1\/3",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00003",
			"Name":"isoparametric correction g=4, t=1\/7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00004",
			"Name":"isoparametric correction g=4, t=3\/7",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00005",
			"Name":"(4,1,7) correction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00006",
			"Name":"critical isoparametric coefficient z^0 vanishes",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00007",
			"Name":"critical isoparametric coefficient z^1 vanishes",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00008",
			"Name":"critical isoparametric coefficient z^2 vanishes",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00009",
			"Name":"forced critical isoparametric cubic coefficient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00010",
			"Name":"Lin one-sided gradient square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00011",
			"Name":"Lin one-sided Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00012",
			"Name":"Lin one-sided defect 64 R F^2 (v-17u)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00013",
			"Name":"Lawson multiplier",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00014",
			"Name":"Lawson quartic potential",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00015",
			"Name":"inverse squared x-radius",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ISOPARAMETRIC::00016",
			"Name":"inverse squared y-radius",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-JORDAN-PENCIL.json <==
{
	"CertificateID":"LSC-JORDAN-PENCIL",
	"Status":"PASS",
	"ExpectedChecks":65,
	"ActualChecks":65,
	"PassedChecks":65,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":3.11987e-2,
	"SourceSHA256":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
	"Checks":[
		{
			"CheckID":"LSC-JORDAN-PENCIL::00001",
			"Name":"Delta(F_t)=0 for formal d",
			"Passed":true,
			"Detail":"formal closure: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00002",
			"Name":"S_t full polynomial",
			"Passed":true,
			"Detail":"formal closure: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00003",
			"Name":"L(F_t) full polynomial",
			"Passed":true,
			"Detail":"formal closure: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00004",
			"Name":"S_t coefficient of t^0",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00005",
			"Name":"S_t coefficient of t^1",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00006",
			"Name":"S_t coefficient of t^2",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00007",
			"Name":"L(F_t) coefficient of t^0",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00008",
			"Name":"L(F_t) coefficient of t^1",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00009",
			"Name":"L(F_t) coefficient of t^2",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00010",
			"Name":"L(F_t) coefficient of t^3",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00011",
			"Name":"L(F_t) coefficient of t^4",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00012",
			"Name":"L(F_t) displayed t^4 cancellation",
			"Passed":true,
			"Detail":"coefficient checks: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00013",
			"Name":"minimal equation at t=0",
			"Passed":true,
			"Detail":"special parameters: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00014",
			"Name":"minimal equation at t=1",
			"Passed":true,
			"Detail":"special parameters: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00015",
			"Name":"minimal equation at t=-1\/3",
			"Passed":true,
			"Detail":"special parameters: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00016",
			"Name":"existing nonradial S at t=-1\/3",
			"Passed":true,
			"Detail":"special parameters: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00017",
			"Name":"existing nonradial Gamma(F,S)=2qF",
			"Passed":true,
			"Detail":"special parameters: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00018",
			"Name":"real-coordinate Delta(rho)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00019",
			"Name":"real-coordinate Gamma(rho,rho)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00020",
			"Name":"real-coordinate Gamma(rho,nu)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00021",
			"Name":"real-coordinate Gamma(rho,A)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00022",
			"Name":"real-coordinate Gamma(rho,B)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00023",
			"Name":"real-coordinate Gamma(rho,W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00024",
			"Name":"real-coordinate Delta(nu)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00025",
			"Name":"real-coordinate Gamma(nu,nu)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00026",
			"Name":"real-coordinate Gamma(nu,A)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00027",
			"Name":"real-coordinate Gamma(nu,B)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00028",
			"Name":"real-coordinate Gamma(nu,W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00029",
			"Name":"real-coordinate Delta(A)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00030",
			"Name":"real-coordinate Gamma(A,A)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00031",
			"Name":"real-coordinate Gamma(A,B)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00032",
			"Name":"real-coordinate Gamma(A,W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00033",
			"Name":"real-coordinate Delta(B)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00034",
			"Name":"real-coordinate Gamma(B,B)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00035",
			"Name":"real-coordinate Gamma(B,W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00036",
			"Name":"real-coordinate Delta(W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00037",
			"Name":"real-coordinate Gamma(W,W)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00038",
			"Name":"real-coordinate Delta(F_t)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00039",
			"Name":"real-coordinate S_t",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00040",
			"Name":"real-coordinate Hessian definition of L(F_t)",
			"Passed":true,
			"Detail":"independent d=1 coordinates: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00041",
			"Name":"t>0 witness nu",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00042",
			"Name":"t>0 witness A",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00043",
			"Name":"t>0 witness B",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00044",
			"Name":"t>0 witness W",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00045",
			"Name":"t>0 witness F_t=0",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00046",
			"Name":"t>0 witness rho+t*nu",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00047",
			"Name":"t>0 witness |D_u F_t|^2",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00048",
			"Name":"t>0 witness is regular",
			"Passed":true,
			"Detail":"regular zeros: exact condition holds"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00049",
			"Name":"t>0 L(F_t) at witness",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00050",
			"Name":"t>0 direct coordinate F_t=0",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00051",
			"Name":"t>0 direct coordinate L(F_t)",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00052",
			"Name":"t<0 witness nu",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00053",
			"Name":"t<0 witness A",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00054",
			"Name":"t<0 witness B",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00055",
			"Name":"t<0 witness W",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00056",
			"Name":"t<0 witness F_t=0",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00057",
			"Name":"t<0 witness rho+t*nu",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00058",
			"Name":"t<0 witness |D_u F_t|^2",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00059",
			"Name":"t<0 witness is regular",
			"Passed":true,
			"Detail":"regular zeros: exact condition holds"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00060",
			"Name":"t<0 L(F_t) at witness",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00061",
			"Name":"t<0 direct coordinate F_t=0",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00062",
			"Name":"t<0 direct coordinate L(F_t)",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00063",
			"Name":"exceptional nonzero roots are exactly -1\/3 and 1",
			"Passed":true,
			"Detail":"regular zeros: exact condition holds"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00064",
			"Name":"all parameters have common zero diag(1,-1,0),u=0",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		},
		{
			"CheckID":"LSC-JORDAN-PENCIL::00065",
			"Name":"common zero gradient squared norm equals 4\/3",
			"Passed":true,
			"Detail":"regular zeros: exact zero"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-MULTIPLIER-JACOBI.json <==
{
	"CertificateID":"LSC-MULTIPLIER-JACOBI",
	"Status":"PASS",
	"ExpectedChecks":6,
	"ActualChecks":6,
	"PassedChecks":6,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":1.2924e-2,
	"SourceSHA256":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
	"Checks":[
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00001",
			"Name":"general exact multiplier: arbitrary two-jets",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00002",
			"Name":"general scalar composition identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00003",
			"Name":"general spherical numerator from polar differentiation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00004",
			"Name":"degree window: exact completed square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00005",
			"Name":"Simons RF gradient-square identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-MULTIPLIER-JACOBI::00006",
			"Name":"Simons RF polynomial defect",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-ODD-RIGIDITY.json <==
{
	"CertificateID":"LSC-ODD-RIGIDITY",
	"Status":"PASS",
	"ExpectedChecks":15,
	"ActualChecks":15,
	"PassedChecks":15,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":7.0199e-3,
	"SourceSHA256":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
	"Checks":[
		{
			"CheckID":"LSC-ODD-RIGIDITY::00001",
			"Name":"odd-degree coefficient normalization at a maximum",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00002",
			"Name":"spherical gradient matrix at a maximum",
			"Passed":true,
			"Detail":"True"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00003",
			"Name":"first spherical Hessian equation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00004",
			"Name":"mixed spherical Hessian equation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00005",
			"Name":"last spherical Hessian equation",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00006",
			"Name":"factorization of the Hessian eigenvalue restriction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00007",
			"Name":"excluded Hessian eigenvalue residual",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00008",
			"Name":"remaining Hessian eigenvalue of the gradient square",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00009",
			"Name":"second-order degree rigidity obstruction",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00010",
			"Name":"first cubic spherical moment differential identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00011",
			"Name":"mixed cubic spherical moment differential identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00012",
			"Name":"third cubic spherical moment differential identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00013",
			"Name":"fourth cubic spherical moment differential identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00014",
			"Name":"cubic spherical moment elimination",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-ODD-RIGIDITY::00015",
			"Name":"normalized cubic Bochner coefficient",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-POWER-MULTIPLIERS.json <==
{
	"CertificateID":"LSC-POWER-MULTIPLIERS",
	"Status":"PASS",
	"ExpectedChecks":8,
	"ActualChecks":8,
	"PassedChecks":8,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":1.21258e-2,
	"SourceSHA256":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
	"Checks":[
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00001",
			"Name":"gradient-power gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00002",
			"Name":"gradient-power defect for symbolic real exponent",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00003",
			"Name":"radial gradient",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00004",
			"Name":"radial curvature",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00005",
			"Name":"radial Laplacian",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00006",
			"Name":"combined powers: direct gradient identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00007",
			"Name":"combined powers: direct curvature identity",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-POWER-MULTIPLIERS::00008",
			"Name":"radial perturbation: exact boundary coefficient change",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-PULLBACK-TRANSFER.json <==
{
	"CertificateID":"LSC-PULLBACK-TRANSFER",
	"Status":"PASS",
	"ExpectedChecks":13,
	"ActualChecks":13,
	"PassedChecks":13,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":1.08789e-2,
	"SourceSHA256":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
	"Checks":[
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00001",
			"Name":"radial master: gradient square \/ R^(2a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00002",
			"Name":"radial master: defect \/ R^(3a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00003",
			"Name":"unweighted Clifford pullback: defect",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00004",
			"Name":"weighted Clifford pullback: gradient \/ R^(2a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00005",
			"Name":"weighted Clifford pullback: Laplacian \/ R^a",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00006",
			"Name":"weighted Clifford pullback: defect \/ R^(3a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00007",
			"Name":"weighted Clifford pullback: preserved M-ratio \/ R^(2a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00008",
			"Name":"dimension monotonicity: finite difference \/ R^(4a)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00009",
			"Name":"Simons fractional target: W_H",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00010",
			"Name":"Simons fractional target: Delta H",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00011",
			"Name":"Simons fractional target: L(H)",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00012",
			"Name":"Simons fractional target: H Delta H",
			"Passed":true,
			"Detail":"0"
		},
		{
			"CheckID":"LSC-PULLBACK-TRANSFER::00013",
			"Name":"Simons fractional target: a=1, ell=7\/2, M=0 dimension bound",
			"Passed":true,
			"Detail":"0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-QUADRATIC-COMPOSITIONS.json <==
{
	"CertificateID":"LSC-QUADRATIC-COMPOSITIONS",
	"Status":"PASS",
	"ExpectedChecks":158,
	"ActualChecks":158,
	"PassedChecks":158,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":0.1982856,
	"SourceSHA256":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34",
	"Checks":[
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00001",
			"Name":"quartic_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00002",
			"Name":"quartic_gamma_F_W",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00003",
			"Name":"quartic_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00004",
			"Name":"quartic_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00005",
			"Name":"quartic_recover_W_without_polynomial_division",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00006",
			"Name":"quartic_block_sum",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00007",
			"Name":"quartic_block_laplacian_0",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00008",
			"Name":"quartic_block_gamma_0_0",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00009",
			"Name":"quartic_block_gamma_0_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00010",
			"Name":"quartic_block_gamma_0_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00011",
			"Name":"quartic_block_laplacian_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00012",
			"Name":"quartic_block_gamma_1_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00013",
			"Name":"quartic_block_gamma_1_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00014",
			"Name":"quartic_block_laplacian_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00015",
			"Name":"quartic_block_gamma_2_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00016",
			"Name":"quartic_potential_laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00017",
			"Name":"quartic_potential_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00018",
			"Name":"quartic_potential_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00019",
			"Name":"quartic_P_monotonicity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00020",
			"Name":"quartic_P_boundary",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00021",
			"Name":"quartic_gradient_positive_decomposition",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00022",
			"Name":"quartic_boundary_Jacobi_potential",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00023",
			"Name":"quartic_Hardy_coefficient",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00024",
			"Name":"m2_ell12_discriminant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00025",
			"Name":"m2_left_endpoint",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00026",
			"Name":"m2_left_derivative",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00027",
			"Name":"m2_ell_at_least16_increasing",
			"Passed":true,
			"Detail":"Polynomial with nonnegative indeterminates: 26 + 84*ss + 15*vv + 6*ss*vv + vv^2"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00028",
			"Name":"m3_ell12_discriminant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00029",
			"Name":"m3_ell16_discriminant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00030",
			"Name":"m3_ell20_discriminant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00031",
			"Name":"m3_shifted_positive_form",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00032",
			"Name":"m3_ell_at_least24_positive",
			"Passed":true,
			"Detail":"Polynomial with nonnegative indeterminates: 184 + 42*ss + 66*ss^2 + 8*vv + 23*ss*vv + 3*ss^2*vv + ss*vv^2"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00033",
			"Name":"m3_ell12_completed_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00034",
			"Name":"k3_Hardy_constant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00035",
			"Name":"k2_transverse_Hardy_gap",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00036",
			"Name":"coordinate_m2_delta_Q",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00037",
			"Name":"coordinate_m2_gamma_QQ",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00038",
			"Name":"coordinate_m2_gamma_WQ",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00039",
			"Name":"coordinate_m3_delta_Q",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00040",
			"Name":"coordinate_m3_gamma_QQ",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00041",
			"Name":"coordinate_m3_gamma_WQ",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00042",
			"Name":"coordinate_delta_W",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00043",
			"Name":"coordinate_gamma_WW",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00044",
			"Name":"sextic_harmonic_all_row_counts",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00045",
			"Name":"sextic_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00046",
			"Name":"sextic_gamma_F_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00047",
			"Name":"sextic_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00048",
			"Name":"sextic_delta_complex_cycle",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00049",
			"Name":"sextic_gamma_F_real_cycle",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00050",
			"Name":"sextic_gamma_F_radius_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00051",
			"Name":"sextic_gamma_F_edge_1",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00052",
			"Name":"sextic_gamma_F_radius_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00053",
			"Name":"sextic_gamma_F_edge_2",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00054",
			"Name":"sextic_gamma_F_radius_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00055",
			"Name":"sextic_gamma_F_edge_3",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00056",
			"Name":"sextic_regular_point_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00057",
			"Name":"sextic_Hopf_determinant_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00058",
			"Name":"sextic_one_row_identically_zero",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00059",
			"Name":"sextic_nonvertex_quadratic_initial_term",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00060",
			"Name":"det4_rank1_exact_expansion",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00061",
			"Name":"det4_rank1_lower_orders_vanish",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00062",
			"Name":"det4_rank1_cubic_initial_form",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00063",
			"Name":"rectangular_trace_P4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00064",
			"Name":"rectangular_trace_P5",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00065",
			"Name":"rectangular_delta_R",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00066",
			"Name":"rectangular_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00067",
			"Name":"rectangular_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00068",
			"Name":"rectangular_gamma_RR",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00069",
			"Name":"rectangular_gamma_RF",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00070",
			"Name":"rectangular_gamma_RS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00071",
			"Name":"rectangular_gamma_FF",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00072",
			"Name":"rectangular_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00073",
			"Name":"rectangular_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00074",
			"Name":"rectangular_general_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00075",
			"Name":"rectangular_p5_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00076",
			"Name":"rectangular_regular_point_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00077",
			"Name":"rectangular_regular_point_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00078",
			"Name":"rectangular_RFS_eigenvalue_Jacobian_squared",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00079",
			"Name":"rectangular_coordinate_p3_sample1_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00080",
			"Name":"rectangular_coordinate_p3_sample1_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00081",
			"Name":"rectangular_coordinate_p3_sample1_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00082",
			"Name":"rectangular_coordinate_p3_sample1_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00083",
			"Name":"rectangular_coordinate_p3_sample1_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00084",
			"Name":"rectangular_coordinate_p3_sample1_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00085",
			"Name":"rectangular_coordinate_p3_sample2_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00086",
			"Name":"rectangular_coordinate_p3_sample2_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00087",
			"Name":"rectangular_coordinate_p3_sample2_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00088",
			"Name":"rectangular_coordinate_p3_sample2_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00089",
			"Name":"rectangular_coordinate_p3_sample2_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00090",
			"Name":"rectangular_coordinate_p3_sample2_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00091",
			"Name":"rectangular_coordinate_p3_sample3_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00092",
			"Name":"rectangular_coordinate_p3_sample3_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00093",
			"Name":"rectangular_coordinate_p3_sample3_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00094",
			"Name":"rectangular_coordinate_p3_sample3_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00095",
			"Name":"rectangular_coordinate_p3_sample3_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00096",
			"Name":"rectangular_coordinate_p3_sample3_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00097",
			"Name":"rectangular_coordinate_p4_sample1_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00098",
			"Name":"rectangular_coordinate_p4_sample1_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00099",
			"Name":"rectangular_coordinate_p4_sample1_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00100",
			"Name":"rectangular_coordinate_p4_sample1_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00101",
			"Name":"rectangular_coordinate_p4_sample1_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00102",
			"Name":"rectangular_coordinate_p4_sample1_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00103",
			"Name":"rectangular_coordinate_p4_sample2_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00104",
			"Name":"rectangular_coordinate_p4_sample2_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00105",
			"Name":"rectangular_coordinate_p4_sample2_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00106",
			"Name":"rectangular_coordinate_p4_sample2_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00107",
			"Name":"rectangular_coordinate_p4_sample2_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00108",
			"Name":"rectangular_coordinate_p4_sample2_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00109",
			"Name":"rectangular_coordinate_p4_sample3_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00110",
			"Name":"rectangular_coordinate_p4_sample3_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00111",
			"Name":"rectangular_coordinate_p4_sample3_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00112",
			"Name":"rectangular_coordinate_p4_sample3_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00113",
			"Name":"rectangular_coordinate_p4_sample3_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00114",
			"Name":"rectangular_coordinate_p4_sample3_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00115",
			"Name":"rectangular_coordinate_p5_sample1_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00116",
			"Name":"rectangular_coordinate_p5_sample1_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00117",
			"Name":"rectangular_coordinate_p5_sample1_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00118",
			"Name":"rectangular_coordinate_p5_sample1_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00119",
			"Name":"rectangular_coordinate_p5_sample1_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00120",
			"Name":"rectangular_coordinate_p5_sample1_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00121",
			"Name":"rectangular_coordinate_p5_sample2_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00122",
			"Name":"rectangular_coordinate_p5_sample2_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00123",
			"Name":"rectangular_coordinate_p5_sample2_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00124",
			"Name":"rectangular_coordinate_p5_sample2_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00125",
			"Name":"rectangular_coordinate_p5_sample2_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00126",
			"Name":"rectangular_coordinate_p5_sample2_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00127",
			"Name":"rectangular_coordinate_p5_sample3_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00128",
			"Name":"rectangular_coordinate_p5_sample3_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00129",
			"Name":"rectangular_coordinate_p5_sample3_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00130",
			"Name":"rectangular_coordinate_p5_sample3_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00131",
			"Name":"rectangular_coordinate_p5_sample3_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00132",
			"Name":"rectangular_coordinate_p5_sample3_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00133",
			"Name":"rectangular_coordinate_p6_sample1_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00134",
			"Name":"rectangular_coordinate_p6_sample1_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00135",
			"Name":"rectangular_coordinate_p6_sample1_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00136",
			"Name":"rectangular_coordinate_p6_sample1_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00137",
			"Name":"rectangular_coordinate_p6_sample1_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00138",
			"Name":"rectangular_coordinate_p6_sample1_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00139",
			"Name":"rectangular_coordinate_p6_sample2_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00140",
			"Name":"rectangular_coordinate_p6_sample2_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00141",
			"Name":"rectangular_coordinate_p6_sample2_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00142",
			"Name":"rectangular_coordinate_p6_sample2_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00143",
			"Name":"rectangular_coordinate_p6_sample2_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00144",
			"Name":"rectangular_coordinate_p6_sample2_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00145",
			"Name":"rectangular_coordinate_p6_sample3_delta_F",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00146",
			"Name":"rectangular_coordinate_p6_sample3_delta_S",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00147",
			"Name":"rectangular_coordinate_p6_sample3_gamma_FS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00148",
			"Name":"rectangular_coordinate_p6_sample3_gamma_SS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00149",
			"Name":"rectangular_coordinate_p6_sample3_minimality_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00150",
			"Name":"rectangular_coordinate_p6_sample3_gradient_trace_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00151",
			"Name":"rectangular_critical_RFS",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00152",
			"Name":"rectangular_critical_Hessian_polynomial",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00153",
			"Name":"rectangular_critical_Hessian_trace",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00154",
			"Name":"rectangular_critical_Hessian_squared_trace",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00155",
			"Name":"radial_profile_cubic_gradient_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00156",
			"Name":"radial_profile_cubic_laplacian_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00157",
			"Name":"radial_profile_cubic_defect_modulo_profile",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-QUADRATIC-COMPOSITIONS::00158",
			"Name":"radial_profile_quadratic_selected_level",
			"Passed":true,
			"Detail":"Exact residual: 0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-REVIEW-STRENGTHENINGS.json <==
{
	"CertificateID":"LSC-REVIEW-STRENGTHENINGS",
	"Status":"PASS",
	"ExpectedChecks":23,
	"ActualChecks":23,
	"PassedChecks":23,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":4.4321e-3,
	"SourceSHA256":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
	"Checks":[
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00001",
			"Name":"intrinsic_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00002",
			"Name":"intrinsic_laplacian_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00003",
			"Name":"intrinsic_radius_recovery",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00004",
			"Name":"Cartan_reduction_from_R_F_algebra",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00005",
			"Name":"Cartan_reduction_eikonal_identity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00006",
			"Name":"Cartan_reduction_harmonicity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00007",
			"Name":"Cartan_reconstruction",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00008",
			"Name":"quartic_h_nine_r0_eight",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00009",
			"Name":"quartic_h_nine_weight_remainder",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00010",
			"Name":"quartic_h_nine_negative_discriminant",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00011",
			"Name":"quartic_h_nine_discriminant_bound",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00012",
			"Name":"quartic_h_nine_parameter_remainder",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00013",
			"Name":"quartic_h_nine_positive_discriminant_bound",
			"Passed":true,
			"Detail":"Nonzero coefficients: {9720\/7, 30564\/49, 684\/7, 23\/49}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00014",
			"Name":"quartic_h_nine_positive_leading_coefficient",
			"Passed":true,
			"Detail":"Nonzero coefficients: {315, 144, 27}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00015",
			"Name":"degree_eight_h_eleven",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00016",
			"Name":"degree_eight_h_ten_active_weights_at_least_three",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00017",
			"Name":"quartic_h_nine_low_unused_weights_excluded",
			"Passed":true,
			"Detail":"Exact 21-case integer enumeration: {<|\"Weights\" -> {1, 2, 7}, \"Ell\" -> 9, \"Delta\" -> 2, \"Excluded\" -> True|>, <|\"Weights\" -> {2, 2, 7}, \"Ell\" -> 10, \"Delta\" -> 4, \"Excluded\" -> True|>, <|\"Weights\" -> {3, 2, 7}, \"Ell\" -> 11, \"Delta\" -> 4, \"Excluded\" -> True|>, <|\"Weights\" -> {4, 2, 7}, \"Ell\" -> 12, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {5, 2, 7}, \"Ell\" -> 13, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {6, 2, 7}, \"Ell\" -> 14, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {7, 2, 7}, \"Ell\" -> 15, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {1, 3, 6}, \"Ell\" -> 9, \"Delta\" -> 4, \"Excluded\" -> True|>, <|\"Weights\" -> {2, 3, 6}, \"Ell\" -> 10, \"Delta\" -> 4, \"Excluded\" -> True|>, <|\"Weights\" -> {3, 3, 6}, \"Ell\" -> 11, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {4, 3, 6}, \"Ell\" -> 12, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {5, 3, 6}, \"Ell\" -> 13, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {6, 3, 6}, \"Ell\" -> 14, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {7, 3, 6}, \"Ell\" -> 15, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {1, 4, 5}, \"Ell\" -> 9, \"Delta\" -> 4, \"Excluded\" -> True|>, <|\"Weights\" -> {2, 4, 5}, \"Ell\" -> 10, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {3, 4, 5}, \"Ell\" -> 11, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {4, 4, 5}, \"Ell\" -> 12, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {5, 4, 5}, \"Ell\" -> 13, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {6, 4, 5}, \"Ell\" -> 14, \"Delta\" -> 8, \"Excluded\" -> True|>, <|\"Weights\" -> {7, 4, 5}, \"Ell\" -> 15, \"Delta\" -> 8, \"Excluded\" -> True|>}"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00018",
			"Name":"quartic_h_nine_Hardy_positive",
			"Passed":true,
			"Detail":"Nonzero coefficients: {1, 15, 225\/4}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00019",
			"Name":"spectral_necessary_dimension_arithmetic",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00020",
			"Name":"spectral_Hardy_homogeneity",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00021",
			"Name":"octonionic_Hardy_coefficient",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00022",
			"Name":"Pfaffian_Hardy_coefficient",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-REVIEW-STRENGTHENINGS::00023",
			"Name":"spectral_Hardy_positive_at_necessary_dimension",
			"Passed":true,
			"Detail":"Nonzero coefficients: {1\/4, 1\/2, 1\/4}; all supplied indeterminates are assumed nonnegative."
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/LSC-WEIGHTED-CLIFFORD-QUARTIC.json <==
{
	"CertificateID":"LSC-WEIGHTED-CLIFFORD-QUARTIC",
	"Status":"PASS",
	"ExpectedChecks":12,
	"ActualChecks":12,
	"PassedChecks":12,
	"EvaluationOK":true,
	"CountOK":true,
	"CheckCatalogOK":true,
	"Messages":[],
	"UnitMessages":"{}",
	"ElapsedSeconds":2.3632e-3,
	"SourceSHA256":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
	"Checks":[
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00001",
			"Name":"weighted_clifford_gradient_square",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00002",
			"Name":"weighted_clifford_Laplacian",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00003",
			"Name":"weighted_clifford_curvature_defect",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00004",
			"Name":"weighted_clifford_degree_eight",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00005",
			"Name":"weighted_clifford_slack_decomposition",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00006",
			"Name":"weighted_clifford_positive_bracket_coefficients",
			"Passed":true,
			"Detail":"Nonzero coefficients: {3, 21, 10, 78}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00007",
			"Name":"weighted_clifford_signed_defect_certificate",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00008",
			"Name":"weighted_clifford_Laplacian_product_coefficients",
			"Passed":true,
			"Detail":"Nonzero coefficients: {36}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00009",
			"Name":"weighted_clifford_boundary_beta",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00010",
			"Name":"weighted_clifford_beta_lower_bound_remainder",
			"Passed":true,
			"Detail":"Exact residual: 0"
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00011",
			"Name":"weighted_clifford_beta_slack_coefficient",
			"Passed":true,
			"Detail":"Nonzero coefficients: {12}; all supplied indeterminates are assumed nonnegative."
		},
		{
			"CheckID":"LSC-WEIGHTED-CLIFFORD-QUARTIC::00012",
			"Name":"weighted_clifford_Hardy_gap_385_over_4",
			"Passed":true,
			"Detail":"Exact residual: 0"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/checks.log <==
CheckID	Result	Name	Detail
LSC-MULTIPLIER-JACOBI::00001	PASS	general exact multiplier: arbitrary two-jets	0
LSC-MULTIPLIER-JACOBI::00002	PASS	general scalar composition identity	0
LSC-MULTIPLIER-JACOBI::00003	PASS	general spherical numerator from polar differentiation	0
LSC-MULTIPLIER-JACOBI::00004	PASS	degree window: exact completed square	0
LSC-MULTIPLIER-JACOBI::00005	PASS	Simons RF gradient-square identity	0
LSC-MULTIPLIER-JACOBI::00006	PASS	Simons RF polynomial defect	0
LSC-ISOPARAMETRIC::00001	PASS	rank-one radial defect	0
LSC-ISOPARAMETRIC::00002	PASS	isoparametric correction g=2, t=1/3	0
LSC-ISOPARAMETRIC::00003	PASS	isoparametric correction g=4, t=1/7	0
LSC-ISOPARAMETRIC::00004	PASS	isoparametric correction g=4, t=3/7	0
LSC-ISOPARAMETRIC::00005	PASS	(4,1,7) correction	0
LSC-ISOPARAMETRIC::00006	PASS	critical isoparametric coefficient z^0 vanishes	0
LSC-ISOPARAMETRIC::00007	PASS	critical isoparametric coefficient z^1 vanishes	0
LSC-ISOPARAMETRIC::00008	PASS	critical isoparametric coefficient z^2 vanishes	0
LSC-ISOPARAMETRIC::00009	PASS	forced critical isoparametric cubic coefficient	0
LSC-ISOPARAMETRIC::00010	PASS	Lin one-sided gradient square	0
LSC-ISOPARAMETRIC::00011	PASS	Lin one-sided Laplacian	0
LSC-ISOPARAMETRIC::00012	PASS	Lin one-sided defect 64 R F^2 (v-17u)	0
LSC-ISOPARAMETRIC::00013	PASS	Lawson multiplier	0
LSC-ISOPARAMETRIC::00014	PASS	Lawson quartic potential	0
LSC-ISOPARAMETRIC::00015	PASS	inverse squared x-radius	0
LSC-ISOPARAMETRIC::00016	PASS	inverse squared y-radius	0
LSC-BIHOMOGENEOUS-HOPF::00001	PASS	splitting quartic gradient determinant	0
LSC-BIHOMOGENEOUS-HOPF::00002	PASS	norm of defining quartic	0
LSC-BIHOMOGENEOUS-HOPF::00003	PASS	Laplacian of defining quartic	0
LSC-BIHOMOGENEOUS-HOPF::00004	PASS	minimal quartic identity	0
LSC-BIHOMOGENEOUS-HOPF::00005	PASS	two complementary quartics are orthogonal	0
LSC-BIHOMOGENEOUS-HOPF::00006	PASS	complementary quartic norm	0
LSC-BIHOMOGENEOUS-HOPF::00007	PASS	degree-eight gradient norm	0
LSC-BIHOMOGENEOUS-HOPF::00008	PASS	degree-eight Laplacian	0
LSC-BIHOMOGENEOUS-HOPF::00009	PASS	degree-eight divergence numerator	0
LSC-BIHOMOGENEOUS-HOPF::00010	PASS	degree-ten divergence numerator	0
LSC-BIHOMOGENEOUS-HOPF::00011	PASS	monotonicity in radius ratio	0
LSC-BIHOMOGENEOUS-HOPF::00012	PASS	endpoint for degree-eight positivity	0
LSC-BIHOMOGENEOUS-HOPF::00013	PASS	entry discriminant	0
LSC-BIHOMOGENEOUS-HOPF::00014	PASS	dimension twelve endpoint discriminant	0
LSC-BIHOMOGENEOUS-HOPF::00015	PASS	dimension ten worst imbalance	0
LSC-BIHOMOGENEOUS-HOPF::00016	PASS	curvature on the quartic cone	0
LSC-BIHOMOGENEOUS-HOPF::00017	PASS	closure formula for normal Hessian of T	0
LSC-BIHOMOGENEOUS-HOPF::00018	PASS	dimension sixteen angular eigenfunction	0
LSC-BIHOMOGENEOUS-HOPF::00019	PASS	dimension sixteen negative Hardy margin	0
LSC-BIHOMOGENEOUS-HOPF::00020	PASS	octonionic minimal level, g=2	0
LSC-BIHOMOGENEOUS-HOPF::00021	PASS	octonionic minimal level, g=3	0
LSC-BIHOMOGENEOUS-HOPF::00022	PASS	octonionic minimal level, g=4	0
LSC-BIHOMOGENEOUS-HOPF::00023	PASS	octonionic minimal level, g=6	0
LSC-BIHOMOGENEOUS-HOPF::00024	PASS	Hopf quartic minimality	0
LSC-BIHOMOGENEOUS-HOPF::00025	PASS	Hopf ambient Laplacian	0
LSC-BIHOMOGENEOUS-HOPF::00026	PASS	Hopf ambient gradient	0
LSC-BIHOMOGENEOUS-HOPF::00027	PASS	Hopf ambient defect	0
LSC-BIHOMOGENEOUS-HOPF::00028	PASS	Hopf Jacobi boundary weight	0
LSC-BIHOMOGENEOUS-HOPF::00029	PASS	Hopf FKM gradient	0
LSC-BIHOMOGENEOUS-HOPF::00030	PASS	Hopf FKM Laplacian	0
LSC-BIHOMOGENEOUS-HOPF::00031	PASS	Hopf intrinsic Laplacian	0
LSC-BIHOMOGENEOUS-HOPF::00032	PASS	Hopf intrinsic gradient	0
LSC-BIHOMOGENEOUS-HOPF::00033	PASS	Hopf intrinsic defect	0
LSC-BIHOMOGENEOUS-HOPF::00034	PASS	changed Gamma {1, 1}	0
LSC-BIHOMOGENEOUS-HOPF::00035	PASS	changed Gamma {1, 2}	0
LSC-BIHOMOGENEOUS-HOPF::00036	PASS	changed Gamma {1, 3}	0
LSC-BIHOMOGENEOUS-HOPF::00037	PASS	changed Gamma {2, 2}	0
LSC-BIHOMOGENEOUS-HOPF::00038	PASS	changed Gamma {2, 3}	0
LSC-BIHOMOGENEOUS-HOPF::00039	PASS	changed Gamma {3, 3}	0
LSC-BIHOMOGENEOUS-HOPF::00040	PASS	changed Laplacian 1	0
LSC-BIHOMOGENEOUS-HOPF::00041	PASS	changed Laplacian 2	0
LSC-BIHOMOGENEOUS-HOPF::00042	PASS	changed Laplacian 3	0
LSC-BIHOMOGENEOUS-HOPF::00043	PASS	Hopf incidence minimal cubic	0
LSC-BIHOMOGENEOUS-HOPF::00044	PASS	Hopf incidence gradient determinant	0
LSC-BIHOMOGENEOUS-HOPF::00045	PASS	Hopf incidence ambient dimension	0
LSC-BIHOMOGENEOUS-HOPF::00046	PASS	bihomogeneous Hardy boundary coefficient: TF	0
LSC-BIHOMOGENEOUS-HOPF::00047	PASS	bihomogeneous Hardy boundary coefficient: RTF	0
LSC-BIHOMOGENEOUS-HOPF::00048	PASS	bihomogeneous Hardy lower bound from TF	0
LSC-BIHOMOGENEOUS-HOPF::00049	PASS	bihomogeneous Hardy lower bound from RTF	0
LSC-CUBIC-NORMALIZED::00001	PASS	cubic SF gradient	0
LSC-CUBIC-NORMALIZED::00002	PASS	cubic SF Laplacian	0
LSC-CUBIC-NORMALIZED::00003	PASS	cubic SF defect	0
LSC-CUBIC-NORMALIZED::00004	PASS	cubic parameter propagation	0
LSC-CUBIC-NORMALIZED::00005	PASS	cubic angular power Jacobi identity	0
LSC-CUBIC-NORMALIZED::00006	PASS	cubic smaller eigenfunction root	0
LSC-CUBIC-NORMALIZED::00007	PASS	cubic singular cutoff exponent	0
LSC-CUBIC-NORMALIZED::00008	PASS	cubic sharp Hardy square	0
LSC-CUBIC-NORMALIZED::00009	PASS	cubic sharp Hardy value in dimension 27	0
LSC-CUBIC-NORMALIZED::00010	PASS	quaternionic cubic normalized gradient square	0
LSC-CUBIC-NORMALIZED::00011	PASS	quaternionic cubic mixed gradient closure	0
LSC-CUBIC-NORMALIZED::00012	PASS	quaternionic cubic quartic gradient closure	0
LSC-CUBIC-NORMALIZED::00013	PASS	quaternionic cubic nonzero critical point	True
LSC-CUBIC-NORMALIZED::00014	PASS	quaternionic cubic harmonic Hessian trace	0
LSC-CUBIC-NORMALIZED::00015	PASS	quaternionic cubic Hessian norm and Bochner coefficient	0
LSC-CUBIC-NORMALIZED::00016	PASS	cubic SF boundary Jacobi coefficient	0
LSC-CUBIC-NORMALIZED::00017	PASS	cubic SF certificate Hardy bound	0
LSC-CUBIC-NORMALIZED::00018	PASS	cubic SF certificate value in dimension 27	0
LSC-CLIFFORD-CUBIC::00001	PASS	Radial identity	0
LSC-CLIFFORD-CUBIC::00002	PASS	Affine dependence on F^2	0
LSC-CLIFFORD-CUBIC::00003	PASS	Derivative in m	0
LSC-CLIFFORD-CUBIC::00004	PASS	Derivative in q	0
LSC-CLIFFORD-CUBIC::00005	PASS	G1 endpoint numerator	0
LSC-CLIFFORD-CUBIC::00006	PASS	Bernstein bidegree	True
LSC-CLIFFORD-CUBIC::00007	PASS	Bernstein reconstruction	0
LSC-CLIFFORD-CUBIC::00008	PASS	G1 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00009	PASS	G1 Bernstein matrix	0
LSC-CLIFFORD-CUBIC::00010	PASS	G1 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00011	PASS	G1 base numerator	0
LSC-CLIFFORD-CUBIC::00012	PASS	G1 square	0
LSC-CLIFFORD-CUBIC::00013	PASS	G1 boundary	0
LSC-CLIFFORD-CUBIC::00014	PASS	G1 failure at (4,4)	0
LSC-CLIFFORD-CUBIC::00015	PASS	G2 endpoint numerator	0
LSC-CLIFFORD-CUBIC::00016	PASS	Bernstein bidegree	True
LSC-CLIFFORD-CUBIC::00017	PASS	Bernstein reconstruction	0
LSC-CLIFFORD-CUBIC::00018	PASS	G2 omega=0 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00019	PASS	G2 omega=0 Bernstein matrix	0
LSC-CLIFFORD-CUBIC::00020	PASS	G2 omega=0 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00021	PASS	Bernstein bidegree	True
LSC-CLIFFORD-CUBIC::00022	PASS	Bernstein reconstruction	0
LSC-CLIFFORD-CUBIC::00023	PASS	G2 omega=1 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00024	PASS	G2 omega=1 Bernstein matrix	0
LSC-CLIFFORD-CUBIC::00025	PASS	G2 omega=1 Bernstein matrix	True
LSC-CLIFFORD-CUBIC::00026	PASS	Power obstruction at lambda=0	0
LSC-CLIFFORD-CUBIC::00027	PASS	Power obstruction at lambda=2/3	0
LSC-CLIFFORD-CUBIC::00028	PASS	Jacobi matrix	True
LSC-CLIFFORD-CUBIC::00029	PASS	Jacobi matrix	0
LSC-CLIFFORD-CUBIC::00030	PASS	Independent Jacobi moments	True
LSC-CLIFFORD-CUBIC::00031	PASS	Independent Jacobi moments	0
LSC-CLIFFORD-CUBIC::00032	PASS	Negative Jacobi form	0
LSC-CLIFFORD-CUBIC::00033	PASS	Symmetry	0
LSC-CLIFFORD-CUBIC::00034	PASS	Trace	0
LSC-CLIFFORD-CUBIC::00035	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00036	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00037	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00038	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00039	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00040	PASS	Symmetry	0
LSC-CLIFFORD-CUBIC::00041	PASS	Trace	0
LSC-CLIFFORD-CUBIC::00042	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00043	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00044	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00045	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00046	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00047	PASS	Symmetry	0
LSC-CLIFFORD-CUBIC::00048	PASS	Trace	0
LSC-CLIFFORD-CUBIC::00049	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00050	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00051	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00052	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00053	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00054	PASS	Symmetry	0
LSC-CLIFFORD-CUBIC::00055	PASS	Trace	0
LSC-CLIFFORD-CUBIC::00056	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00057	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00058	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00059	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00060	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00061	PASS	Symmetry	0
LSC-CLIFFORD-CUBIC::00062	PASS	Trace	0
LSC-CLIFFORD-CUBIC::00063	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00064	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00065	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00066	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00067	PASS	Clifford relation	0
LSC-CLIFFORD-CUBIC::00068	PASS	Ambient q=3, point=1, identity=1	0
LSC-CLIFFORD-CUBIC::00069	PASS	Ambient q=3, point=1, identity=2	0
LSC-CLIFFORD-CUBIC::00070	PASS	Ambient q=3, point=1, identity=3	0
LSC-CLIFFORD-CUBIC::00071	PASS	Ambient q=3, point=1, identity=4	0
LSC-CLIFFORD-CUBIC::00072	PASS	Ambient q=3, point=1, identity=5	0
LSC-CLIFFORD-CUBIC::00073	PASS	Ambient q=3, point=1, identity=6	0
LSC-CLIFFORD-CUBIC::00074	PASS	Ambient q=3, point=1, identity=7	0
LSC-CLIFFORD-CUBIC::00075	PASS	Ambient q=3, point=1, identity=8	0
LSC-CLIFFORD-CUBIC::00076	PASS	Ambient q=3, point=1, identity=9	0
LSC-CLIFFORD-CUBIC::00077	PASS	Ambient q=3, point=1, identity=10	0
LSC-CLIFFORD-CUBIC::00078	PASS	Ambient q=3, point=1, identity=11	0
LSC-CLIFFORD-CUBIC::00079	PASS	Ambient q=3, point=2, identity=1	0
LSC-CLIFFORD-CUBIC::00080	PASS	Ambient q=3, point=2, identity=2	0
LSC-CLIFFORD-CUBIC::00081	PASS	Ambient q=3, point=2, identity=3	0
LSC-CLIFFORD-CUBIC::00082	PASS	Ambient q=3, point=2, identity=4	0
LSC-CLIFFORD-CUBIC::00083	PASS	Ambient q=3, point=2, identity=5	0
LSC-CLIFFORD-CUBIC::00084	PASS	Ambient q=3, point=2, identity=6	0
LSC-CLIFFORD-CUBIC::00085	PASS	Ambient q=3, point=2, identity=7	0
LSC-CLIFFORD-CUBIC::00086	PASS	Ambient q=3, point=2, identity=8	0
LSC-CLIFFORD-CUBIC::00087	PASS	Ambient q=3, point=2, identity=9	0
LSC-CLIFFORD-CUBIC::00088	PASS	Ambient q=3, point=2, identity=10	0
LSC-CLIFFORD-CUBIC::00089	PASS	Ambient q=3, point=2, identity=11	0
LSC-CLIFFORD-CUBIC::00090	PASS	Ambient q=3, point=3, identity=1	0
LSC-CLIFFORD-CUBIC::00091	PASS	Ambient q=3, point=3, identity=2	0
LSC-CLIFFORD-CUBIC::00092	PASS	Ambient q=3, point=3, identity=3	0
LSC-CLIFFORD-CUBIC::00093	PASS	Ambient q=3, point=3, identity=4	0
LSC-CLIFFORD-CUBIC::00094	PASS	Ambient q=3, point=3, identity=5	0
LSC-CLIFFORD-CUBIC::00095	PASS	Ambient q=3, point=3, identity=6	0
LSC-CLIFFORD-CUBIC::00096	PASS	Ambient q=3, point=3, identity=7	0
LSC-CLIFFORD-CUBIC::00097	PASS	Ambient q=3, point=3, identity=8	0
LSC-CLIFFORD-CUBIC::00098	PASS	Ambient q=3, point=3, identity=9	0
LSC-CLIFFORD-CUBIC::00099	PASS	Ambient q=3, point=3, identity=10	0
LSC-CLIFFORD-CUBIC::00100	PASS	Ambient q=3, point=3, identity=11	0
LSC-CLIFFORD-CUBIC::00101	PASS	Ambient q=3, point=4, identity=1	0
LSC-CLIFFORD-CUBIC::00102	PASS	Ambient q=3, point=4, identity=2	0
LSC-CLIFFORD-CUBIC::00103	PASS	Ambient q=3, point=4, identity=3	0
LSC-CLIFFORD-CUBIC::00104	PASS	Ambient q=3, point=4, identity=4	0
LSC-CLIFFORD-CUBIC::00105	PASS	Ambient q=3, point=4, identity=5	0
LSC-CLIFFORD-CUBIC::00106	PASS	Ambient q=3, point=4, identity=6	0
LSC-CLIFFORD-CUBIC::00107	PASS	Ambient q=3, point=4, identity=7	0
LSC-CLIFFORD-CUBIC::00108	PASS	Ambient q=3, point=4, identity=8	0
LSC-CLIFFORD-CUBIC::00109	PASS	Ambient q=3, point=4, identity=9	0
LSC-CLIFFORD-CUBIC::00110	PASS	Ambient q=3, point=4, identity=10	0
LSC-CLIFFORD-CUBIC::00111	PASS	Ambient q=3, point=4, identity=11	0
LSC-CLIFFORD-CUBIC::00112	PASS	Ambient q=3, point=5, identity=1	0
LSC-CLIFFORD-CUBIC::00113	PASS	Ambient q=3, point=5, identity=2	0
LSC-CLIFFORD-CUBIC::00114	PASS	Ambient q=3, point=5, identity=3	0
LSC-CLIFFORD-CUBIC::00115	PASS	Ambient q=3, point=5, identity=4	0
LSC-CLIFFORD-CUBIC::00116	PASS	Ambient q=3, point=5, identity=5	0
LSC-CLIFFORD-CUBIC::00117	PASS	Ambient q=3, point=5, identity=6	0
LSC-CLIFFORD-CUBIC::00118	PASS	Ambient q=3, point=5, identity=7	0
LSC-CLIFFORD-CUBIC::00119	PASS	Ambient q=3, point=5, identity=8	0
LSC-CLIFFORD-CUBIC::00120	PASS	Ambient q=3, point=5, identity=9	0
LSC-CLIFFORD-CUBIC::00121	PASS	Ambient q=3, point=5, identity=10	0
LSC-CLIFFORD-CUBIC::00122	PASS	Ambient q=3, point=5, identity=11	0
LSC-CLIFFORD-CUBIC::00123	PASS	Ambient q=4, point=1, identity=1	0
LSC-CLIFFORD-CUBIC::00124	PASS	Ambient q=4, point=1, identity=2	0
LSC-CLIFFORD-CUBIC::00125	PASS	Ambient q=4, point=1, identity=3	0
LSC-CLIFFORD-CUBIC::00126	PASS	Ambient q=4, point=1, identity=4	0
LSC-CLIFFORD-CUBIC::00127	PASS	Ambient q=4, point=1, identity=5	0
LSC-CLIFFORD-CUBIC::00128	PASS	Ambient q=4, point=1, identity=6	0
LSC-CLIFFORD-CUBIC::00129	PASS	Ambient q=4, point=1, identity=7	0
LSC-CLIFFORD-CUBIC::00130	PASS	Ambient q=4, point=1, identity=8	0
LSC-CLIFFORD-CUBIC::00131	PASS	Ambient q=4, point=1, identity=9	0
LSC-CLIFFORD-CUBIC::00132	PASS	Ambient q=4, point=1, identity=10	0
LSC-CLIFFORD-CUBIC::00133	PASS	Ambient q=4, point=1, identity=11	0
LSC-CLIFFORD-CUBIC::00134	PASS	Ambient q=4, point=2, identity=1	0
LSC-CLIFFORD-CUBIC::00135	PASS	Ambient q=4, point=2, identity=2	0
LSC-CLIFFORD-CUBIC::00136	PASS	Ambient q=4, point=2, identity=3	0
LSC-CLIFFORD-CUBIC::00137	PASS	Ambient q=4, point=2, identity=4	0
LSC-CLIFFORD-CUBIC::00138	PASS	Ambient q=4, point=2, identity=5	0
LSC-CLIFFORD-CUBIC::00139	PASS	Ambient q=4, point=2, identity=6	0
LSC-CLIFFORD-CUBIC::00140	PASS	Ambient q=4, point=2, identity=7	0
LSC-CLIFFORD-CUBIC::00141	PASS	Ambient q=4, point=2, identity=8	0
LSC-CLIFFORD-CUBIC::00142	PASS	Ambient q=4, point=2, identity=9	0
LSC-CLIFFORD-CUBIC::00143	PASS	Ambient q=4, point=2, identity=10	0
LSC-CLIFFORD-CUBIC::00144	PASS	Ambient q=4, point=2, identity=11	0
LSC-CLIFFORD-CUBIC::00145	PASS	Ambient q=4, point=3, identity=1	0
LSC-CLIFFORD-CUBIC::00146	PASS	Ambient q=4, point=3, identity=2	0
LSC-CLIFFORD-CUBIC::00147	PASS	Ambient q=4, point=3, identity=3	0
LSC-CLIFFORD-CUBIC::00148	PASS	Ambient q=4, point=3, identity=4	0
LSC-CLIFFORD-CUBIC::00149	PASS	Ambient q=4, point=3, identity=5	0
LSC-CLIFFORD-CUBIC::00150	PASS	Ambient q=4, point=3, identity=6	0
LSC-CLIFFORD-CUBIC::00151	PASS	Ambient q=4, point=3, identity=7	0
LSC-CLIFFORD-CUBIC::00152	PASS	Ambient q=4, point=3, identity=8	0
LSC-CLIFFORD-CUBIC::00153	PASS	Ambient q=4, point=3, identity=9	0
LSC-CLIFFORD-CUBIC::00154	PASS	Ambient q=4, point=3, identity=10	0
LSC-CLIFFORD-CUBIC::00155	PASS	Ambient q=4, point=3, identity=11	0
LSC-CLIFFORD-CUBIC::00156	PASS	Ambient q=4, point=4, identity=1	0
LSC-CLIFFORD-CUBIC::00157	PASS	Ambient q=4, point=4, identity=2	0
LSC-CLIFFORD-CUBIC::00158	PASS	Ambient q=4, point=4, identity=3	0
LSC-CLIFFORD-CUBIC::00159	PASS	Ambient q=4, point=4, identity=4	0
LSC-CLIFFORD-CUBIC::00160	PASS	Ambient q=4, point=4, identity=5	0
LSC-CLIFFORD-CUBIC::00161	PASS	Ambient q=4, point=4, identity=6	0
LSC-CLIFFORD-CUBIC::00162	PASS	Ambient q=4, point=4, identity=7	0
LSC-CLIFFORD-CUBIC::00163	PASS	Ambient q=4, point=4, identity=8	0
LSC-CLIFFORD-CUBIC::00164	PASS	Ambient q=4, point=4, identity=9	0
LSC-CLIFFORD-CUBIC::00165	PASS	Ambient q=4, point=4, identity=10	0
LSC-CLIFFORD-CUBIC::00166	PASS	Ambient q=4, point=4, identity=11	0
LSC-CLIFFORD-CUBIC::00167	PASS	Ambient q=4, point=5, identity=1	0
LSC-CLIFFORD-CUBIC::00168	PASS	Ambient q=4, point=5, identity=2	0
LSC-CLIFFORD-CUBIC::00169	PASS	Ambient q=4, point=5, identity=3	0
LSC-CLIFFORD-CUBIC::00170	PASS	Ambient q=4, point=5, identity=4	0
LSC-CLIFFORD-CUBIC::00171	PASS	Ambient q=4, point=5, identity=5	0
LSC-CLIFFORD-CUBIC::00172	PASS	Ambient q=4, point=5, identity=6	0
LSC-CLIFFORD-CUBIC::00173	PASS	Ambient q=4, point=5, identity=7	0
LSC-CLIFFORD-CUBIC::00174	PASS	Ambient q=4, point=5, identity=8	0
LSC-CLIFFORD-CUBIC::00175	PASS	Ambient q=4, point=5, identity=9	0
LSC-CLIFFORD-CUBIC::00176	PASS	Ambient q=4, point=5, identity=10	0
LSC-CLIFFORD-CUBIC::00177	PASS	Ambient q=4, point=5, identity=11	0
LSC-CLIFFORD-CUBIC::00178	PASS	Hopf norm	0
LSC-CLIFFORD-CUBIC::00179	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00180	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00181	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00182	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00183	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00184	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00185	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00186	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00187	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00188	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00189	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00190	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00191	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00192	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-CUBIC::00193	PASS	Hopf spherical gradient identity	0
LSC-CLIFFORD-PULLBACK::00001	PASS	Riedler corrected gradient	0
LSC-CLIFFORD-PULLBACK::00002	PASS	Riedler corrected defect	0
LSC-CLIFFORD-PULLBACK::00003	PASS	quartic cometric determinant	0
LSC-CLIFFORD-PULLBACK::00004	PASS	quartic Jacobi coefficient	0
LSC-CLIFFORD-PULLBACK::00005	PASS	quartic spherical gradient	0
LSC-CLIFFORD-PULLBACK::00006	PASS	quartic spherical defect	0
LSC-CLIFFORD-PULLBACK::00007	PASS	harmonic CM target gradient	0
LSC-CLIFFORD-PULLBACK::00008	PASS	harmonic CM target Laplacian	0
LSC-CLIFFORD-PULLBACK::00009	PASS	harmonic CM weighted transfer polynomial	0
LSC-CLIFFORD-PULLBACK::00010	PASS	harmonic CM source cometric determinant	0
LSC-CLIFFORD-PULLBACK::00011	PASS	harmonic CM source gradient	0
LSC-CLIFFORD-PULLBACK::00012	PASS	harmonic CM source Laplacian	0
LSC-CLIFFORD-PULLBACK::00013	PASS	harmonic CM pullback defect identity	0
LSC-CLIFFORD-PULLBACK::00014	PASS	harmonic CM explicit source certificate	0
LSC-CLIFFORD-PULLBACK::00015	PASS	Cartan source closure specialization	True
LSC-CLIFFORD-PULLBACK::00016	PASS	Cartan sextic gradient	0
LSC-CLIFFORD-PULLBACK::00017	PASS	Cartan sextic defining defect	0
LSC-CLIFFORD-PULLBACK::00018	PASS	Cartan degree-ten source defect	0
LSC-CLIFFORD-PULLBACK::00019	PASS	Cartan source determinant	0
LSC-CLIFFORD-PULLBACK::00020	PASS	Cartan first transfer coefficient m=14	True
LSC-CLIFFORD-PULLBACK::00021	PASS	Cartan second transfer coefficient m=14	True
LSC-CLIFFORD-PULLBACK::00022	PASS	Cartan first transfer coefficient m=26	True
LSC-CLIFFORD-PULLBACK::00023	PASS	Cartan second transfer coefficient m=26	True
LSC-CLIFFORD-PULLBACK::00024	PASS	Cartan source potential homogeneous degree ten	0
LSC-CLIFFORD-PULLBACK::00025	PASS	unequal Lawson target defining defect	0
LSC-CLIFFORD-PULLBACK::00026	PASS	unequal Lawson symbolic radial-power transfer	0
LSC-CLIFFORD-PULLBACK::00027	PASS	unequal Lawson linear radial-power transfer	0
LSC-CLIFFORD-PULLBACK::00028	PASS	unequal Lawson transfer square completion	0
LSC-CLIFFORD-PULLBACK::00029	PASS	unequal Lawson source gradient	0
LSC-CLIFFORD-PULLBACK::00030	PASS	unequal Lawson source defining defect	0
LSC-CLIFFORD-PULLBACK::00031	PASS	unequal Lawson explicit source certificate	0
LSC-CLIFFORD-PULLBACK::00032	PASS	unequal Lawson target defect square completion	0
LSC-CLIFFORD-PULLBACK::00033	PASS	unequal Lawson target gradient square completion	0
LSC-CLIFFORD-PULLBACK::00034	PASS	unequal Lawson source potential homogeneous degree eight	0
LSC-CLIFFORD-PULLBACK::00035	PASS	Cartan boundary Jacobi coefficient	0
LSC-CLIFFORD-PULLBACK::00036	PASS	Cartan positive Hardy remainder m=14	True
LSC-CLIFFORD-PULLBACK::00037	PASS	Cartan positive Hardy remainder m=26	True
LSC-CLIFFORD-PULLBACK::00038	PASS	unequal Lawson boundary Jacobi coefficient	0
LSC-CLIFFORD-PULLBACK::00039	PASS	unequal Lawson Hardy bound 2273/4	0
LSC-CLIFFORD-PULLBACK::00040	PASS	quartic gradient-square Laplacian from closure	0
LSC-CLIFFORD-PULLBACK::00041	PASS	orthogonal quartic gradient norm	0
LSC-CLIFFORD-PULLBACK::00042	PASS	orthogonal quartic Laplacian	0
LSC-CLIFFORD-PULLBACK::00043	PASS	orthogonal quartic minimal-level numerator	0
LSC-CLIFFORD-PULLBACK::00044	PASS	orthogonality of the three splitting quartics	0
LSC-CLIFFORD-PULLBACK::00045	PASS	Riedler sixteen-dimensional curvature	0
LSC-CLIFFORD-PULLBACK::00046	PASS	Riedler induced Laplacian of Q	0
LSC-CLIFFORD-PULLBACK::00047	PASS	Riedler link gradient norm	0
LSC-CLIFFORD-PULLBACK::00048	PASS	Riedler link Laplacian	0
LSC-CLIFFORD-PULLBACK::00049	PASS	Riedler angular eigenfunction	0
LSC-CLIFFORD-PULLBACK::00050	PASS	Riedler negative Hardy quotient	0
LSC-COMPLEX-DETERMINANT::00001	PASS	symbolic identity for the telescoping numerator	0
LSC-COMPLEX-DETERMINANT::00002	PASS	direct/formal determinant C, order 2	0
LSC-COMPLEX-DETERMINANT::00003	PASS	nonnegative determinant sample, order 2	True
LSC-COMPLEX-DETERMINANT::00004	PASS	direct/formal determinant C, order 3	0
LSC-COMPLEX-DETERMINANT::00005	PASS	nonnegative determinant sample, order 3	True
LSC-COMPLEX-DETERMINANT::00006	PASS	determinant recurrence, order 3, variables 3	0
LSC-COMPLEX-DETERMINANT::00007	PASS	determinant recurrence, order 3, variables 5	0
LSC-COMPLEX-DETERMINANT::00008	PASS	direct/formal determinant C, order 4	0
LSC-COMPLEX-DETERMINANT::00009	PASS	nonnegative determinant sample, order 4	True
LSC-COMPLEX-DETERMINANT::00010	PASS	determinant recurrence, order 4, variables 4	0
LSC-COMPLEX-DETERMINANT::00011	PASS	determinant recurrence, order 4, variables 6	0
LSC-COMPLEX-DETERMINANT::00012	PASS	direct/formal determinant C, order 5	0
LSC-COMPLEX-DETERMINANT::00013	PASS	nonnegative determinant sample, order 5	True
LSC-COMPLEX-DETERMINANT::00014	PASS	determinant recurrence, order 5, variables 5	0
LSC-COMPLEX-DETERMINANT::00015	PASS	determinant recurrence, order 5, variables 7	0
LSC-COMPLEX-DETERMINANT::00016	PASS	direct/formal determinant C, order 6	0
LSC-COMPLEX-DETERMINANT::00017	PASS	nonnegative determinant sample, order 6	True
LSC-COMPLEX-DETERMINANT::00018	PASS	determinant recurrence, order 6, variables 6	0
LSC-COMPLEX-DETERMINANT::00019	PASS	determinant recurrence, order 6, variables 8	0
LSC-COMPLEX-DETERMINANT::00020	PASS	direct/formal determinant C, order 7	0
LSC-COMPLEX-DETERMINANT::00021	PASS	nonnegative determinant sample, order 7	True
LSC-COMPLEX-DETERMINANT::00022	PASS	determinant recurrence, order 7, variables 7	0
LSC-COMPLEX-DETERMINANT::00023	PASS	determinant recurrence, order 7, variables 9	0
LSC-COMPLEX-DETERMINANT::00024	PASS	direct/formal determinant C, order 8	0
LSC-COMPLEX-DETERMINANT::00025	PASS	nonnegative determinant sample, order 8	True
LSC-COMPLEX-DETERMINANT::00026	PASS	determinant recurrence, order 8, variables 8	0
LSC-COMPLEX-DETERMINANT::00027	PASS	determinant recurrence, order 8, variables 10	0
LSC-COMPLEX-DETERMINANT::00028	PASS	direct/formal determinant C, order 9	0
LSC-COMPLEX-DETERMINANT::00029	PASS	nonnegative determinant sample, order 9	True
LSC-COMPLEX-DETERMINANT::00030	PASS	determinant recurrence, order 9, variables 9	0
LSC-COMPLEX-DETERMINANT::00031	PASS	determinant recurrence, order 9, variables 11	0
LSC-COMPLEX-DETERMINANT::00032	PASS	direct/formal determinant C, order 10	0
LSC-COMPLEX-DETERMINANT::00033	PASS	nonnegative determinant sample, order 10	True
LSC-COMPLEX-DETERMINANT::00034	PASS	determinant recurrence, order 10, variables 10	0
LSC-COMPLEX-DETERMINANT::00035	PASS	determinant recurrence, order 10, variables 12	0
LSC-COMPLEX-DETERMINANT::00036	PASS	exact scalar budget r=2	True
LSC-COMPLEX-DETERMINANT::00037	PASS	exact scalar budget r=3	True
LSC-COMPLEX-DETERMINANT::00038	PASS	exact scalar budget r=4	True
LSC-COMPLEX-DETERMINANT::00039	PASS	exact scalar budget r=5	True
LSC-COMPLEX-DETERMINANT::00040	PASS	exact scalar budget r=6	True
LSC-COMPLEX-DETERMINANT::00041	PASS	exact scalar budget r=7	True
LSC-COMPLEX-DETERMINANT::00042	PASS	exact scalar budget r=8	True
LSC-COMPLEX-DETERMINANT::00043	PASS	exact scalar budget r=9	True
LSC-COMPLEX-DETERMINANT::00044	PASS	exact scalar budget r=10	True
LSC-COMPLEX-DETERMINANT::00045	PASS	exact scalar budget r=11	True
LSC-COMPLEX-DETERMINANT::00046	PASS	exact scalar budget r=12	True
LSC-COMPLEX-DETERMINANT::00047	PASS	exact scalar budget r=13	True
LSC-COMPLEX-DETERMINANT::00048	PASS	exact scalar budget r=14	True
LSC-COMPLEX-DETERMINANT::00049	PASS	exact scalar budget r=15	True
LSC-COMPLEX-DETERMINANT::00050	PASS	exact scalar budget r=16	True
LSC-COMPLEX-DETERMINANT::00051	PASS	exact scalar budget r=17	True
LSC-COMPLEX-DETERMINANT::00052	PASS	exact scalar budget r=18	True
LSC-COMPLEX-DETERMINANT::00053	PASS	exact scalar budget r=19	True
LSC-COMPLEX-DETERMINANT::00054	PASS	exact scalar budget r=20	True
LSC-COMPLEX-DETERMINANT::00055	PASS	exact scalar budget r=21	True
LSC-COMPLEX-DETERMINANT::00056	PASS	exact scalar budget r=22	True
LSC-COMPLEX-DETERMINANT::00057	PASS	exact scalar budget r=23	True
LSC-COMPLEX-DETERMINANT::00058	PASS	exact scalar budget r=24	True
LSC-COMPLEX-DETERMINANT::00059	PASS	exact scalar budget r=25	True
LSC-COMPLEX-DETERMINANT::00060	PASS	exact scalar budget r=26	True
LSC-COMPLEX-DETERMINANT::00061	PASS	exact scalar budget r=27	True
LSC-COMPLEX-DETERMINANT::00062	PASS	exact scalar budget r=28	True
LSC-COMPLEX-DETERMINANT::00063	PASS	exact scalar budget r=29	True
LSC-COMPLEX-DETERMINANT::00064	PASS	exact scalar budget r=30	True
LSC-COMPLEX-DETERMINANT::00065	PASS	exact scalar budget r=31	True
LSC-COMPLEX-DETERMINANT::00066	PASS	exact scalar budget r=32	True
LSC-COMPLEX-DETERMINANT::00067	PASS	exact scalar budget r=33	True
LSC-COMPLEX-DETERMINANT::00068	PASS	exact scalar budget r=34	True
LSC-COMPLEX-DETERMINANT::00069	PASS	exact scalar budget r=35	True
LSC-COMPLEX-DETERMINANT::00070	PASS	exact scalar budget r=36	True
LSC-COMPLEX-DETERMINANT::00071	PASS	exact scalar budget r=37	True
LSC-COMPLEX-DETERMINANT::00072	PASS	exact scalar budget r=38	True
LSC-COMPLEX-DETERMINANT::00073	PASS	exact scalar budget r=39	True
LSC-COMPLEX-DETERMINANT::00074	PASS	exact scalar budget r=40	True
LSC-COMPLEX-DETERMINANT::00075	PASS	exact scalar budget r=41	True
LSC-COMPLEX-DETERMINANT::00076	PASS	exact scalar budget r=42	True
LSC-COMPLEX-DETERMINANT::00077	PASS	exact scalar budget r=43	True
LSC-COMPLEX-DETERMINANT::00078	PASS	exact scalar budget r=44	True
LSC-COMPLEX-DETERMINANT::00079	PASS	exact scalar budget r=45	True
LSC-COMPLEX-DETERMINANT::00080	PASS	exact scalar budget r=46	True
LSC-COMPLEX-DETERMINANT::00081	PASS	exact scalar budget r=47	True
LSC-COMPLEX-DETERMINANT::00082	PASS	exact scalar budget r=48	True
LSC-COMPLEX-DETERMINANT::00083	PASS	exact scalar budget r=49	True
LSC-COMPLEX-DETERMINANT::00084	PASS	exact scalar budget r=50	True
LSC-COMPLEX-DETERMINANT::00085	PASS	exact scalar budget r=51	True
LSC-COMPLEX-DETERMINANT::00086	PASS	exact scalar budget r=52	True
LSC-COMPLEX-DETERMINANT::00087	PASS	exact scalar budget r=53	True
LSC-COMPLEX-DETERMINANT::00088	PASS	exact scalar budget r=54	True
LSC-COMPLEX-DETERMINANT::00089	PASS	exact scalar budget r=55	True
LSC-COMPLEX-DETERMINANT::00090	PASS	exact scalar budget r=56	True
LSC-COMPLEX-DETERMINANT::00091	PASS	exact scalar budget r=57	True
LSC-COMPLEX-DETERMINANT::00092	PASS	exact scalar budget r=58	True
LSC-COMPLEX-DETERMINANT::00093	PASS	exact scalar budget r=59	True
LSC-COMPLEX-DETERMINANT::00094	PASS	exact scalar budget r=60	True
LSC-COMPLEX-DETERMINANT::00095	PASS	exact scalar budget r=61	True
LSC-COMPLEX-DETERMINANT::00096	PASS	exact scalar budget r=62	True
LSC-COMPLEX-DETERMINANT::00097	PASS	exact scalar budget r=63	True
LSC-COMPLEX-DETERMINANT::00098	PASS	exact scalar budget r=64	True
LSC-COMPLEX-DETERMINANT::00099	PASS	exact scalar budget r=65	True
LSC-COMPLEX-DETERMINANT::00100	PASS	exact scalar budget r=66	True
LSC-COMPLEX-DETERMINANT::00101	PASS	exact scalar budget r=67	True
LSC-COMPLEX-DETERMINANT::00102	PASS	exact scalar budget r=68	True
LSC-COMPLEX-DETERMINANT::00103	PASS	exact scalar budget r=69	True
LSC-COMPLEX-DETERMINANT::00104	PASS	exact scalar budget r=70	True
LSC-COMPLEX-DETERMINANT::00105	PASS	exact scalar budget r=71	True
LSC-COMPLEX-DETERMINANT::00106	PASS	exact scalar budget r=72	True
LSC-COMPLEX-DETERMINANT::00107	PASS	exact scalar budget r=73	True
LSC-COMPLEX-DETERMINANT::00108	PASS	exact scalar budget r=74	True
LSC-COMPLEX-DETERMINANT::00109	PASS	exact scalar budget r=75	True
LSC-COMPLEX-DETERMINANT::00110	PASS	exact scalar budget r=76	True
LSC-COMPLEX-DETERMINANT::00111	PASS	exact scalar budget r=77	True
LSC-COMPLEX-DETERMINANT::00112	PASS	exact scalar budget r=78	True
LSC-COMPLEX-DETERMINANT::00113	PASS	exact scalar budget r=79	True
LSC-COMPLEX-DETERMINANT::00114	PASS	exact scalar budget r=80	True
LSC-COMPLEX-DETERMINANT::00115	PASS	exact scalar budget r=81	True
LSC-COMPLEX-DETERMINANT::00116	PASS	exact scalar budget r=82	True
LSC-COMPLEX-DETERMINANT::00117	PASS	exact scalar budget r=83	True
LSC-COMPLEX-DETERMINANT::00118	PASS	exact scalar budget r=84	True
LSC-COMPLEX-DETERMINANT::00119	PASS	exact scalar budget r=85	True
LSC-COMPLEX-DETERMINANT::00120	PASS	exact scalar budget r=86	True
LSC-COMPLEX-DETERMINANT::00121	PASS	exact scalar budget r=87	True
LSC-COMPLEX-DETERMINANT::00122	PASS	exact scalar budget r=88	True
LSC-COMPLEX-DETERMINANT::00123	PASS	exact scalar budget r=89	True
LSC-COMPLEX-DETERMINANT::00124	PASS	exact scalar budget r=90	True
LSC-COMPLEX-DETERMINANT::00125	PASS	exact scalar budget r=91	True
LSC-COMPLEX-DETERMINANT::00126	PASS	exact scalar budget r=92	True
LSC-COMPLEX-DETERMINANT::00127	PASS	exact scalar budget r=93	True
LSC-COMPLEX-DETERMINANT::00128	PASS	exact scalar budget r=94	True
LSC-COMPLEX-DETERMINANT::00129	PASS	exact scalar budget r=95	True
LSC-COMPLEX-DETERMINANT::00130	PASS	exact scalar budget r=96	True
LSC-COMPLEX-DETERMINANT::00131	PASS	exact scalar budget r=97	True
LSC-COMPLEX-DETERMINANT::00132	PASS	exact scalar budget r=98	True
LSC-COMPLEX-DETERMINANT::00133	PASS	exact scalar budget r=99	True
LSC-COMPLEX-DETERMINANT::00134	PASS	exact scalar budget r=100	True
LSC-POWER-MULTIPLIERS::00001	PASS	gradient-power gradient	0
LSC-POWER-MULTIPLIERS::00002	PASS	gradient-power defect for symbolic real exponent	0
LSC-POWER-MULTIPLIERS::00003	PASS	radial gradient	0
LSC-POWER-MULTIPLIERS::00004	PASS	radial curvature	0
LSC-POWER-MULTIPLIERS::00005	PASS	radial Laplacian	0
LSC-POWER-MULTIPLIERS::00006	PASS	combined powers: direct gradient identity	0
LSC-POWER-MULTIPLIERS::00007	PASS	combined powers: direct curvature identity	0
LSC-POWER-MULTIPLIERS::00008	PASS	radial perturbation: exact boundary coefficient change	0
LSC-INTERVAL-POSITIVITY::00001	PASS	positive Bernstein coefficients g=2, t=1/3	True
LSC-INTERVAL-POSITIVITY::00002	PASS	positive Bernstein coefficients g=4, t=1/7	True
LSC-INTERVAL-POSITIVITY::00003	PASS	positive Bernstein coefficients g=4, t=3/7	True
LSC-INTERVAL-POSITIVITY::00004	PASS	Bernstein table {-7/4, -1}	0
LSC-INTERVAL-POSITIVITY::00005	PASS	positive Bernstein minimum {-7/4, -1}	True
LSC-INTERVAL-POSITIVITY::00006	PASS	Bernstein table {-1, -1/2}	0
LSC-INTERVAL-POSITIVITY::00007	PASS	positive Bernstein minimum {-1, -1/2}	True
LSC-INTERVAL-POSITIVITY::00008	PASS	Bernstein table {-1/2, 0}	0
LSC-INTERVAL-POSITIVITY::00009	PASS	positive Bernstein minimum {-1/2, 0}	True
LSC-INTERVAL-POSITIVITY::00010	PASS	Bernstein table {0, 1/8}	0
LSC-INTERVAL-POSITIVITY::00011	PASS	positive Bernstein minimum {0, 1/8}	True
LSC-INTERVAL-POSITIVITY::00012	PASS	Bernstein table {1/8, 1/4}	0
LSC-INTERVAL-POSITIVITY::00013	PASS	positive Bernstein minimum {1/8, 1/4}	True
LSC-INTERVAL-POSITIVITY::00014	PASS	Sturm endpoint signs at -7/4	True
LSC-INTERVAL-POSITIVITY::00015	PASS	Sturm endpoint signs at 1/4	True
LSC-CUBIC-CUTOFF-EXPONENT::00001	PASS	cubic singular cutoff exponent	0
LSC-ODD-RIGIDITY::00001	PASS	odd-degree coefficient normalization at a maximum	0
LSC-ODD-RIGIDITY::00002	PASS	spherical gradient matrix at a maximum	True
LSC-ODD-RIGIDITY::00003	PASS	first spherical Hessian equation	0
LSC-ODD-RIGIDITY::00004	PASS	mixed spherical Hessian equation	0
LSC-ODD-RIGIDITY::00005	PASS	last spherical Hessian equation	0
LSC-ODD-RIGIDITY::00006	PASS	factorization of the Hessian eigenvalue restriction	0
LSC-ODD-RIGIDITY::00007	PASS	excluded Hessian eigenvalue residual	0
LSC-ODD-RIGIDITY::00008	PASS	remaining Hessian eigenvalue of the gradient square	0
LSC-ODD-RIGIDITY::00009	PASS	second-order degree rigidity obstruction	0
LSC-ODD-RIGIDITY::00010	PASS	first cubic spherical moment differential identity	0
LSC-ODD-RIGIDITY::00011	PASS	mixed cubic spherical moment differential identity	0
LSC-ODD-RIGIDITY::00012	PASS	third cubic spherical moment differential identity	0
LSC-ODD-RIGIDITY::00013	PASS	fourth cubic spherical moment differential identity	0
LSC-ODD-RIGIDITY::00014	PASS	cubic spherical moment elimination	0
LSC-ODD-RIGIDITY::00015	PASS	normalized cubic Bochner coefficient	0
LSC-CLIFFORD-HESSIAN::00001	PASS	E: B squared	0
LSC-CLIFFORD-HESSIAN::00002	PASS	E: C squared	0
LSC-CLIFFORD-HESSIAN::00003	PASS	E: Clifford anticommutator	0
LSC-CLIFFORD-HESSIAN::00004	PASS	E: B C B reduction	0
LSC-CLIFFORD-HESSIAN::00005	PASS	E: y transpose D B D y	0
LSC-CLIFFORD-HESSIAN::00006	PASS	E: y transpose B D y	0
LSC-CLIFFORD-HESSIAN::00007	PASS	E: norm of Z_y	0
LSC-CLIFFORD-HESSIAN::00008	PASS	E: C quadratic form on Z_y	0
LSC-CLIFFORD-HESSIAN::00009	PASS	E: radial contraction with U_y	0
LSC-CLIFFORD-HESSIAN::00010	PASS	E: radial contraction with Z_y	0
LSC-CLIFFORD-HESSIAN::00011	PASS	E: Hess F(U,U), eq:HFUU	0
LSC-CLIFFORD-HESSIAN::00012	PASS	E: Hess F(U,Z), eq:HFUZ	0
LSC-CLIFFORD-HESSIAN::00013	PASS	E: Hess F(Z,Z), eq:HFZZ	0
LSC-CLIFFORD-HESSIAN::00014	PASS	E: all six displayed contributions to Hess S(U,Z)	0
LSC-CLIFFORD-HESSIAN::00015	PASS	E: all five displayed contributions to Hess S(Z,Z)	0
LSC-CLIFFORD-HESSIAN::00016	PASS	E: Hess S(U,U), eq:HSUU	0
LSC-CLIFFORD-HESSIAN::00017	PASS	E: Hess S(U,Z), eq:HSUZ	0
LSC-CLIFFORD-HESSIAN::00018	PASS	E: Hess S(Z,Z), eq:HSZZ	0
LSC-CLIFFORD-HOMOGENEITY::00001	PASS	F: degree of L(G)	0
LSC-CLIFFORD-HOMOGENEITY::00002	PASS	F: degree of prefactor	0
LSC-CLIFFORD-HOMOGENEITY::00003	PASS	F: degree of G1	0
LSC-CLIFFORD-HOMOGENEITY::00004	PASS	F: degree of G2	0
LSC-CLIFFORD-HOMOGENEITY::00005	PASS	F: V_gamma has weighted degree four	0
LSC-CLIFFORD-HOMOGENEITY::00006	PASS	F: D_gamma has weighted degree minus two	0
LSC-CLIFFORD-HOMOGENEITY::00007	PASS	F: Q_gamma has weighted degree two	0
LSC-CLIFFORD-HOMOGENEITY::00008	PASS	F: Qhat has weighted degree two	0
LSC-CLIFFORD-HOMOGENEITY::00009	PASS	F: normalized quotient has degree zero	0
LSC-CLIFFORD-HOMOGENEITY::00010	PASS	F: S/R squared equals lambda H	0
LSC-CLIFFORD-HOMOGENEITY::00011	PASS	F: S=R squared lambda H before normalization	0
LSC-CLIFFORD-HOMOGENEITY::00012	PASS	F: H on lambda=0	0
LSC-CLIFFORD-HOMOGENEITY::00013	PASS	F: H on lambda=1	0
LSC-CLIFFORD-HOMOGENEITY::00014	PASS	F: H on theta=0	0
LSC-CLIFFORD-HOMOGENEITY::00015	PASS	F: H on theta=1	0
LSC-CLIFFORD-HOMOGENEITY::00016	PASS	F: cleared endpoint is polynomial, case 1	True
LSC-CLIFFORD-HOMOGENEITY::00017	PASS	F: cleared endpoint is polynomial, case 2	True
LSC-CLIFFORD-HOMOGENEITY::00018	PASS	F: cleared endpoint is polynomial, case 3	True
LSC-CLIFFORD-HOMOGENEITY::00019	PASS	F: cleared endpoint is polynomial, case 4	True
LSC-CLIFFORD-HOMOGENEITY::00020	PASS	F: denominator clearing identity, case 1	0
LSC-CLIFFORD-HOMOGENEITY::00021	PASS	F: denominator clearing identity, case 2	0
LSC-CLIFFORD-HOMOGENEITY::00022	PASS	F: denominator clearing identity, case 3	0
LSC-CLIFFORD-HOMOGENEITY::00023	PASS	F: denominator clearing identity, case 4	0
LSC-CLIFFORD-HOMOGENEITY::00024	PASS	F: polynomial value at H=0 is finite, case 1	True
LSC-CLIFFORD-HOMOGENEITY::00025	PASS	F: polynomial value at H=0 is finite, case 2	True
LSC-CLIFFORD-HOMOGENEITY::00026	PASS	F: polynomial value at H=0 is finite, case 3	True
LSC-CLIFFORD-HOMOGENEITY::00027	PASS	F: polynomial value at H=0 is finite, case 4	True
LSC-CUBIC-METRIC-ALGEBRA::00001	PASS	C07G-01 cubic dictionary F = <x^2,x>/6	0
LSC-CUBIC-METRIC-ALGEBRA::00002	PASS	C07G-02 cubic dictionary gradient = x^2/2	0
LSC-CUBIC-METRIC-ALGEBRA::00003	PASS	C07G-03 cubic dictionary Hessian = L_x	0
LSC-CUBIC-METRIC-ALGEBRA::00004	PASS	C07G-04 cubic dictionary Laplacian = trace L_x	0
LSC-CUBIC-METRIC-ALGEBRA::00005	PASS	C07G-05 gradient square = |x^2|^2/4	0
LSC-CUBIC-METRIC-ALGEBRA::00006	PASS	C07G-06 gradient S = x^3	0
LSC-CUBIC-METRIC-ALGEBRA::00007	PASS	C07G-07 general Bochner identity including nonharmonic term	0
LSC-CUBIC-METRIC-ALGEBRA::00008	PASS	C07G-08 translation derivative and annihilator identity	0
LSC-CUBIC-METRIC-ALGEBRA::00009	PASS	C07G-09 general quadratic-weight cubic-algebra residual	0
LSC-CUBIC-METRIC-ALGEBRA::00010	PASS	C07G-10 quadratic Gamma and Jordan product	0
LSC-CUBIC-METRIC-ALGEBRA::00011	PASS	C07G-11 Euler-operator commutator sign	0
LSC-CUBIC-METRIC-ALGEBRA::00012	PASS	C07G-12 diagonal double-commutator entries	0
LSC-CUBIC-METRIC-ALGEBRA::00013	PASS	C07G-13 critical cubic curvature quadratic Taylor coefficient	0
LSC-CUBIC-METRIC-ALGEBRA::00014	PASS	C07G-14 quadratic Hessian curvature identity	0
LSC-CUBIC-METRIC-ALGEBRA::00015	PASS	C07G-15 general quadratic q contributes q(c) h at order two	0
LSC-CUBIC-METRIC-ALGEBRA::00016	PASS	C07G-16 general-q Hessian polynomial residual	0
LSC-CUBIC-METRIC-ALGEBRA::00017	PASS	C07G-17 smooth-multiplier quadratic Taylor jet	0
LSC-CUBIC-METRIC-ALGEBRA::00018	PASS	C07G-18 positive-multiplier order-four sign under Hessian relation	0
LSC-CUBIC-METRIC-ALGEBRA::00019	PASS	C07G-19 gradient identities imply radial weight q = 2R	0
LSC-CUBIC-METRIC-ALGEBRA::00020	PASS	C07G-20 variable-K SF gradient square	0
LSC-CUBIC-METRIC-ALGEBRA::00021	PASS	C07G-21 variable-K SF Laplacian	0
LSC-CUBIC-METRIC-ALGEBRA::00022	PASS	C07G-22 SF contractions with R F S	0
LSC-CUBIC-METRIC-ALGEBRA::00023	PASS	C07G-23 SF gradient-square partial derivatives	0
LSC-CUBIC-METRIC-ALGEBRA::00024	PASS	C07G-24 variable-K SF curvature polynomial	0
LSC-CUBIC-METRIC-ALGEBRA::00025	PASS	C07G-25 variable-K SF positive decomposition	0
LSC-CUBIC-METRIC-ALGEBRA::00026	PASS	C07G-26 quotient polynomial extension at F = 0	0
LSC-CUBIC-METRIC-ALGEBRA::00027	PASS	C07G-27 radial specialization K = 4kR	0
LSC-CUBIC-METRIC-ALGEBRA::00028	PASS	C07G-28 positive-S spherical maximum branch F nonzero	0
LSC-CUBIC-METRIC-ALGEBRA::00029	PASS	C07G-29 positive-S spherical maximum branch F zero	0
LSC-CUBIC-METRIC-ALGEBRA::00030	PASS	C07G-30 Q nonnegative coefficients on stated nonnegative domain	True
LSC-CUBIC-METRIC-ALGEBRA::00031	PASS	C07G-31 SF decomposition nonnegative coefficients on stated slack domain	True
LSC-EXCEPTIONAL-CUBICS::00001	PASS	SF gradient norm	0
LSC-EXCEPTIONAL-CUBICS::00002	PASS	SF Laplacian	0
LSC-EXCEPTIONAL-CUBICS::00003	PASS	SF defect, with arbitrary Delta R and Delta D	0
LSC-EXCEPTIONAL-CUBICS::00004	PASS	SF positive decomposition	0
LSC-EXCEPTIONAL-CUBICS::00005	PASS	SF threshold at balanced spectrum and F=0	0
LSC-EXCEPTIONAL-CUBICS::00006	PASS	sqrt(RS)F gradient norm	0
LSC-EXCEPTIONAL-CUBICS::00007	PASS	sqrt(RS)F certificate for Jordan d=2	0
LSC-EXCEPTIONAL-CUBICS::00008	PASS	Jordan drift transfer	0
LSC-EXCEPTIONAL-CUBICS::00009	PASS	Sign of the transfer bracket	0
LSC-EXCEPTIONAL-CUBICS::00010	PASS	Gram Delta R	0
LSC-EXCEPTIONAL-CUBICS::00011	PASS	Gram Delta S	0
LSC-EXCEPTIONAL-CUBICS::00012	PASS	Gram Delta D	0
LSC-EXCEPTIONAL-CUBICS::00013	PASS	Gram Gamma RR	0
LSC-EXCEPTIONAL-CUBICS::00014	PASS	Gram Gamma RS	0
LSC-EXCEPTIONAL-CUBICS::00015	PASS	Gram Gamma RD	0
LSC-EXCEPTIONAL-CUBICS::00016	PASS	Gram Gamma SS	0
LSC-EXCEPTIONAL-CUBICS::00017	PASS	Gram Gamma SD	0
LSC-EXCEPTIONAL-CUBICS::00018	PASS	Gram Gamma DD	0
LSC-EXCEPTIONAL-CUBICS::00019	PASS	G2 Delta D = 10S	0
LSC-EXCEPTIONAL-CUBICS::00020	PASS	Alternating F: Gamma(F,S)=4RF	0
LSC-EXCEPTIONAL-CUBICS::00021	PASS	Alternating F: Gamma(F,D)=2SF	0
LSC-EXCEPTIONAL-CUBICS::00022	PASS	G2 coordinate gradient norm = Gram e2	0
LSC-EXCEPTIONAL-CUBICS::00023	PASS	G2 harmonicity	0
LSC-EXCEPTIONAL-CUBICS::00024	PASS	G2 independence: explicit Jacobian formula	0
LSC-EXCEPTIONAL-CUBICS::00025	PASS	G2 rank-one Hessian cubic identity	0
LSC-EXCEPTIONAL-CUBICS::00026	PASS	G2 rank-one Hessian trace	0
LSC-EXCEPTIONAL-CUBICS::00027	PASS	G2 rank-one Hessian squared trace	0
LSC-EXCEPTIONAL-CUBICS::00028	PASS	G2 rank-one Hessian characteristic polynomial	0
LSC-CUBIC-CERTIFICATES::00001	PASS	unified gradient norm	0
LSC-CUBIC-CERTIFICATES::00002	PASS	unified Laplacian ratio	0
LSC-CUBIC-CERTIFICATES::00003	PASS	unified H/J defect identity	0
LSC-CUBIC-CERTIFICATES::00004	PASS	trace corollary remainder	0
LSC-CUBIC-CERTIFICATES::00005	PASS	Clifford Gamma(f,s)	0
LSC-CUBIC-CERTIFICATES::00006	PASS	Clifford Gamma(s,s)	0
LSC-CUBIC-CERTIFICATES::00007	PASS	Clifford Gamma(f,D)	0
LSC-CUBIC-CERTIFICATES::00008	PASS	Clifford Gamma(s,D)	0
LSC-CUBIC-CERTIFICATES::00009	PASS	Clifford Gamma(D,D)	0
LSC-CUBIC-CERTIFICATES::00010	PASS	Clifford normalized Laplacian	0
LSC-CUBIC-CERTIFICATES::00011	PASS	Clifford H44 decomposition	0
LSC-CUBIC-CERTIFICATES::00012	PASS	Clifford parameter increment	0
LSC-CUBIC-CERTIFICATES::00013	PASS	Clifford power obstruction endpoint	0
LSC-CUBIC-CERTIFICATES::00014	PASS	Clifford power obstruction interior	0
LSC-CUBIC-CERTIFICATES::00015	PASS	radial lift gradient identity	0
LSC-CUBIC-CERTIFICATES::00016	PASS	radial lift defect identity	0
LSC-CUBIC-CERTIFICATES::00017	PASS	dimension 26 radial lift coefficient 11	0
LSC-CUBIC-CERTIFICATES::00018	PASS	dimension 26 radial lift coefficient 14	0
LSC-CUBIC-CERTIFICATES::00019	PASS	dimension 26 radial lift coefficient 330	0
LSC-CUBIC-CERTIFICATES::00020	PASS	nonradial Gamma(F,F)	0
LSC-CUBIC-CERTIFICATES::00021	PASS	nonradial harmonicity	0
LSC-CUBIC-CERTIFICATES::00022	PASS	nonradial minimality	0
LSC-CUBIC-CERTIFICATES::00023	PASS	nonradial Delta(P)	0
LSC-CUBIC-CERTIFICATES::00024	PASS	nonradial Gamma(P,P)	0
LSC-CUBIC-CERTIFICATES::00025	PASS	nonradial H gradient	0
LSC-CUBIC-CERTIFICATES::00026	PASS	nonradial H Laplacian	0
LSC-CUBIC-CERTIFICATES::00027	PASS	nonradial exact N defect	0
LSC-CUBIC-CERTIFICATES::00028	PASS	nonradial seven-summand decomposition	0
LSC-CUBIC-CERTIFICATES::00029	PASS	nonradial rho=0 strictness reduction	0
LSC-CUBIC-CERTIFICATES::00030	PASS	nonradial P maximum remainder	0
LSC-CUBIC-CERTIFICATES::00031	PASS	nonradial square bound for H Delta(H)	0
LSC-CUBIC-CERTIFICATES::00032	PASS	nonradial H Delta(H) lower coefficients	0
LSC-CUBIC-CERTIFICATES::00033	PASS	nonharmonic H gradient chain rule	0
LSC-CUBIC-CERTIFICATES::00034	PASS	nonharmonic H Laplacian chain rule	0
LSC-CUBIC-CERTIFICATES::00035	PASS	nonharmonic B identity with Bochner correction	0
LSC-CUBIC-CERTIFICATES::00036	PASS	nonharmonic C identity	0
LSC-CUBIC-CERTIFICATES::00037	PASS	nonharmonic leading coefficient	0
LSC-CUBIC-CERTIFICATES::00038	PASS	nonharmonic to radial leading term	0
LSC-PULLBACK-TRANSFER::00001	PASS	radial master: gradient square / R^(2a)	0
LSC-PULLBACK-TRANSFER::00002	PASS	radial master: defect / R^(3a)	0
LSC-PULLBACK-TRANSFER::00003	PASS	unweighted Clifford pullback: defect	0
LSC-PULLBACK-TRANSFER::00004	PASS	weighted Clifford pullback: gradient / R^(2a)	0
LSC-PULLBACK-TRANSFER::00005	PASS	weighted Clifford pullback: Laplacian / R^a	0
LSC-PULLBACK-TRANSFER::00006	PASS	weighted Clifford pullback: defect / R^(3a)	0
LSC-PULLBACK-TRANSFER::00007	PASS	weighted Clifford pullback: preserved M-ratio / R^(2a)	0
LSC-PULLBACK-TRANSFER::00008	PASS	dimension monotonicity: finite difference / R^(4a)	0
LSC-PULLBACK-TRANSFER::00009	PASS	Simons fractional target: W_H	0
LSC-PULLBACK-TRANSFER::00010	PASS	Simons fractional target: Delta H	0
LSC-PULLBACK-TRANSFER::00011	PASS	Simons fractional target: L(H)	0
LSC-PULLBACK-TRANSFER::00012	PASS	Simons fractional target: H Delta H	0
LSC-PULLBACK-TRANSFER::00013	PASS	Simons fractional target: a=1, ell=7/2, M=0 dimension bound	0
LSC-JORDAN-PENCIL::00001	PASS	Delta(F_t)=0 for formal d	formal closure: exact zero
LSC-JORDAN-PENCIL::00002	PASS	S_t full polynomial	formal closure: exact zero
LSC-JORDAN-PENCIL::00003	PASS	L(F_t) full polynomial	formal closure: exact zero
LSC-JORDAN-PENCIL::00004	PASS	S_t coefficient of t^0	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00005	PASS	S_t coefficient of t^1	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00006	PASS	S_t coefficient of t^2	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00007	PASS	L(F_t) coefficient of t^0	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00008	PASS	L(F_t) coefficient of t^1	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00009	PASS	L(F_t) coefficient of t^2	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00010	PASS	L(F_t) coefficient of t^3	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00011	PASS	L(F_t) coefficient of t^4	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00012	PASS	L(F_t) displayed t^4 cancellation	coefficient checks: exact zero
LSC-JORDAN-PENCIL::00013	PASS	minimal equation at t=0	special parameters: exact zero
LSC-JORDAN-PENCIL::00014	PASS	minimal equation at t=1	special parameters: exact zero
LSC-JORDAN-PENCIL::00015	PASS	minimal equation at t=-1/3	special parameters: exact zero
LSC-JORDAN-PENCIL::00016	PASS	existing nonradial S at t=-1/3	special parameters: exact zero
LSC-JORDAN-PENCIL::00017	PASS	existing nonradial Gamma(F,S)=2qF	special parameters: exact zero
LSC-JORDAN-PENCIL::00018	PASS	real-coordinate Delta(rho)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00019	PASS	real-coordinate Gamma(rho,rho)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00020	PASS	real-coordinate Gamma(rho,nu)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00021	PASS	real-coordinate Gamma(rho,A)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00022	PASS	real-coordinate Gamma(rho,B)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00023	PASS	real-coordinate Gamma(rho,W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00024	PASS	real-coordinate Delta(nu)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00025	PASS	real-coordinate Gamma(nu,nu)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00026	PASS	real-coordinate Gamma(nu,A)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00027	PASS	real-coordinate Gamma(nu,B)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00028	PASS	real-coordinate Gamma(nu,W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00029	PASS	real-coordinate Delta(A)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00030	PASS	real-coordinate Gamma(A,A)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00031	PASS	real-coordinate Gamma(A,B)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00032	PASS	real-coordinate Gamma(A,W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00033	PASS	real-coordinate Delta(B)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00034	PASS	real-coordinate Gamma(B,B)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00035	PASS	real-coordinate Gamma(B,W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00036	PASS	real-coordinate Delta(W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00037	PASS	real-coordinate Gamma(W,W)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00038	PASS	real-coordinate Delta(F_t)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00039	PASS	real-coordinate S_t	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00040	PASS	real-coordinate Hessian definition of L(F_t)	independent d=1 coordinates: exact zero
LSC-JORDAN-PENCIL::00041	PASS	t>0 witness nu	regular zeros: exact zero
LSC-JORDAN-PENCIL::00042	PASS	t>0 witness A	regular zeros: exact zero
LSC-JORDAN-PENCIL::00043	PASS	t>0 witness B	regular zeros: exact zero
LSC-JORDAN-PENCIL::00044	PASS	t>0 witness W	regular zeros: exact zero
LSC-JORDAN-PENCIL::00045	PASS	t>0 witness F_t=0	regular zeros: exact zero
LSC-JORDAN-PENCIL::00046	PASS	t>0 witness rho+t*nu	regular zeros: exact zero
LSC-JORDAN-PENCIL::00047	PASS	t>0 witness |D_u F_t|^2	regular zeros: exact zero
LSC-JORDAN-PENCIL::00048	PASS	t>0 witness is regular	regular zeros: exact condition holds
LSC-JORDAN-PENCIL::00049	PASS	t>0 L(F_t) at witness	regular zeros: exact zero
LSC-JORDAN-PENCIL::00050	PASS	t>0 direct coordinate F_t=0	regular zeros: exact zero
LSC-JORDAN-PENCIL::00051	PASS	t>0 direct coordinate L(F_t)	regular zeros: exact zero
LSC-JORDAN-PENCIL::00052	PASS	t<0 witness nu	regular zeros: exact zero
LSC-JORDAN-PENCIL::00053	PASS	t<0 witness A	regular zeros: exact zero
LSC-JORDAN-PENCIL::00054	PASS	t<0 witness B	regular zeros: exact zero
LSC-JORDAN-PENCIL::00055	PASS	t<0 witness W	regular zeros: exact zero
LSC-JORDAN-PENCIL::00056	PASS	t<0 witness F_t=0	regular zeros: exact zero
LSC-JORDAN-PENCIL::00057	PASS	t<0 witness rho+t*nu	regular zeros: exact zero
LSC-JORDAN-PENCIL::00058	PASS	t<0 witness |D_u F_t|^2	regular zeros: exact zero
LSC-JORDAN-PENCIL::00059	PASS	t<0 witness is regular	regular zeros: exact condition holds
LSC-JORDAN-PENCIL::00060	PASS	t<0 L(F_t) at witness	regular zeros: exact zero
LSC-JORDAN-PENCIL::00061	PASS	t<0 direct coordinate F_t=0	regular zeros: exact zero
LSC-JORDAN-PENCIL::00062	PASS	t<0 direct coordinate L(F_t)	regular zeros: exact zero
LSC-JORDAN-PENCIL::00063	PASS	exceptional nonzero roots are exactly -1/3 and 1	regular zeros: exact condition holds
LSC-JORDAN-PENCIL::00064	PASS	all parameters have common zero diag(1,-1,0),u=0	regular zeros: exact zero
LSC-JORDAN-PENCIL::00065	PASS	common zero gradient squared norm equals 4/3	regular zeros: exact zero
LSC-INTRINSIC-FIVE-GENERATORS::00001	PASS	d=1: orthonormal_B_coordinates	Tr[Z.Z]/2 equals the sum of squares of all B coordinates.
LSC-INTRINSIC-FIVE-GENERATORS::00002	PASS	d=1: orthonormal_U_coordinates	u* u equals the sum of squares of all U coordinates.
LSC-INTRINSIC-FIVE-GENERATORS::00003	PASS	d=1: Gamma(r,r)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00004	PASS	d=1: Gamma(r,s)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00005	PASS	d=1: Gamma(r,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00006	PASS	d=1: Gamma(r,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00007	PASS	d=1: Gamma(r,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00008	PASS	d=1: Gamma(s,s)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00009	PASS	d=1: Gamma(s,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00010	PASS	d=1: Gamma(s,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00011	PASS	d=1: Gamma(s,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00012	PASS	d=1: Gamma(a,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00013	PASS	d=1: Gamma(a,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00014	PASS	d=1: Gamma(a,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00015	PASS	d=1: Gamma(p,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00016	PASS	d=1: Gamma(p,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00017	PASS	d=1: Gamma(h,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00018	PASS	d=1: Delta(r)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00019	PASS	d=1: Delta(s)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00020	PASS	d=1: Delta(a)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00021	PASS	d=1: Delta(p)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00022	PASS	d=1: Delta(h)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00023	PASS	d=1: F_is_harmonic	The normalized cubic has zero Euclidean Laplacian.
LSC-INTRINSIC-FIVE-GENERATORS::00024	PASS	d=1: normalized_Hsiang_equation	The exact normalized Hsiang identity is L[F]=-q F.
LSC-INTRINSIC-FIVE-GENERATORS::00025	PASS	d=1: D_equals_a_plus_p	D=Gamma(r,F)=a+p by independent differentiation.
LSC-INTRINSIC-FIVE-GENERATORS::00026	PASS	d=1: recover_r	Both the q formula and Delta[S] formula recover r.
LSC-INTRINSIC-FIVE-GENERATORS::00027	PASS	d=1: recover_s	Both the q formula and Delta[S] formula recover s.
LSC-INTRINSIC-FIVE-GENERATORS::00028	PASS	d=1: recover_p	The cubic and D recover p=3 F-D/2.
LSC-INTRINSIC-FIVE-GENERATORS::00029	PASS	d=1: recover_a	The cubic and D recover a=3 D/2-3 F.
LSC-INTRINSIC-FIVE-GENERATORS::00030	PASS	d=1: recover_h	Independent differentiation recovers h=(Gamma(a,p)+r s)/18.
LSC-INTRINSIC-FIVE-GENERATORS::00031	PASS	d=1: rank_five_exact_minor	At Z=diag(1,-1,0), u=(1,1,1), the rows (r,a,s,p,h) and columns (x,z,u1,u2,u3) give the nonzero exact minor 4 Sqrt[3]/3.
LSC-INTRINSIC-FIVE-GENERATORS::00032	PASS	d=2: orthonormal_B_coordinates	Tr[Z.Z]/2 equals the sum of squares of all B coordinates.
LSC-INTRINSIC-FIVE-GENERATORS::00033	PASS	d=2: orthonormal_U_coordinates	u* u equals the sum of squares of all U coordinates.
LSC-INTRINSIC-FIVE-GENERATORS::00034	PASS	d=2: Gamma(r,r)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00035	PASS	d=2: Gamma(r,s)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00036	PASS	d=2: Gamma(r,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00037	PASS	d=2: Gamma(r,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00038	PASS	d=2: Gamma(r,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00039	PASS	d=2: Gamma(s,s)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00040	PASS	d=2: Gamma(s,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00041	PASS	d=2: Gamma(s,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00042	PASS	d=2: Gamma(s,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00043	PASS	d=2: Gamma(a,a)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00044	PASS	d=2: Gamma(a,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00045	PASS	d=2: Gamma(a,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00046	PASS	d=2: Gamma(p,p)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00047	PASS	d=2: Gamma(p,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00048	PASS	d=2: Gamma(h,h)	Exact polynomial equality from ordinary Euclidean first derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00049	PASS	d=2: Delta(r)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00050	PASS	d=2: Delta(s)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00051	PASS	d=2: Delta(a)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00052	PASS	d=2: Delta(p)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00053	PASS	d=2: Delta(h)	Exact polynomial equality from ordinary Euclidean second derivatives.
LSC-INTRINSIC-FIVE-GENERATORS::00054	PASS	d=2: F_is_harmonic	The normalized cubic has zero Euclidean Laplacian.
LSC-INTRINSIC-FIVE-GENERATORS::00055	PASS	d=2: normalized_Hsiang_equation	The exact normalized Hsiang identity is L[F]=-q F.
LSC-INTRINSIC-FIVE-GENERATORS::00056	PASS	d=2: D_equals_a_plus_p	D=Gamma(r,F)=a+p by independent differentiation.
LSC-INTRINSIC-FIVE-GENERATORS::00057	PASS	d=2: recover_r	Both the q formula and Delta[S] formula recover r.
LSC-INTRINSIC-FIVE-GENERATORS::00058	PASS	d=2: recover_s	Both the q formula and Delta[S] formula recover s.
LSC-INTRINSIC-FIVE-GENERATORS::00059	PASS	d=2: recover_p	The cubic and D recover p=3 F-D/2.
LSC-INTRINSIC-FIVE-GENERATORS::00060	PASS	d=2: recover_a	The cubic and D recover a=3 D/2-3 F.
LSC-INTRINSIC-FIVE-GENERATORS::00061	PASS	d=2: recover_h	Independent differentiation recovers h=(Gamma(a,p)+r s)/18.
LSC-INTRINSIC-FIVE-GENERATORS::00062	PASS	d=2: rank_five_exact_minor	At Z=diag(1,-1,0), u=(1,1,1), the rows (r,a,s,p,h) and columns (x,z,u1,u2,u3) give the nonzero exact minor 4 Sqrt[3]/3.
LSC-HARMONIC-SPECTRAL::00001	PASS	general_log_multiplier_identity	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00002	PASS	divisible_two_coefficient_identity	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00003	PASS	Jacobi_boundary_coefficient	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00004	PASS	gradient_norm_multiplier_D0	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00005	PASS	spectral_explicit_certificate_all_orders	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00006	PASS	reciprocal_root_derivative	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00007	PASS	antitone_numerator_decomposition	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00008	PASS	balanced_threshold_all_orders	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00009	PASS	threshold_normalization	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00010	PASS	pairing_order_2_indices_1_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00011	PASS	pairing_order_2_indices_1_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00012	PASS	pairing_order_2_indices_2_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00013	PASS	root_derivation_order_2_index_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00014	PASS	root_derivation_order_2_index_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00015	PASS	Newton_expansion_order_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00016	PASS	pairing_order_3_indices_1_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00017	PASS	pairing_order_3_indices_1_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00018	PASS	pairing_order_3_indices_1_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00019	PASS	pairing_order_3_indices_2_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00020	PASS	pairing_order_3_indices_2_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00021	PASS	pairing_order_3_indices_3_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00022	PASS	root_derivation_order_3_index_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00023	PASS	root_derivation_order_3_index_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00024	PASS	root_derivation_order_3_index_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00025	PASS	Newton_expansion_order_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00026	PASS	pairing_order_4_indices_1_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00027	PASS	pairing_order_4_indices_1_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00028	PASS	pairing_order_4_indices_1_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00029	PASS	pairing_order_4_indices_1_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00030	PASS	pairing_order_4_indices_2_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00031	PASS	pairing_order_4_indices_2_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00032	PASS	pairing_order_4_indices_2_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00033	PASS	pairing_order_4_indices_3_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00034	PASS	pairing_order_4_indices_3_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00035	PASS	pairing_order_4_indices_4_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00036	PASS	root_derivation_order_4_index_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00037	PASS	root_derivation_order_4_index_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00038	PASS	root_derivation_order_4_index_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00039	PASS	root_derivation_order_4_index_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00040	PASS	Newton_expansion_order_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00041	PASS	pairing_order_5_indices_1_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00042	PASS	pairing_order_5_indices_1_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00043	PASS	pairing_order_5_indices_1_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00044	PASS	pairing_order_5_indices_1_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00045	PASS	pairing_order_5_indices_1_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00046	PASS	pairing_order_5_indices_2_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00047	PASS	pairing_order_5_indices_2_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00048	PASS	pairing_order_5_indices_2_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00049	PASS	pairing_order_5_indices_2_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00050	PASS	pairing_order_5_indices_3_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00051	PASS	pairing_order_5_indices_3_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00052	PASS	pairing_order_5_indices_3_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00053	PASS	pairing_order_5_indices_4_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00054	PASS	pairing_order_5_indices_4_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00055	PASS	pairing_order_5_indices_5_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00056	PASS	root_derivation_order_5_index_1	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00057	PASS	root_derivation_order_5_index_2	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00058	PASS	root_derivation_order_5_index_3	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00059	PASS	root_derivation_order_5_index_4	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00060	PASS	root_derivation_order_5_index_5	Exact residual: 0
LSC-HARMONIC-SPECTRAL::00061	PASS	Newton_expansion_order_5	Exact residual: 0
LSC-NORM-PRODUCTS-PFAFFIANS::00001	PASS	symmetric Euler d=2, k=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00002	PASS	symmetric Euler d=2, k=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00003	PASS	symmetric Gamma d=2, i=1, j=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00004	PASS	symmetric Gamma d=2, i=1, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00005	PASS	symmetric Gamma d=2, i=2, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00006	PASS	top generator recovery d=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00007	PASS	symmetric Euler d=3, k=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00008	PASS	symmetric Euler d=3, k=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00009	PASS	symmetric Euler d=3, k=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00010	PASS	symmetric Gamma d=3, i=1, j=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00011	PASS	symmetric Gamma d=3, i=1, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00012	PASS	symmetric Gamma d=3, i=1, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00013	PASS	symmetric Gamma d=3, i=2, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00014	PASS	symmetric Gamma d=3, i=2, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00015	PASS	symmetric Gamma d=3, i=3, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00016	PASS	top generator recovery d=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00017	PASS	symmetric Euler d=4, k=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00018	PASS	symmetric Euler d=4, k=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00019	PASS	symmetric Euler d=4, k=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00020	PASS	symmetric Euler d=4, k=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00021	PASS	symmetric Gamma d=4, i=1, j=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00022	PASS	symmetric Gamma d=4, i=1, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00023	PASS	symmetric Gamma d=4, i=1, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00024	PASS	symmetric Gamma d=4, i=1, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00025	PASS	symmetric Gamma d=4, i=2, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00026	PASS	symmetric Gamma d=4, i=2, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00027	PASS	symmetric Gamma d=4, i=2, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00028	PASS	symmetric Gamma d=4, i=3, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00029	PASS	symmetric Gamma d=4, i=3, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00030	PASS	symmetric Gamma d=4, i=4, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00031	PASS	top generator recovery d=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00032	PASS	symmetric Euler d=5, k=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00033	PASS	symmetric Euler d=5, k=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00034	PASS	symmetric Euler d=5, k=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00035	PASS	symmetric Euler d=5, k=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00036	PASS	symmetric Euler d=5, k=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00037	PASS	symmetric Gamma d=5, i=1, j=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00038	PASS	symmetric Gamma d=5, i=1, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00039	PASS	symmetric Gamma d=5, i=1, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00040	PASS	symmetric Gamma d=5, i=1, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00041	PASS	symmetric Gamma d=5, i=1, j=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00042	PASS	symmetric Gamma d=5, i=2, j=2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00043	PASS	symmetric Gamma d=5, i=2, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00044	PASS	symmetric Gamma d=5, i=2, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00045	PASS	symmetric Gamma d=5, i=2, j=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00046	PASS	symmetric Gamma d=5, i=3, j=3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00047	PASS	symmetric Gamma d=5, i=3, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00048	PASS	symmetric Gamma d=5, i=3, j=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00049	PASS	symmetric Gamma d=5, i=4, j=4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00050	PASS	symmetric Gamma d=5, i=4, j=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00051	PASS	symmetric Gamma d=5, i=5, j=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00052	PASS	top generator recovery d=5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00053	PASS	norm K4,d2,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00054	PASS	block conformality K4,d2,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00055	PASS	block conformality K4,d2,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00056	PASS	block conformality K4,d2,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00057	PASS	block conformality K4,d2,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00058	PASS	block conformality K4,d2,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00059	PASS	block conformality K4,d2,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00060	PASS	block conformality K4,d2,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00061	PASS	block conformality K4,d2,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00062	PASS	block conformality K4,d2,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00063	PASS	block conformality K4,d2,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00064	PASS	block Euler K4,d2,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00065	PASS	block conformality K4,d2,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00066	PASS	block conformality K4,d2,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00067	PASS	block conformality K4,d2,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00068	PASS	block conformality K4,d2,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00069	PASS	block conformality K4,d2,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00070	PASS	block conformality K4,d2,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00071	PASS	block conformality K4,d2,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00072	PASS	block conformality K4,d2,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00073	PASS	block conformality K4,d2,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00074	PASS	block conformality K4,d2,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00075	PASS	block Euler K4,d2,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00076	PASS	scalar gradient K4,d2,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00077	PASS	norm K4,d2,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00078	PASS	block conformality K4,d2,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00079	PASS	block conformality K4,d2,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00080	PASS	block conformality K4,d2,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00081	PASS	block conformality K4,d2,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00082	PASS	block conformality K4,d2,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00083	PASS	block conformality K4,d2,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00084	PASS	block conformality K4,d2,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00085	PASS	block conformality K4,d2,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00086	PASS	block conformality K4,d2,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00087	PASS	block conformality K4,d2,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00088	PASS	block Euler K4,d2,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00089	PASS	block conformality K4,d2,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00090	PASS	block conformality K4,d2,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00091	PASS	block conformality K4,d2,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00092	PASS	block conformality K4,d2,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00093	PASS	block conformality K4,d2,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00094	PASS	block conformality K4,d2,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00095	PASS	block conformality K4,d2,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00096	PASS	block conformality K4,d2,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00097	PASS	block conformality K4,d2,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00098	PASS	block conformality K4,d2,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00099	PASS	block Euler K4,d2,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00100	PASS	scalar gradient K4,d2,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00101	PASS	norm K4,d2,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00102	PASS	block conformality K4,d2,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00103	PASS	block conformality K4,d2,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00104	PASS	block conformality K4,d2,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00105	PASS	block conformality K4,d2,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00106	PASS	block conformality K4,d2,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00107	PASS	block conformality K4,d2,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00108	PASS	block conformality K4,d2,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00109	PASS	block conformality K4,d2,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00110	PASS	block conformality K4,d2,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00111	PASS	block conformality K4,d2,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00112	PASS	block Euler K4,d2,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00113	PASS	block conformality K4,d2,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00114	PASS	block conformality K4,d2,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00115	PASS	block conformality K4,d2,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00116	PASS	block conformality K4,d2,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00117	PASS	block conformality K4,d2,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00118	PASS	block conformality K4,d2,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00119	PASS	block conformality K4,d2,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00120	PASS	block conformality K4,d2,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00121	PASS	block conformality K4,d2,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00122	PASS	block conformality K4,d2,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00123	PASS	block Euler K4,d2,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00124	PASS	scalar gradient K4,d2,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00125	PASS	norm K4,d2,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00126	PASS	block conformality K4,d2,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00127	PASS	block conformality K4,d2,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00128	PASS	block conformality K4,d2,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00129	PASS	block conformality K4,d2,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00130	PASS	block conformality K4,d2,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00131	PASS	block conformality K4,d2,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00132	PASS	block conformality K4,d2,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00133	PASS	block conformality K4,d2,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00134	PASS	block conformality K4,d2,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00135	PASS	block conformality K4,d2,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00136	PASS	block Euler K4,d2,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00137	PASS	block conformality K4,d2,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00138	PASS	block conformality K4,d2,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00139	PASS	block conformality K4,d2,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00140	PASS	block conformality K4,d2,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00141	PASS	block conformality K4,d2,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00142	PASS	block conformality K4,d2,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00143	PASS	block conformality K4,d2,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00144	PASS	block conformality K4,d2,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00145	PASS	block conformality K4,d2,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00146	PASS	block conformality K4,d2,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00147	PASS	block Euler K4,d2,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00148	PASS	scalar gradient K4,d2,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00149	PASS	norm K4,d2,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00150	PASS	block conformality K4,d2,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00151	PASS	block conformality K4,d2,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00152	PASS	block conformality K4,d2,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00153	PASS	block conformality K4,d2,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00154	PASS	block conformality K4,d2,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00155	PASS	block conformality K4,d2,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00156	PASS	block conformality K4,d2,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00157	PASS	block conformality K4,d2,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00158	PASS	block conformality K4,d2,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00159	PASS	block conformality K4,d2,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00160	PASS	block Euler K4,d2,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00161	PASS	block conformality K4,d2,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00162	PASS	block conformality K4,d2,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00163	PASS	block conformality K4,d2,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00164	PASS	block conformality K4,d2,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00165	PASS	block conformality K4,d2,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00166	PASS	block conformality K4,d2,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00167	PASS	block conformality K4,d2,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00168	PASS	block conformality K4,d2,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00169	PASS	block conformality K4,d2,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00170	PASS	block conformality K4,d2,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00171	PASS	block Euler K4,d2,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00172	PASS	scalar gradient K4,d2,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00173	PASS	norm K4,d2,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00174	PASS	block conformality K4,d2,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00175	PASS	block conformality K4,d2,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00176	PASS	block conformality K4,d2,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00177	PASS	block conformality K4,d2,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00178	PASS	block conformality K4,d2,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00179	PASS	block conformality K4,d2,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00180	PASS	block conformality K4,d2,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00181	PASS	block conformality K4,d2,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00182	PASS	block conformality K4,d2,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00183	PASS	block conformality K4,d2,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00184	PASS	block Euler K4,d2,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00185	PASS	block conformality K4,d2,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00186	PASS	block conformality K4,d2,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00187	PASS	block conformality K4,d2,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00188	PASS	block conformality K4,d2,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00189	PASS	block conformality K4,d2,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00190	PASS	block conformality K4,d2,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00191	PASS	block conformality K4,d2,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00192	PASS	block conformality K4,d2,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00193	PASS	block conformality K4,d2,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00194	PASS	block conformality K4,d2,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00195	PASS	block Euler K4,d2,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00196	PASS	scalar gradient K4,d2,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00197	PASS	norm K4,d3,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00198	PASS	block conformality K4,d3,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00199	PASS	block conformality K4,d3,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00200	PASS	block conformality K4,d3,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00201	PASS	block conformality K4,d3,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00202	PASS	block conformality K4,d3,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00203	PASS	block conformality K4,d3,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00204	PASS	block conformality K4,d3,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00205	PASS	block conformality K4,d3,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00206	PASS	block conformality K4,d3,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00207	PASS	block conformality K4,d3,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00208	PASS	block Euler K4,d3,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00209	PASS	block conformality K4,d3,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00210	PASS	block conformality K4,d3,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00211	PASS	block conformality K4,d3,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00212	PASS	block conformality K4,d3,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00213	PASS	block conformality K4,d3,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00214	PASS	block conformality K4,d3,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00215	PASS	block conformality K4,d3,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00216	PASS	block conformality K4,d3,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00217	PASS	block conformality K4,d3,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00218	PASS	block conformality K4,d3,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00219	PASS	block Euler K4,d3,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00220	PASS	block conformality K4,d3,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00221	PASS	block conformality K4,d3,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00222	PASS	block conformality K4,d3,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00223	PASS	block conformality K4,d3,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00224	PASS	block conformality K4,d3,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00225	PASS	block conformality K4,d3,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00226	PASS	block conformality K4,d3,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00227	PASS	block conformality K4,d3,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00228	PASS	block conformality K4,d3,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00229	PASS	block conformality K4,d3,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00230	PASS	block Euler K4,d3,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00231	PASS	scalar gradient K4,d3,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00232	PASS	norm K4,d3,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00233	PASS	block conformality K4,d3,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00234	PASS	block conformality K4,d3,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00235	PASS	block conformality K4,d3,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00236	PASS	block conformality K4,d3,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00237	PASS	block conformality K4,d3,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00238	PASS	block conformality K4,d3,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00239	PASS	block conformality K4,d3,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00240	PASS	block conformality K4,d3,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00241	PASS	block conformality K4,d3,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00242	PASS	block conformality K4,d3,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00243	PASS	block Euler K4,d3,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00244	PASS	block conformality K4,d3,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00245	PASS	block conformality K4,d3,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00246	PASS	block conformality K4,d3,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00247	PASS	block conformality K4,d3,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00248	PASS	block conformality K4,d3,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00249	PASS	block conformality K4,d3,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00250	PASS	block conformality K4,d3,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00251	PASS	block conformality K4,d3,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00252	PASS	block conformality K4,d3,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00253	PASS	block conformality K4,d3,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00254	PASS	block Euler K4,d3,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00255	PASS	block conformality K4,d3,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00256	PASS	block conformality K4,d3,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00257	PASS	block conformality K4,d3,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00258	PASS	block conformality K4,d3,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00259	PASS	block conformality K4,d3,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00260	PASS	block conformality K4,d3,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00261	PASS	block conformality K4,d3,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00262	PASS	block conformality K4,d3,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00263	PASS	block conformality K4,d3,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00264	PASS	block conformality K4,d3,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00265	PASS	block Euler K4,d3,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00266	PASS	scalar gradient K4,d3,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00267	PASS	norm K4,d3,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00268	PASS	block conformality K4,d3,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00269	PASS	block conformality K4,d3,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00270	PASS	block conformality K4,d3,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00271	PASS	block conformality K4,d3,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00272	PASS	block conformality K4,d3,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00273	PASS	block conformality K4,d3,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00274	PASS	block conformality K4,d3,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00275	PASS	block conformality K4,d3,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00276	PASS	block conformality K4,d3,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00277	PASS	block conformality K4,d3,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00278	PASS	block Euler K4,d3,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00279	PASS	block conformality K4,d3,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00280	PASS	block conformality K4,d3,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00281	PASS	block conformality K4,d3,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00282	PASS	block conformality K4,d3,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00283	PASS	block conformality K4,d3,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00284	PASS	block conformality K4,d3,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00285	PASS	block conformality K4,d3,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00286	PASS	block conformality K4,d3,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00287	PASS	block conformality K4,d3,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00288	PASS	block conformality K4,d3,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00289	PASS	block Euler K4,d3,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00290	PASS	block conformality K4,d3,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00291	PASS	block conformality K4,d3,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00292	PASS	block conformality K4,d3,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00293	PASS	block conformality K4,d3,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00294	PASS	block conformality K4,d3,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00295	PASS	block conformality K4,d3,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00296	PASS	block conformality K4,d3,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00297	PASS	block conformality K4,d3,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00298	PASS	block conformality K4,d3,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00299	PASS	block conformality K4,d3,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00300	PASS	block Euler K4,d3,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00301	PASS	scalar gradient K4,d3,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00302	PASS	norm K4,d3,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00303	PASS	block conformality K4,d3,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00304	PASS	block conformality K4,d3,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00305	PASS	block conformality K4,d3,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00306	PASS	block conformality K4,d3,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00307	PASS	block conformality K4,d3,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00308	PASS	block conformality K4,d3,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00309	PASS	block conformality K4,d3,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00310	PASS	block conformality K4,d3,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00311	PASS	block conformality K4,d3,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00312	PASS	block conformality K4,d3,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00313	PASS	block Euler K4,d3,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00314	PASS	block conformality K4,d3,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00315	PASS	block conformality K4,d3,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00316	PASS	block conformality K4,d3,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00317	PASS	block conformality K4,d3,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00318	PASS	block conformality K4,d3,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00319	PASS	block conformality K4,d3,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00320	PASS	block conformality K4,d3,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00321	PASS	block conformality K4,d3,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00322	PASS	block conformality K4,d3,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00323	PASS	block conformality K4,d3,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00324	PASS	block Euler K4,d3,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00325	PASS	block conformality K4,d3,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00326	PASS	block conformality K4,d3,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00327	PASS	block conformality K4,d3,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00328	PASS	block conformality K4,d3,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00329	PASS	block conformality K4,d3,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00330	PASS	block conformality K4,d3,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00331	PASS	block conformality K4,d3,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00332	PASS	block conformality K4,d3,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00333	PASS	block conformality K4,d3,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00334	PASS	block conformality K4,d3,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00335	PASS	block Euler K4,d3,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00336	PASS	scalar gradient K4,d3,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00337	PASS	norm K4,d3,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00338	PASS	block conformality K4,d3,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00339	PASS	block conformality K4,d3,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00340	PASS	block conformality K4,d3,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00341	PASS	block conformality K4,d3,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00342	PASS	block conformality K4,d3,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00343	PASS	block conformality K4,d3,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00344	PASS	block conformality K4,d3,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00345	PASS	block conformality K4,d3,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00346	PASS	block conformality K4,d3,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00347	PASS	block conformality K4,d3,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00348	PASS	block Euler K4,d3,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00349	PASS	block conformality K4,d3,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00350	PASS	block conformality K4,d3,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00351	PASS	block conformality K4,d3,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00352	PASS	block conformality K4,d3,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00353	PASS	block conformality K4,d3,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00354	PASS	block conformality K4,d3,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00355	PASS	block conformality K4,d3,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00356	PASS	block conformality K4,d3,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00357	PASS	block conformality K4,d3,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00358	PASS	block conformality K4,d3,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00359	PASS	block Euler K4,d3,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00360	PASS	block conformality K4,d3,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00361	PASS	block conformality K4,d3,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00362	PASS	block conformality K4,d3,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00363	PASS	block conformality K4,d3,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00364	PASS	block conformality K4,d3,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00365	PASS	block conformality K4,d3,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00366	PASS	block conformality K4,d3,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00367	PASS	block conformality K4,d3,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00368	PASS	block conformality K4,d3,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00369	PASS	block conformality K4,d3,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00370	PASS	block Euler K4,d3,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00371	PASS	scalar gradient K4,d3,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00372	PASS	norm K4,d3,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00373	PASS	block conformality K4,d3,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00374	PASS	block conformality K4,d3,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00375	PASS	block conformality K4,d3,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00376	PASS	block conformality K4,d3,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00377	PASS	block conformality K4,d3,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00378	PASS	block conformality K4,d3,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00379	PASS	block conformality K4,d3,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00380	PASS	block conformality K4,d3,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00381	PASS	block conformality K4,d3,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00382	PASS	block conformality K4,d3,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00383	PASS	block Euler K4,d3,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00384	PASS	block conformality K4,d3,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00385	PASS	block conformality K4,d3,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00386	PASS	block conformality K4,d3,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00387	PASS	block conformality K4,d3,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00388	PASS	block conformality K4,d3,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00389	PASS	block conformality K4,d3,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00390	PASS	block conformality K4,d3,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00391	PASS	block conformality K4,d3,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00392	PASS	block conformality K4,d3,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00393	PASS	block conformality K4,d3,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00394	PASS	block Euler K4,d3,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00395	PASS	block conformality K4,d3,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00396	PASS	block conformality K4,d3,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00397	PASS	block conformality K4,d3,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00398	PASS	block conformality K4,d3,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00399	PASS	block conformality K4,d3,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00400	PASS	block conformality K4,d3,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00401	PASS	block conformality K4,d3,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00402	PASS	block conformality K4,d3,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00403	PASS	block conformality K4,d3,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00404	PASS	block conformality K4,d3,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00405	PASS	block Euler K4,d3,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00406	PASS	scalar gradient K4,d3,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00407	PASS	norm K4,d4,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00408	PASS	block conformality K4,d4,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00409	PASS	block conformality K4,d4,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00410	PASS	block conformality K4,d4,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00411	PASS	block conformality K4,d4,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00412	PASS	block conformality K4,d4,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00413	PASS	block conformality K4,d4,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00414	PASS	block conformality K4,d4,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00415	PASS	block conformality K4,d4,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00416	PASS	block conformality K4,d4,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00417	PASS	block conformality K4,d4,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00418	PASS	block Euler K4,d4,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00419	PASS	block conformality K4,d4,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00420	PASS	block conformality K4,d4,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00421	PASS	block conformality K4,d4,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00422	PASS	block conformality K4,d4,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00423	PASS	block conformality K4,d4,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00424	PASS	block conformality K4,d4,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00425	PASS	block conformality K4,d4,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00426	PASS	block conformality K4,d4,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00427	PASS	block conformality K4,d4,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00428	PASS	block conformality K4,d4,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00429	PASS	block Euler K4,d4,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00430	PASS	block conformality K4,d4,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00431	PASS	block conformality K4,d4,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00432	PASS	block conformality K4,d4,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00433	PASS	block conformality K4,d4,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00434	PASS	block conformality K4,d4,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00435	PASS	block conformality K4,d4,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00436	PASS	block conformality K4,d4,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00437	PASS	block conformality K4,d4,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00438	PASS	block conformality K4,d4,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00439	PASS	block conformality K4,d4,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00440	PASS	block Euler K4,d4,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00441	PASS	block conformality K4,d4,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00442	PASS	block conformality K4,d4,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00443	PASS	block conformality K4,d4,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00444	PASS	block conformality K4,d4,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00445	PASS	block conformality K4,d4,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00446	PASS	block conformality K4,d4,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00447	PASS	block conformality K4,d4,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00448	PASS	block conformality K4,d4,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00449	PASS	block conformality K4,d4,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00450	PASS	block conformality K4,d4,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00451	PASS	block Euler K4,d4,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00452	PASS	scalar gradient K4,d4,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00453	PASS	norm K4,d4,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00454	PASS	block conformality K4,d4,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00455	PASS	block conformality K4,d4,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00456	PASS	block conformality K4,d4,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00457	PASS	block conformality K4,d4,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00458	PASS	block conformality K4,d4,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00459	PASS	block conformality K4,d4,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00460	PASS	block conformality K4,d4,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00461	PASS	block conformality K4,d4,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00462	PASS	block conformality K4,d4,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00463	PASS	block conformality K4,d4,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00464	PASS	block Euler K4,d4,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00465	PASS	block conformality K4,d4,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00466	PASS	block conformality K4,d4,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00467	PASS	block conformality K4,d4,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00468	PASS	block conformality K4,d4,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00469	PASS	block conformality K4,d4,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00470	PASS	block conformality K4,d4,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00471	PASS	block conformality K4,d4,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00472	PASS	block conformality K4,d4,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00473	PASS	block conformality K4,d4,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00474	PASS	block conformality K4,d4,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00475	PASS	block Euler K4,d4,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00476	PASS	block conformality K4,d4,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00477	PASS	block conformality K4,d4,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00478	PASS	block conformality K4,d4,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00479	PASS	block conformality K4,d4,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00480	PASS	block conformality K4,d4,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00481	PASS	block conformality K4,d4,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00482	PASS	block conformality K4,d4,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00483	PASS	block conformality K4,d4,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00484	PASS	block conformality K4,d4,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00485	PASS	block conformality K4,d4,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00486	PASS	block Euler K4,d4,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00487	PASS	block conformality K4,d4,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00488	PASS	block conformality K4,d4,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00489	PASS	block conformality K4,d4,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00490	PASS	block conformality K4,d4,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00491	PASS	block conformality K4,d4,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00492	PASS	block conformality K4,d4,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00493	PASS	block conformality K4,d4,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00494	PASS	block conformality K4,d4,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00495	PASS	block conformality K4,d4,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00496	PASS	block conformality K4,d4,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00497	PASS	block Euler K4,d4,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00498	PASS	scalar gradient K4,d4,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00499	PASS	norm K4,d4,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00500	PASS	block conformality K4,d4,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00501	PASS	block conformality K4,d4,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00502	PASS	block conformality K4,d4,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00503	PASS	block conformality K4,d4,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00504	PASS	block conformality K4,d4,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00505	PASS	block conformality K4,d4,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00506	PASS	block conformality K4,d4,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00507	PASS	block conformality K4,d4,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00508	PASS	block conformality K4,d4,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00509	PASS	block conformality K4,d4,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00510	PASS	block Euler K4,d4,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00511	PASS	block conformality K4,d4,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00512	PASS	block conformality K4,d4,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00513	PASS	block conformality K4,d4,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00514	PASS	block conformality K4,d4,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00515	PASS	block conformality K4,d4,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00516	PASS	block conformality K4,d4,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00517	PASS	block conformality K4,d4,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00518	PASS	block conformality K4,d4,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00519	PASS	block conformality K4,d4,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00520	PASS	block conformality K4,d4,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00521	PASS	block Euler K4,d4,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00522	PASS	block conformality K4,d4,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00523	PASS	block conformality K4,d4,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00524	PASS	block conformality K4,d4,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00525	PASS	block conformality K4,d4,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00526	PASS	block conformality K4,d4,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00527	PASS	block conformality K4,d4,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00528	PASS	block conformality K4,d4,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00529	PASS	block conformality K4,d4,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00530	PASS	block conformality K4,d4,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00531	PASS	block conformality K4,d4,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00532	PASS	block Euler K4,d4,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00533	PASS	block conformality K4,d4,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00534	PASS	block conformality K4,d4,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00535	PASS	block conformality K4,d4,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00536	PASS	block conformality K4,d4,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00537	PASS	block conformality K4,d4,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00538	PASS	block conformality K4,d4,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00539	PASS	block conformality K4,d4,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00540	PASS	block conformality K4,d4,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00541	PASS	block conformality K4,d4,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00542	PASS	block conformality K4,d4,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00543	PASS	block Euler K4,d4,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00544	PASS	scalar gradient K4,d4,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00545	PASS	norm K4,d4,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00546	PASS	block conformality K4,d4,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00547	PASS	block conformality K4,d4,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00548	PASS	block conformality K4,d4,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00549	PASS	block conformality K4,d4,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00550	PASS	block conformality K4,d4,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00551	PASS	block conformality K4,d4,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00552	PASS	block conformality K4,d4,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00553	PASS	block conformality K4,d4,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00554	PASS	block conformality K4,d4,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00555	PASS	block conformality K4,d4,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00556	PASS	block Euler K4,d4,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00557	PASS	block conformality K4,d4,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00558	PASS	block conformality K4,d4,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00559	PASS	block conformality K4,d4,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00560	PASS	block conformality K4,d4,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00561	PASS	block conformality K4,d4,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00562	PASS	block conformality K4,d4,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00563	PASS	block conformality K4,d4,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00564	PASS	block conformality K4,d4,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00565	PASS	block conformality K4,d4,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00566	PASS	block conformality K4,d4,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00567	PASS	block Euler K4,d4,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00568	PASS	block conformality K4,d4,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00569	PASS	block conformality K4,d4,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00570	PASS	block conformality K4,d4,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00571	PASS	block conformality K4,d4,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00572	PASS	block conformality K4,d4,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00573	PASS	block conformality K4,d4,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00574	PASS	block conformality K4,d4,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00575	PASS	block conformality K4,d4,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00576	PASS	block conformality K4,d4,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00577	PASS	block conformality K4,d4,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00578	PASS	block Euler K4,d4,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00579	PASS	block conformality K4,d4,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00580	PASS	block conformality K4,d4,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00581	PASS	block conformality K4,d4,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00582	PASS	block conformality K4,d4,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00583	PASS	block conformality K4,d4,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00584	PASS	block conformality K4,d4,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00585	PASS	block conformality K4,d4,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00586	PASS	block conformality K4,d4,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00587	PASS	block conformality K4,d4,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00588	PASS	block conformality K4,d4,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00589	PASS	block Euler K4,d4,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00590	PASS	scalar gradient K4,d4,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00591	PASS	norm K4,d4,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00592	PASS	block conformality K4,d4,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00593	PASS	block conformality K4,d4,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00594	PASS	block conformality K4,d4,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00595	PASS	block conformality K4,d4,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00596	PASS	block conformality K4,d4,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00597	PASS	block conformality K4,d4,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00598	PASS	block conformality K4,d4,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00599	PASS	block conformality K4,d4,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00600	PASS	block conformality K4,d4,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00601	PASS	block conformality K4,d4,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00602	PASS	block Euler K4,d4,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00603	PASS	block conformality K4,d4,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00604	PASS	block conformality K4,d4,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00605	PASS	block conformality K4,d4,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00606	PASS	block conformality K4,d4,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00607	PASS	block conformality K4,d4,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00608	PASS	block conformality K4,d4,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00609	PASS	block conformality K4,d4,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00610	PASS	block conformality K4,d4,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00611	PASS	block conformality K4,d4,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00612	PASS	block conformality K4,d4,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00613	PASS	block Euler K4,d4,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00614	PASS	block conformality K4,d4,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00615	PASS	block conformality K4,d4,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00616	PASS	block conformality K4,d4,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00617	PASS	block conformality K4,d4,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00618	PASS	block conformality K4,d4,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00619	PASS	block conformality K4,d4,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00620	PASS	block conformality K4,d4,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00621	PASS	block conformality K4,d4,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00622	PASS	block conformality K4,d4,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00623	PASS	block conformality K4,d4,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00624	PASS	block Euler K4,d4,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00625	PASS	block conformality K4,d4,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00626	PASS	block conformality K4,d4,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00627	PASS	block conformality K4,d4,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00628	PASS	block conformality K4,d4,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00629	PASS	block conformality K4,d4,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00630	PASS	block conformality K4,d4,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00631	PASS	block conformality K4,d4,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00632	PASS	block conformality K4,d4,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00633	PASS	block conformality K4,d4,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00634	PASS	block conformality K4,d4,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00635	PASS	block Euler K4,d4,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00636	PASS	scalar gradient K4,d4,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00637	PASS	norm K4,d4,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00638	PASS	block conformality K4,d4,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00639	PASS	block conformality K4,d4,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00640	PASS	block conformality K4,d4,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00641	PASS	block conformality K4,d4,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00642	PASS	block conformality K4,d4,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00643	PASS	block conformality K4,d4,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00644	PASS	block conformality K4,d4,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00645	PASS	block conformality K4,d4,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00646	PASS	block conformality K4,d4,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00647	PASS	block conformality K4,d4,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00648	PASS	block Euler K4,d4,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00649	PASS	block conformality K4,d4,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00650	PASS	block conformality K4,d4,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00651	PASS	block conformality K4,d4,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00652	PASS	block conformality K4,d4,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00653	PASS	block conformality K4,d4,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00654	PASS	block conformality K4,d4,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00655	PASS	block conformality K4,d4,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00656	PASS	block conformality K4,d4,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00657	PASS	block conformality K4,d4,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00658	PASS	block conformality K4,d4,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00659	PASS	block Euler K4,d4,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00660	PASS	block conformality K4,d4,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00661	PASS	block conformality K4,d4,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00662	PASS	block conformality K4,d4,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00663	PASS	block conformality K4,d4,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00664	PASS	block conformality K4,d4,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00665	PASS	block conformality K4,d4,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00666	PASS	block conformality K4,d4,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00667	PASS	block conformality K4,d4,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00668	PASS	block conformality K4,d4,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00669	PASS	block conformality K4,d4,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00670	PASS	block Euler K4,d4,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00671	PASS	block conformality K4,d4,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00672	PASS	block conformality K4,d4,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00673	PASS	block conformality K4,d4,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00674	PASS	block conformality K4,d4,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00675	PASS	block conformality K4,d4,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00676	PASS	block conformality K4,d4,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00677	PASS	block conformality K4,d4,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00678	PASS	block conformality K4,d4,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00679	PASS	block conformality K4,d4,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00680	PASS	block conformality K4,d4,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00681	PASS	block Euler K4,d4,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00682	PASS	scalar gradient K4,d4,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00683	PASS	norm K4,d5,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00684	PASS	block conformality K4,d5,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00685	PASS	block conformality K4,d5,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00686	PASS	block conformality K4,d5,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00687	PASS	block conformality K4,d5,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00688	PASS	block conformality K4,d5,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00689	PASS	block conformality K4,d5,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00690	PASS	block conformality K4,d5,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00691	PASS	block conformality K4,d5,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00692	PASS	block conformality K4,d5,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00693	PASS	block conformality K4,d5,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00694	PASS	block Euler K4,d5,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00695	PASS	block conformality K4,d5,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00696	PASS	block conformality K4,d5,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00697	PASS	block conformality K4,d5,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00698	PASS	block conformality K4,d5,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00699	PASS	block conformality K4,d5,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00700	PASS	block conformality K4,d5,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00701	PASS	block conformality K4,d5,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00702	PASS	block conformality K4,d5,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00703	PASS	block conformality K4,d5,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00704	PASS	block conformality K4,d5,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00705	PASS	block Euler K4,d5,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00706	PASS	block conformality K4,d5,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00707	PASS	block conformality K4,d5,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00708	PASS	block conformality K4,d5,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00709	PASS	block conformality K4,d5,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00710	PASS	block conformality K4,d5,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00711	PASS	block conformality K4,d5,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00712	PASS	block conformality K4,d5,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00713	PASS	block conformality K4,d5,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00714	PASS	block conformality K4,d5,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00715	PASS	block conformality K4,d5,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00716	PASS	block Euler K4,d5,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00717	PASS	block conformality K4,d5,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00718	PASS	block conformality K4,d5,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00719	PASS	block conformality K4,d5,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00720	PASS	block conformality K4,d5,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00721	PASS	block conformality K4,d5,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00722	PASS	block conformality K4,d5,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00723	PASS	block conformality K4,d5,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00724	PASS	block conformality K4,d5,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00725	PASS	block conformality K4,d5,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00726	PASS	block conformality K4,d5,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00727	PASS	block Euler K4,d5,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00728	PASS	block conformality K4,d5,left,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00729	PASS	block conformality K4,d5,left,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00730	PASS	block conformality K4,d5,left,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00731	PASS	block conformality K4,d5,left,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00732	PASS	block conformality K4,d5,left,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00733	PASS	block conformality K4,d5,left,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00734	PASS	block conformality K4,d5,left,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00735	PASS	block conformality K4,d5,left,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00736	PASS	block conformality K4,d5,left,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00737	PASS	block conformality K4,d5,left,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00738	PASS	block Euler K4,d5,left,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00739	PASS	scalar gradient K4,d5,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00740	PASS	norm K4,d5,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00741	PASS	block conformality K4,d5,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00742	PASS	block conformality K4,d5,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00743	PASS	block conformality K4,d5,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00744	PASS	block conformality K4,d5,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00745	PASS	block conformality K4,d5,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00746	PASS	block conformality K4,d5,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00747	PASS	block conformality K4,d5,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00748	PASS	block conformality K4,d5,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00749	PASS	block conformality K4,d5,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00750	PASS	block conformality K4,d5,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00751	PASS	block Euler K4,d5,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00752	PASS	block conformality K4,d5,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00753	PASS	block conformality K4,d5,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00754	PASS	block conformality K4,d5,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00755	PASS	block conformality K4,d5,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00756	PASS	block conformality K4,d5,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00757	PASS	block conformality K4,d5,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00758	PASS	block conformality K4,d5,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00759	PASS	block conformality K4,d5,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00760	PASS	block conformality K4,d5,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00761	PASS	block conformality K4,d5,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00762	PASS	block Euler K4,d5,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00763	PASS	block conformality K4,d5,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00764	PASS	block conformality K4,d5,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00765	PASS	block conformality K4,d5,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00766	PASS	block conformality K4,d5,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00767	PASS	block conformality K4,d5,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00768	PASS	block conformality K4,d5,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00769	PASS	block conformality K4,d5,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00770	PASS	block conformality K4,d5,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00771	PASS	block conformality K4,d5,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00772	PASS	block conformality K4,d5,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00773	PASS	block Euler K4,d5,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00774	PASS	block conformality K4,d5,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00775	PASS	block conformality K4,d5,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00776	PASS	block conformality K4,d5,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00777	PASS	block conformality K4,d5,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00778	PASS	block conformality K4,d5,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00779	PASS	block conformality K4,d5,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00780	PASS	block conformality K4,d5,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00781	PASS	block conformality K4,d5,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00782	PASS	block conformality K4,d5,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00783	PASS	block conformality K4,d5,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00784	PASS	block Euler K4,d5,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00785	PASS	block conformality K4,d5,left,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00786	PASS	block conformality K4,d5,left,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00787	PASS	block conformality K4,d5,left,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00788	PASS	block conformality K4,d5,left,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00789	PASS	block conformality K4,d5,left,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00790	PASS	block conformality K4,d5,left,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00791	PASS	block conformality K4,d5,left,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00792	PASS	block conformality K4,d5,left,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00793	PASS	block conformality K4,d5,left,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00794	PASS	block conformality K4,d5,left,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00795	PASS	block Euler K4,d5,left,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00796	PASS	scalar gradient K4,d5,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00797	PASS	norm K4,d5,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00798	PASS	block conformality K4,d5,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00799	PASS	block conformality K4,d5,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00800	PASS	block conformality K4,d5,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00801	PASS	block conformality K4,d5,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00802	PASS	block conformality K4,d5,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00803	PASS	block conformality K4,d5,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00804	PASS	block conformality K4,d5,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00805	PASS	block conformality K4,d5,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00806	PASS	block conformality K4,d5,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00807	PASS	block conformality K4,d5,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00808	PASS	block Euler K4,d5,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00809	PASS	block conformality K4,d5,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00810	PASS	block conformality K4,d5,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00811	PASS	block conformality K4,d5,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00812	PASS	block conformality K4,d5,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00813	PASS	block conformality K4,d5,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00814	PASS	block conformality K4,d5,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00815	PASS	block conformality K4,d5,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00816	PASS	block conformality K4,d5,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00817	PASS	block conformality K4,d5,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00818	PASS	block conformality K4,d5,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00819	PASS	block Euler K4,d5,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00820	PASS	block conformality K4,d5,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00821	PASS	block conformality K4,d5,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00822	PASS	block conformality K4,d5,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00823	PASS	block conformality K4,d5,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00824	PASS	block conformality K4,d5,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00825	PASS	block conformality K4,d5,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00826	PASS	block conformality K4,d5,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00827	PASS	block conformality K4,d5,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00828	PASS	block conformality K4,d5,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00829	PASS	block conformality K4,d5,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00830	PASS	block Euler K4,d5,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00831	PASS	block conformality K4,d5,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00832	PASS	block conformality K4,d5,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00833	PASS	block conformality K4,d5,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00834	PASS	block conformality K4,d5,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00835	PASS	block conformality K4,d5,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00836	PASS	block conformality K4,d5,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00837	PASS	block conformality K4,d5,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00838	PASS	block conformality K4,d5,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00839	PASS	block conformality K4,d5,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00840	PASS	block conformality K4,d5,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00841	PASS	block Euler K4,d5,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00842	PASS	block conformality K4,d5,right,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00843	PASS	block conformality K4,d5,right,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00844	PASS	block conformality K4,d5,right,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00845	PASS	block conformality K4,d5,right,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00846	PASS	block conformality K4,d5,right,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00847	PASS	block conformality K4,d5,right,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00848	PASS	block conformality K4,d5,right,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00849	PASS	block conformality K4,d5,right,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00850	PASS	block conformality K4,d5,right,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00851	PASS	block conformality K4,d5,right,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00852	PASS	block Euler K4,d5,right,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00853	PASS	scalar gradient K4,d5,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00854	PASS	norm K4,d5,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00855	PASS	block conformality K4,d5,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00856	PASS	block conformality K4,d5,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00857	PASS	block conformality K4,d5,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00858	PASS	block conformality K4,d5,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00859	PASS	block conformality K4,d5,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00860	PASS	block conformality K4,d5,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00861	PASS	block conformality K4,d5,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00862	PASS	block conformality K4,d5,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00863	PASS	block conformality K4,d5,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00864	PASS	block conformality K4,d5,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00865	PASS	block Euler K4,d5,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00866	PASS	block conformality K4,d5,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00867	PASS	block conformality K4,d5,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00868	PASS	block conformality K4,d5,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00869	PASS	block conformality K4,d5,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00870	PASS	block conformality K4,d5,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00871	PASS	block conformality K4,d5,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00872	PASS	block conformality K4,d5,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00873	PASS	block conformality K4,d5,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00874	PASS	block conformality K4,d5,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00875	PASS	block conformality K4,d5,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00876	PASS	block Euler K4,d5,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00877	PASS	block conformality K4,d5,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00878	PASS	block conformality K4,d5,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00879	PASS	block conformality K4,d5,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00880	PASS	block conformality K4,d5,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00881	PASS	block conformality K4,d5,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00882	PASS	block conformality K4,d5,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00883	PASS	block conformality K4,d5,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00884	PASS	block conformality K4,d5,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00885	PASS	block conformality K4,d5,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00886	PASS	block conformality K4,d5,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00887	PASS	block Euler K4,d5,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00888	PASS	block conformality K4,d5,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00889	PASS	block conformality K4,d5,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00890	PASS	block conformality K4,d5,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00891	PASS	block conformality K4,d5,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00892	PASS	block conformality K4,d5,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00893	PASS	block conformality K4,d5,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00894	PASS	block conformality K4,d5,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00895	PASS	block conformality K4,d5,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00896	PASS	block conformality K4,d5,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00897	PASS	block conformality K4,d5,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00898	PASS	block Euler K4,d5,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00899	PASS	block conformality K4,d5,right,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00900	PASS	block conformality K4,d5,right,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00901	PASS	block conformality K4,d5,right,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00902	PASS	block conformality K4,d5,right,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00903	PASS	block conformality K4,d5,right,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00904	PASS	block conformality K4,d5,right,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00905	PASS	block conformality K4,d5,right,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00906	PASS	block conformality K4,d5,right,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00907	PASS	block conformality K4,d5,right,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00908	PASS	block conformality K4,d5,right,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00909	PASS	block Euler K4,d5,right,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00910	PASS	scalar gradient K4,d5,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00911	PASS	norm K4,d5,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00912	PASS	block conformality K4,d5,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00913	PASS	block conformality K4,d5,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00914	PASS	block conformality K4,d5,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00915	PASS	block conformality K4,d5,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00916	PASS	block conformality K4,d5,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00917	PASS	block conformality K4,d5,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00918	PASS	block conformality K4,d5,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00919	PASS	block conformality K4,d5,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00920	PASS	block conformality K4,d5,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00921	PASS	block conformality K4,d5,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00922	PASS	block Euler K4,d5,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00923	PASS	block conformality K4,d5,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00924	PASS	block conformality K4,d5,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00925	PASS	block conformality K4,d5,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00926	PASS	block conformality K4,d5,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00927	PASS	block conformality K4,d5,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00928	PASS	block conformality K4,d5,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00929	PASS	block conformality K4,d5,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00930	PASS	block conformality K4,d5,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00931	PASS	block conformality K4,d5,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00932	PASS	block conformality K4,d5,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00933	PASS	block Euler K4,d5,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00934	PASS	block conformality K4,d5,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00935	PASS	block conformality K4,d5,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00936	PASS	block conformality K4,d5,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00937	PASS	block conformality K4,d5,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00938	PASS	block conformality K4,d5,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00939	PASS	block conformality K4,d5,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00940	PASS	block conformality K4,d5,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00941	PASS	block conformality K4,d5,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00942	PASS	block conformality K4,d5,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00943	PASS	block conformality K4,d5,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00944	PASS	block Euler K4,d5,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00945	PASS	block conformality K4,d5,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00946	PASS	block conformality K4,d5,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00947	PASS	block conformality K4,d5,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00948	PASS	block conformality K4,d5,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00949	PASS	block conformality K4,d5,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00950	PASS	block conformality K4,d5,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00951	PASS	block conformality K4,d5,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00952	PASS	block conformality K4,d5,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00953	PASS	block conformality K4,d5,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00954	PASS	block conformality K4,d5,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00955	PASS	block Euler K4,d5,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00956	PASS	block conformality K4,d5,balanced,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00957	PASS	block conformality K4,d5,balanced,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00958	PASS	block conformality K4,d5,balanced,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00959	PASS	block conformality K4,d5,balanced,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00960	PASS	block conformality K4,d5,balanced,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00961	PASS	block conformality K4,d5,balanced,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00962	PASS	block conformality K4,d5,balanced,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00963	PASS	block conformality K4,d5,balanced,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00964	PASS	block conformality K4,d5,balanced,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00965	PASS	block conformality K4,d5,balanced,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00966	PASS	block Euler K4,d5,balanced,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00967	PASS	scalar gradient K4,d5,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00968	PASS	norm K4,d5,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00969	PASS	block conformality K4,d5,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00970	PASS	block conformality K4,d5,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00971	PASS	block conformality K4,d5,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00972	PASS	block conformality K4,d5,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00973	PASS	block conformality K4,d5,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00974	PASS	block conformality K4,d5,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00975	PASS	block conformality K4,d5,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00976	PASS	block conformality K4,d5,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00977	PASS	block conformality K4,d5,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00978	PASS	block conformality K4,d5,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00979	PASS	block Euler K4,d5,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00980	PASS	block conformality K4,d5,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00981	PASS	block conformality K4,d5,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00982	PASS	block conformality K4,d5,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00983	PASS	block conformality K4,d5,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00984	PASS	block conformality K4,d5,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00985	PASS	block conformality K4,d5,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00986	PASS	block conformality K4,d5,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00987	PASS	block conformality K4,d5,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00988	PASS	block conformality K4,d5,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00989	PASS	block conformality K4,d5,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00990	PASS	block Euler K4,d5,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00991	PASS	block conformality K4,d5,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00992	PASS	block conformality K4,d5,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00993	PASS	block conformality K4,d5,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00994	PASS	block conformality K4,d5,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00995	PASS	block conformality K4,d5,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00996	PASS	block conformality K4,d5,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00997	PASS	block conformality K4,d5,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00998	PASS	block conformality K4,d5,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::00999	PASS	block conformality K4,d5,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01000	PASS	block conformality K4,d5,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01001	PASS	block Euler K4,d5,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01002	PASS	block conformality K4,d5,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01003	PASS	block conformality K4,d5,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01004	PASS	block conformality K4,d5,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01005	PASS	block conformality K4,d5,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01006	PASS	block conformality K4,d5,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01007	PASS	block conformality K4,d5,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01008	PASS	block conformality K4,d5,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01009	PASS	block conformality K4,d5,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01010	PASS	block conformality K4,d5,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01011	PASS	block conformality K4,d5,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01012	PASS	block Euler K4,d5,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01013	PASS	block conformality K4,d5,balanced,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01014	PASS	block conformality K4,d5,balanced,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01015	PASS	block conformality K4,d5,balanced,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01016	PASS	block conformality K4,d5,balanced,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01017	PASS	block conformality K4,d5,balanced,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01018	PASS	block conformality K4,d5,balanced,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01019	PASS	block conformality K4,d5,balanced,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01020	PASS	block conformality K4,d5,balanced,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01021	PASS	block conformality K4,d5,balanced,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01022	PASS	block conformality K4,d5,balanced,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01023	PASS	block Euler K4,d5,balanced,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01024	PASS	scalar gradient K4,d5,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01025	PASS	norm K4,d6,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01026	PASS	block conformality K4,d6,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01027	PASS	block conformality K4,d6,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01028	PASS	block conformality K4,d6,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01029	PASS	block conformality K4,d6,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01030	PASS	block conformality K4,d6,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01031	PASS	block conformality K4,d6,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01032	PASS	block conformality K4,d6,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01033	PASS	block conformality K4,d6,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01034	PASS	block conformality K4,d6,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01035	PASS	block conformality K4,d6,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01036	PASS	block Euler K4,d6,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01037	PASS	block conformality K4,d6,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01038	PASS	block conformality K4,d6,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01039	PASS	block conformality K4,d6,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01040	PASS	block conformality K4,d6,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01041	PASS	block conformality K4,d6,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01042	PASS	block conformality K4,d6,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01043	PASS	block conformality K4,d6,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01044	PASS	block conformality K4,d6,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01045	PASS	block conformality K4,d6,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01046	PASS	block conformality K4,d6,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01047	PASS	block Euler K4,d6,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01048	PASS	block conformality K4,d6,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01049	PASS	block conformality K4,d6,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01050	PASS	block conformality K4,d6,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01051	PASS	block conformality K4,d6,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01052	PASS	block conformality K4,d6,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01053	PASS	block conformality K4,d6,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01054	PASS	block conformality K4,d6,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01055	PASS	block conformality K4,d6,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01056	PASS	block conformality K4,d6,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01057	PASS	block conformality K4,d6,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01058	PASS	block Euler K4,d6,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01059	PASS	block conformality K4,d6,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01060	PASS	block conformality K4,d6,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01061	PASS	block conformality K4,d6,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01062	PASS	block conformality K4,d6,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01063	PASS	block conformality K4,d6,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01064	PASS	block conformality K4,d6,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01065	PASS	block conformality K4,d6,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01066	PASS	block conformality K4,d6,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01067	PASS	block conformality K4,d6,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01068	PASS	block conformality K4,d6,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01069	PASS	block Euler K4,d6,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01070	PASS	block conformality K4,d6,left,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01071	PASS	block conformality K4,d6,left,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01072	PASS	block conformality K4,d6,left,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01073	PASS	block conformality K4,d6,left,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01074	PASS	block conformality K4,d6,left,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01075	PASS	block conformality K4,d6,left,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01076	PASS	block conformality K4,d6,left,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01077	PASS	block conformality K4,d6,left,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01078	PASS	block conformality K4,d6,left,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01079	PASS	block conformality K4,d6,left,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01080	PASS	block Euler K4,d6,left,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01081	PASS	block conformality K4,d6,left,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01082	PASS	block conformality K4,d6,left,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01083	PASS	block conformality K4,d6,left,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01084	PASS	block conformality K4,d6,left,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01085	PASS	block conformality K4,d6,left,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01086	PASS	block conformality K4,d6,left,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01087	PASS	block conformality K4,d6,left,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01088	PASS	block conformality K4,d6,left,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01089	PASS	block conformality K4,d6,left,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01090	PASS	block conformality K4,d6,left,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01091	PASS	block Euler K4,d6,left,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01092	PASS	scalar gradient K4,d6,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01093	PASS	norm K4,d6,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01094	PASS	block conformality K4,d6,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01095	PASS	block conformality K4,d6,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01096	PASS	block conformality K4,d6,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01097	PASS	block conformality K4,d6,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01098	PASS	block conformality K4,d6,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01099	PASS	block conformality K4,d6,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01100	PASS	block conformality K4,d6,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01101	PASS	block conformality K4,d6,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01102	PASS	block conformality K4,d6,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01103	PASS	block conformality K4,d6,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01104	PASS	block Euler K4,d6,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01105	PASS	block conformality K4,d6,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01106	PASS	block conformality K4,d6,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01107	PASS	block conformality K4,d6,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01108	PASS	block conformality K4,d6,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01109	PASS	block conformality K4,d6,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01110	PASS	block conformality K4,d6,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01111	PASS	block conformality K4,d6,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01112	PASS	block conformality K4,d6,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01113	PASS	block conformality K4,d6,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01114	PASS	block conformality K4,d6,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01115	PASS	block Euler K4,d6,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01116	PASS	block conformality K4,d6,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01117	PASS	block conformality K4,d6,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01118	PASS	block conformality K4,d6,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01119	PASS	block conformality K4,d6,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01120	PASS	block conformality K4,d6,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01121	PASS	block conformality K4,d6,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01122	PASS	block conformality K4,d6,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01123	PASS	block conformality K4,d6,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01124	PASS	block conformality K4,d6,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01125	PASS	block conformality K4,d6,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01126	PASS	block Euler K4,d6,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01127	PASS	block conformality K4,d6,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01128	PASS	block conformality K4,d6,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01129	PASS	block conformality K4,d6,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01130	PASS	block conformality K4,d6,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01131	PASS	block conformality K4,d6,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01132	PASS	block conformality K4,d6,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01133	PASS	block conformality K4,d6,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01134	PASS	block conformality K4,d6,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01135	PASS	block conformality K4,d6,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01136	PASS	block conformality K4,d6,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01137	PASS	block Euler K4,d6,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01138	PASS	block conformality K4,d6,left,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01139	PASS	block conformality K4,d6,left,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01140	PASS	block conformality K4,d6,left,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01141	PASS	block conformality K4,d6,left,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01142	PASS	block conformality K4,d6,left,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01143	PASS	block conformality K4,d6,left,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01144	PASS	block conformality K4,d6,left,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01145	PASS	block conformality K4,d6,left,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01146	PASS	block conformality K4,d6,left,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01147	PASS	block conformality K4,d6,left,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01148	PASS	block Euler K4,d6,left,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01149	PASS	block conformality K4,d6,left,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01150	PASS	block conformality K4,d6,left,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01151	PASS	block conformality K4,d6,left,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01152	PASS	block conformality K4,d6,left,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01153	PASS	block conformality K4,d6,left,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01154	PASS	block conformality K4,d6,left,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01155	PASS	block conformality K4,d6,left,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01156	PASS	block conformality K4,d6,left,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01157	PASS	block conformality K4,d6,left,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01158	PASS	block conformality K4,d6,left,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01159	PASS	block Euler K4,d6,left,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01160	PASS	scalar gradient K4,d6,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01161	PASS	norm K4,d6,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01162	PASS	block conformality K4,d6,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01163	PASS	block conformality K4,d6,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01164	PASS	block conformality K4,d6,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01165	PASS	block conformality K4,d6,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01166	PASS	block conformality K4,d6,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01167	PASS	block conformality K4,d6,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01168	PASS	block conformality K4,d6,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01169	PASS	block conformality K4,d6,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01170	PASS	block conformality K4,d6,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01171	PASS	block conformality K4,d6,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01172	PASS	block Euler K4,d6,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01173	PASS	block conformality K4,d6,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01174	PASS	block conformality K4,d6,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01175	PASS	block conformality K4,d6,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01176	PASS	block conformality K4,d6,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01177	PASS	block conformality K4,d6,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01178	PASS	block conformality K4,d6,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01179	PASS	block conformality K4,d6,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01180	PASS	block conformality K4,d6,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01181	PASS	block conformality K4,d6,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01182	PASS	block conformality K4,d6,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01183	PASS	block Euler K4,d6,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01184	PASS	block conformality K4,d6,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01185	PASS	block conformality K4,d6,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01186	PASS	block conformality K4,d6,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01187	PASS	block conformality K4,d6,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01188	PASS	block conformality K4,d6,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01189	PASS	block conformality K4,d6,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01190	PASS	block conformality K4,d6,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01191	PASS	block conformality K4,d6,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01192	PASS	block conformality K4,d6,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01193	PASS	block conformality K4,d6,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01194	PASS	block Euler K4,d6,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01195	PASS	block conformality K4,d6,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01196	PASS	block conformality K4,d6,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01197	PASS	block conformality K4,d6,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01198	PASS	block conformality K4,d6,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01199	PASS	block conformality K4,d6,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01200	PASS	block conformality K4,d6,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01201	PASS	block conformality K4,d6,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01202	PASS	block conformality K4,d6,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01203	PASS	block conformality K4,d6,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01204	PASS	block conformality K4,d6,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01205	PASS	block Euler K4,d6,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01206	PASS	block conformality K4,d6,right,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01207	PASS	block conformality K4,d6,right,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01208	PASS	block conformality K4,d6,right,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01209	PASS	block conformality K4,d6,right,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01210	PASS	block conformality K4,d6,right,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01211	PASS	block conformality K4,d6,right,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01212	PASS	block conformality K4,d6,right,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01213	PASS	block conformality K4,d6,right,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01214	PASS	block conformality K4,d6,right,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01215	PASS	block conformality K4,d6,right,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01216	PASS	block Euler K4,d6,right,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01217	PASS	block conformality K4,d6,right,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01218	PASS	block conformality K4,d6,right,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01219	PASS	block conformality K4,d6,right,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01220	PASS	block conformality K4,d6,right,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01221	PASS	block conformality K4,d6,right,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01222	PASS	block conformality K4,d6,right,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01223	PASS	block conformality K4,d6,right,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01224	PASS	block conformality K4,d6,right,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01225	PASS	block conformality K4,d6,right,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01226	PASS	block conformality K4,d6,right,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01227	PASS	block Euler K4,d6,right,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01228	PASS	scalar gradient K4,d6,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01229	PASS	norm K4,d6,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01230	PASS	block conformality K4,d6,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01231	PASS	block conformality K4,d6,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01232	PASS	block conformality K4,d6,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01233	PASS	block conformality K4,d6,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01234	PASS	block conformality K4,d6,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01235	PASS	block conformality K4,d6,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01236	PASS	block conformality K4,d6,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01237	PASS	block conformality K4,d6,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01238	PASS	block conformality K4,d6,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01239	PASS	block conformality K4,d6,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01240	PASS	block Euler K4,d6,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01241	PASS	block conformality K4,d6,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01242	PASS	block conformality K4,d6,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01243	PASS	block conformality K4,d6,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01244	PASS	block conformality K4,d6,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01245	PASS	block conformality K4,d6,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01246	PASS	block conformality K4,d6,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01247	PASS	block conformality K4,d6,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01248	PASS	block conformality K4,d6,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01249	PASS	block conformality K4,d6,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01250	PASS	block conformality K4,d6,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01251	PASS	block Euler K4,d6,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01252	PASS	block conformality K4,d6,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01253	PASS	block conformality K4,d6,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01254	PASS	block conformality K4,d6,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01255	PASS	block conformality K4,d6,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01256	PASS	block conformality K4,d6,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01257	PASS	block conformality K4,d6,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01258	PASS	block conformality K4,d6,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01259	PASS	block conformality K4,d6,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01260	PASS	block conformality K4,d6,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01261	PASS	block conformality K4,d6,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01262	PASS	block Euler K4,d6,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01263	PASS	block conformality K4,d6,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01264	PASS	block conformality K4,d6,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01265	PASS	block conformality K4,d6,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01266	PASS	block conformality K4,d6,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01267	PASS	block conformality K4,d6,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01268	PASS	block conformality K4,d6,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01269	PASS	block conformality K4,d6,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01270	PASS	block conformality K4,d6,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01271	PASS	block conformality K4,d6,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01272	PASS	block conformality K4,d6,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01273	PASS	block Euler K4,d6,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01274	PASS	block conformality K4,d6,right,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01275	PASS	block conformality K4,d6,right,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01276	PASS	block conformality K4,d6,right,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01277	PASS	block conformality K4,d6,right,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01278	PASS	block conformality K4,d6,right,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01279	PASS	block conformality K4,d6,right,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01280	PASS	block conformality K4,d6,right,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01281	PASS	block conformality K4,d6,right,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01282	PASS	block conformality K4,d6,right,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01283	PASS	block conformality K4,d6,right,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01284	PASS	block Euler K4,d6,right,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01285	PASS	block conformality K4,d6,right,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01286	PASS	block conformality K4,d6,right,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01287	PASS	block conformality K4,d6,right,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01288	PASS	block conformality K4,d6,right,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01289	PASS	block conformality K4,d6,right,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01290	PASS	block conformality K4,d6,right,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01291	PASS	block conformality K4,d6,right,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01292	PASS	block conformality K4,d6,right,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01293	PASS	block conformality K4,d6,right,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01294	PASS	block conformality K4,d6,right,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01295	PASS	block Euler K4,d6,right,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01296	PASS	scalar gradient K4,d6,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01297	PASS	norm K4,d6,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01298	PASS	block conformality K4,d6,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01299	PASS	block conformality K4,d6,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01300	PASS	block conformality K4,d6,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01301	PASS	block conformality K4,d6,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01302	PASS	block conformality K4,d6,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01303	PASS	block conformality K4,d6,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01304	PASS	block conformality K4,d6,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01305	PASS	block conformality K4,d6,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01306	PASS	block conformality K4,d6,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01307	PASS	block conformality K4,d6,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01308	PASS	block Euler K4,d6,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01309	PASS	block conformality K4,d6,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01310	PASS	block conformality K4,d6,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01311	PASS	block conformality K4,d6,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01312	PASS	block conformality K4,d6,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01313	PASS	block conformality K4,d6,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01314	PASS	block conformality K4,d6,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01315	PASS	block conformality K4,d6,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01316	PASS	block conformality K4,d6,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01317	PASS	block conformality K4,d6,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01318	PASS	block conformality K4,d6,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01319	PASS	block Euler K4,d6,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01320	PASS	block conformality K4,d6,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01321	PASS	block conformality K4,d6,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01322	PASS	block conformality K4,d6,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01323	PASS	block conformality K4,d6,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01324	PASS	block conformality K4,d6,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01325	PASS	block conformality K4,d6,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01326	PASS	block conformality K4,d6,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01327	PASS	block conformality K4,d6,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01328	PASS	block conformality K4,d6,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01329	PASS	block conformality K4,d6,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01330	PASS	block Euler K4,d6,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01331	PASS	block conformality K4,d6,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01332	PASS	block conformality K4,d6,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01333	PASS	block conformality K4,d6,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01334	PASS	block conformality K4,d6,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01335	PASS	block conformality K4,d6,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01336	PASS	block conformality K4,d6,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01337	PASS	block conformality K4,d6,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01338	PASS	block conformality K4,d6,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01339	PASS	block conformality K4,d6,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01340	PASS	block conformality K4,d6,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01341	PASS	block Euler K4,d6,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01342	PASS	block conformality K4,d6,balanced,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01343	PASS	block conformality K4,d6,balanced,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01344	PASS	block conformality K4,d6,balanced,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01345	PASS	block conformality K4,d6,balanced,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01346	PASS	block conformality K4,d6,balanced,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01347	PASS	block conformality K4,d6,balanced,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01348	PASS	block conformality K4,d6,balanced,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01349	PASS	block conformality K4,d6,balanced,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01350	PASS	block conformality K4,d6,balanced,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01351	PASS	block conformality K4,d6,balanced,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01352	PASS	block Euler K4,d6,balanced,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01353	PASS	block conformality K4,d6,balanced,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01354	PASS	block conformality K4,d6,balanced,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01355	PASS	block conformality K4,d6,balanced,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01356	PASS	block conformality K4,d6,balanced,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01357	PASS	block conformality K4,d6,balanced,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01358	PASS	block conformality K4,d6,balanced,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01359	PASS	block conformality K4,d6,balanced,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01360	PASS	block conformality K4,d6,balanced,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01361	PASS	block conformality K4,d6,balanced,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01362	PASS	block conformality K4,d6,balanced,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01363	PASS	block Euler K4,d6,balanced,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01364	PASS	scalar gradient K4,d6,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01365	PASS	norm K4,d6,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01366	PASS	block conformality K4,d6,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01367	PASS	block conformality K4,d6,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01368	PASS	block conformality K4,d6,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01369	PASS	block conformality K4,d6,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01370	PASS	block conformality K4,d6,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01371	PASS	block conformality K4,d6,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01372	PASS	block conformality K4,d6,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01373	PASS	block conformality K4,d6,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01374	PASS	block conformality K4,d6,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01375	PASS	block conformality K4,d6,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01376	PASS	block Euler K4,d6,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01377	PASS	block conformality K4,d6,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01378	PASS	block conformality K4,d6,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01379	PASS	block conformality K4,d6,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01380	PASS	block conformality K4,d6,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01381	PASS	block conformality K4,d6,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01382	PASS	block conformality K4,d6,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01383	PASS	block conformality K4,d6,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01384	PASS	block conformality K4,d6,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01385	PASS	block conformality K4,d6,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01386	PASS	block conformality K4,d6,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01387	PASS	block Euler K4,d6,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01388	PASS	block conformality K4,d6,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01389	PASS	block conformality K4,d6,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01390	PASS	block conformality K4,d6,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01391	PASS	block conformality K4,d6,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01392	PASS	block conformality K4,d6,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01393	PASS	block conformality K4,d6,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01394	PASS	block conformality K4,d6,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01395	PASS	block conformality K4,d6,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01396	PASS	block conformality K4,d6,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01397	PASS	block conformality K4,d6,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01398	PASS	block Euler K4,d6,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01399	PASS	block conformality K4,d6,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01400	PASS	block conformality K4,d6,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01401	PASS	block conformality K4,d6,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01402	PASS	block conformality K4,d6,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01403	PASS	block conformality K4,d6,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01404	PASS	block conformality K4,d6,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01405	PASS	block conformality K4,d6,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01406	PASS	block conformality K4,d6,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01407	PASS	block conformality K4,d6,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01408	PASS	block conformality K4,d6,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01409	PASS	block Euler K4,d6,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01410	PASS	block conformality K4,d6,balanced,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01411	PASS	block conformality K4,d6,balanced,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01412	PASS	block conformality K4,d6,balanced,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01413	PASS	block conformality K4,d6,balanced,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01414	PASS	block conformality K4,d6,balanced,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01415	PASS	block conformality K4,d6,balanced,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01416	PASS	block conformality K4,d6,balanced,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01417	PASS	block conformality K4,d6,balanced,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01418	PASS	block conformality K4,d6,balanced,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01419	PASS	block conformality K4,d6,balanced,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01420	PASS	block Euler K4,d6,balanced,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01421	PASS	block conformality K4,d6,balanced,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01422	PASS	block conformality K4,d6,balanced,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01423	PASS	block conformality K4,d6,balanced,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01424	PASS	block conformality K4,d6,balanced,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01425	PASS	block conformality K4,d6,balanced,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01426	PASS	block conformality K4,d6,balanced,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01427	PASS	block conformality K4,d6,balanced,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01428	PASS	block conformality K4,d6,balanced,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01429	PASS	block conformality K4,d6,balanced,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01430	PASS	block conformality K4,d6,balanced,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01431	PASS	block Euler K4,d6,balanced,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01432	PASS	scalar gradient K4,d6,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01433	PASS	norm K8,d2,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01434	PASS	block conformality K8,d2,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01435	PASS	block conformality K8,d2,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01436	PASS	block conformality K8,d2,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01437	PASS	block conformality K8,d2,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01438	PASS	block conformality K8,d2,left,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01439	PASS	block conformality K8,d2,left,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01440	PASS	block conformality K8,d2,left,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01441	PASS	block conformality K8,d2,left,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01442	PASS	block conformality K8,d2,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01443	PASS	block conformality K8,d2,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01444	PASS	block conformality K8,d2,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01445	PASS	block conformality K8,d2,left,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01446	PASS	block conformality K8,d2,left,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01447	PASS	block conformality K8,d2,left,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01448	PASS	block conformality K8,d2,left,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01449	PASS	block conformality K8,d2,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01450	PASS	block conformality K8,d2,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01451	PASS	block conformality K8,d2,left,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01452	PASS	block conformality K8,d2,left,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01453	PASS	block conformality K8,d2,left,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01454	PASS	block conformality K8,d2,left,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01455	PASS	block conformality K8,d2,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01456	PASS	block conformality K8,d2,left,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01457	PASS	block conformality K8,d2,left,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01458	PASS	block conformality K8,d2,left,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01459	PASS	block conformality K8,d2,left,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01460	PASS	block conformality K8,d2,left,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01461	PASS	block conformality K8,d2,left,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01462	PASS	block conformality K8,d2,left,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01463	PASS	block conformality K8,d2,left,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01464	PASS	block conformality K8,d2,left,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01465	PASS	block conformality K8,d2,left,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01466	PASS	block conformality K8,d2,left,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01467	PASS	block conformality K8,d2,left,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01468	PASS	block conformality K8,d2,left,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01469	PASS	block conformality K8,d2,left,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01470	PASS	block Euler K8,d2,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01471	PASS	block conformality K8,d2,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01472	PASS	block conformality K8,d2,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01473	PASS	block conformality K8,d2,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01474	PASS	block conformality K8,d2,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01475	PASS	block conformality K8,d2,left,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01476	PASS	block conformality K8,d2,left,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01477	PASS	block conformality K8,d2,left,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01478	PASS	block conformality K8,d2,left,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01479	PASS	block conformality K8,d2,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01480	PASS	block conformality K8,d2,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01481	PASS	block conformality K8,d2,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01482	PASS	block conformality K8,d2,left,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01483	PASS	block conformality K8,d2,left,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01484	PASS	block conformality K8,d2,left,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01485	PASS	block conformality K8,d2,left,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01486	PASS	block conformality K8,d2,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01487	PASS	block conformality K8,d2,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01488	PASS	block conformality K8,d2,left,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01489	PASS	block conformality K8,d2,left,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01490	PASS	block conformality K8,d2,left,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01491	PASS	block conformality K8,d2,left,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01492	PASS	block conformality K8,d2,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01493	PASS	block conformality K8,d2,left,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01494	PASS	block conformality K8,d2,left,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01495	PASS	block conformality K8,d2,left,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01496	PASS	block conformality K8,d2,left,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01497	PASS	block conformality K8,d2,left,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01498	PASS	block conformality K8,d2,left,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01499	PASS	block conformality K8,d2,left,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01500	PASS	block conformality K8,d2,left,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01501	PASS	block conformality K8,d2,left,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01502	PASS	block conformality K8,d2,left,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01503	PASS	block conformality K8,d2,left,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01504	PASS	block conformality K8,d2,left,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01505	PASS	block conformality K8,d2,left,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01506	PASS	block conformality K8,d2,left,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01507	PASS	block Euler K8,d2,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01508	PASS	scalar gradient K8,d2,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01509	PASS	norm K8,d2,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01510	PASS	block conformality K8,d2,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01511	PASS	block conformality K8,d2,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01512	PASS	block conformality K8,d2,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01513	PASS	block conformality K8,d2,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01514	PASS	block conformality K8,d2,left,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01515	PASS	block conformality K8,d2,left,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01516	PASS	block conformality K8,d2,left,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01517	PASS	block conformality K8,d2,left,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01518	PASS	block conformality K8,d2,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01519	PASS	block conformality K8,d2,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01520	PASS	block conformality K8,d2,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01521	PASS	block conformality K8,d2,left,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01522	PASS	block conformality K8,d2,left,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01523	PASS	block conformality K8,d2,left,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01524	PASS	block conformality K8,d2,left,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01525	PASS	block conformality K8,d2,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01526	PASS	block conformality K8,d2,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01527	PASS	block conformality K8,d2,left,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01528	PASS	block conformality K8,d2,left,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01529	PASS	block conformality K8,d2,left,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01530	PASS	block conformality K8,d2,left,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01531	PASS	block conformality K8,d2,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01532	PASS	block conformality K8,d2,left,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01533	PASS	block conformality K8,d2,left,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01534	PASS	block conformality K8,d2,left,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01535	PASS	block conformality K8,d2,left,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01536	PASS	block conformality K8,d2,left,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01537	PASS	block conformality K8,d2,left,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01538	PASS	block conformality K8,d2,left,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01539	PASS	block conformality K8,d2,left,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01540	PASS	block conformality K8,d2,left,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01541	PASS	block conformality K8,d2,left,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01542	PASS	block conformality K8,d2,left,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01543	PASS	block conformality K8,d2,left,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01544	PASS	block conformality K8,d2,left,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01545	PASS	block conformality K8,d2,left,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01546	PASS	block Euler K8,d2,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01547	PASS	block conformality K8,d2,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01548	PASS	block conformality K8,d2,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01549	PASS	block conformality K8,d2,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01550	PASS	block conformality K8,d2,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01551	PASS	block conformality K8,d2,left,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01552	PASS	block conformality K8,d2,left,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01553	PASS	block conformality K8,d2,left,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01554	PASS	block conformality K8,d2,left,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01555	PASS	block conformality K8,d2,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01556	PASS	block conformality K8,d2,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01557	PASS	block conformality K8,d2,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01558	PASS	block conformality K8,d2,left,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01559	PASS	block conformality K8,d2,left,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01560	PASS	block conformality K8,d2,left,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01561	PASS	block conformality K8,d2,left,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01562	PASS	block conformality K8,d2,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01563	PASS	block conformality K8,d2,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01564	PASS	block conformality K8,d2,left,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01565	PASS	block conformality K8,d2,left,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01566	PASS	block conformality K8,d2,left,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01567	PASS	block conformality K8,d2,left,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01568	PASS	block conformality K8,d2,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01569	PASS	block conformality K8,d2,left,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01570	PASS	block conformality K8,d2,left,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01571	PASS	block conformality K8,d2,left,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01572	PASS	block conformality K8,d2,left,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01573	PASS	block conformality K8,d2,left,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01574	PASS	block conformality K8,d2,left,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01575	PASS	block conformality K8,d2,left,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01576	PASS	block conformality K8,d2,left,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01577	PASS	block conformality K8,d2,left,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01578	PASS	block conformality K8,d2,left,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01579	PASS	block conformality K8,d2,left,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01580	PASS	block conformality K8,d2,left,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01581	PASS	block conformality K8,d2,left,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01582	PASS	block conformality K8,d2,left,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01583	PASS	block Euler K8,d2,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01584	PASS	scalar gradient K8,d2,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01585	PASS	norm K8,d2,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01586	PASS	block conformality K8,d2,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01587	PASS	block conformality K8,d2,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01588	PASS	block conformality K8,d2,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01589	PASS	block conformality K8,d2,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01590	PASS	block conformality K8,d2,right,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01591	PASS	block conformality K8,d2,right,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01592	PASS	block conformality K8,d2,right,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01593	PASS	block conformality K8,d2,right,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01594	PASS	block conformality K8,d2,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01595	PASS	block conformality K8,d2,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01596	PASS	block conformality K8,d2,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01597	PASS	block conformality K8,d2,right,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01598	PASS	block conformality K8,d2,right,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01599	PASS	block conformality K8,d2,right,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01600	PASS	block conformality K8,d2,right,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01601	PASS	block conformality K8,d2,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01602	PASS	block conformality K8,d2,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01603	PASS	block conformality K8,d2,right,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01604	PASS	block conformality K8,d2,right,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01605	PASS	block conformality K8,d2,right,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01606	PASS	block conformality K8,d2,right,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01607	PASS	block conformality K8,d2,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01608	PASS	block conformality K8,d2,right,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01609	PASS	block conformality K8,d2,right,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01610	PASS	block conformality K8,d2,right,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01611	PASS	block conformality K8,d2,right,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01612	PASS	block conformality K8,d2,right,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01613	PASS	block conformality K8,d2,right,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01614	PASS	block conformality K8,d2,right,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01615	PASS	block conformality K8,d2,right,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01616	PASS	block conformality K8,d2,right,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01617	PASS	block conformality K8,d2,right,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01618	PASS	block conformality K8,d2,right,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01619	PASS	block conformality K8,d2,right,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01620	PASS	block conformality K8,d2,right,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01621	PASS	block conformality K8,d2,right,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01622	PASS	block Euler K8,d2,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01623	PASS	block conformality K8,d2,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01624	PASS	block conformality K8,d2,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01625	PASS	block conformality K8,d2,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01626	PASS	block conformality K8,d2,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01627	PASS	block conformality K8,d2,right,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01628	PASS	block conformality K8,d2,right,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01629	PASS	block conformality K8,d2,right,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01630	PASS	block conformality K8,d2,right,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01631	PASS	block conformality K8,d2,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01632	PASS	block conformality K8,d2,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01633	PASS	block conformality K8,d2,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01634	PASS	block conformality K8,d2,right,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01635	PASS	block conformality K8,d2,right,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01636	PASS	block conformality K8,d2,right,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01637	PASS	block conformality K8,d2,right,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01638	PASS	block conformality K8,d2,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01639	PASS	block conformality K8,d2,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01640	PASS	block conformality K8,d2,right,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01641	PASS	block conformality K8,d2,right,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01642	PASS	block conformality K8,d2,right,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01643	PASS	block conformality K8,d2,right,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01644	PASS	block conformality K8,d2,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01645	PASS	block conformality K8,d2,right,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01646	PASS	block conformality K8,d2,right,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01647	PASS	block conformality K8,d2,right,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01648	PASS	block conformality K8,d2,right,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01649	PASS	block conformality K8,d2,right,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01650	PASS	block conformality K8,d2,right,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01651	PASS	block conformality K8,d2,right,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01652	PASS	block conformality K8,d2,right,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01653	PASS	block conformality K8,d2,right,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01654	PASS	block conformality K8,d2,right,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01655	PASS	block conformality K8,d2,right,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01656	PASS	block conformality K8,d2,right,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01657	PASS	block conformality K8,d2,right,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01658	PASS	block conformality K8,d2,right,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01659	PASS	block Euler K8,d2,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01660	PASS	scalar gradient K8,d2,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01661	PASS	norm K8,d2,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01662	PASS	block conformality K8,d2,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01663	PASS	block conformality K8,d2,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01664	PASS	block conformality K8,d2,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01665	PASS	block conformality K8,d2,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01666	PASS	block conformality K8,d2,right,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01667	PASS	block conformality K8,d2,right,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01668	PASS	block conformality K8,d2,right,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01669	PASS	block conformality K8,d2,right,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01670	PASS	block conformality K8,d2,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01671	PASS	block conformality K8,d2,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01672	PASS	block conformality K8,d2,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01673	PASS	block conformality K8,d2,right,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01674	PASS	block conformality K8,d2,right,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01675	PASS	block conformality K8,d2,right,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01676	PASS	block conformality K8,d2,right,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01677	PASS	block conformality K8,d2,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01678	PASS	block conformality K8,d2,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01679	PASS	block conformality K8,d2,right,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01680	PASS	block conformality K8,d2,right,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01681	PASS	block conformality K8,d2,right,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01682	PASS	block conformality K8,d2,right,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01683	PASS	block conformality K8,d2,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01684	PASS	block conformality K8,d2,right,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01685	PASS	block conformality K8,d2,right,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01686	PASS	block conformality K8,d2,right,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01687	PASS	block conformality K8,d2,right,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01688	PASS	block conformality K8,d2,right,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01689	PASS	block conformality K8,d2,right,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01690	PASS	block conformality K8,d2,right,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01691	PASS	block conformality K8,d2,right,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01692	PASS	block conformality K8,d2,right,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01693	PASS	block conformality K8,d2,right,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01694	PASS	block conformality K8,d2,right,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01695	PASS	block conformality K8,d2,right,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01696	PASS	block conformality K8,d2,right,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01697	PASS	block conformality K8,d2,right,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01698	PASS	block Euler K8,d2,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01699	PASS	block conformality K8,d2,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01700	PASS	block conformality K8,d2,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01701	PASS	block conformality K8,d2,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01702	PASS	block conformality K8,d2,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01703	PASS	block conformality K8,d2,right,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01704	PASS	block conformality K8,d2,right,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01705	PASS	block conformality K8,d2,right,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01706	PASS	block conformality K8,d2,right,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01707	PASS	block conformality K8,d2,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01708	PASS	block conformality K8,d2,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01709	PASS	block conformality K8,d2,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01710	PASS	block conformality K8,d2,right,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01711	PASS	block conformality K8,d2,right,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01712	PASS	block conformality K8,d2,right,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01713	PASS	block conformality K8,d2,right,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01714	PASS	block conformality K8,d2,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01715	PASS	block conformality K8,d2,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01716	PASS	block conformality K8,d2,right,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01717	PASS	block conformality K8,d2,right,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01718	PASS	block conformality K8,d2,right,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01719	PASS	block conformality K8,d2,right,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01720	PASS	block conformality K8,d2,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01721	PASS	block conformality K8,d2,right,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01722	PASS	block conformality K8,d2,right,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01723	PASS	block conformality K8,d2,right,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01724	PASS	block conformality K8,d2,right,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01725	PASS	block conformality K8,d2,right,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01726	PASS	block conformality K8,d2,right,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01727	PASS	block conformality K8,d2,right,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01728	PASS	block conformality K8,d2,right,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01729	PASS	block conformality K8,d2,right,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01730	PASS	block conformality K8,d2,right,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01731	PASS	block conformality K8,d2,right,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01732	PASS	block conformality K8,d2,right,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01733	PASS	block conformality K8,d2,right,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01734	PASS	block conformality K8,d2,right,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01735	PASS	block Euler K8,d2,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01736	PASS	scalar gradient K8,d2,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01737	PASS	norm K8,d2,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01738	PASS	block conformality K8,d2,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01739	PASS	block conformality K8,d2,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01740	PASS	block conformality K8,d2,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01741	PASS	block conformality K8,d2,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01742	PASS	block conformality K8,d2,balanced,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01743	PASS	block conformality K8,d2,balanced,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01744	PASS	block conformality K8,d2,balanced,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01745	PASS	block conformality K8,d2,balanced,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01746	PASS	block conformality K8,d2,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01747	PASS	block conformality K8,d2,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01748	PASS	block conformality K8,d2,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01749	PASS	block conformality K8,d2,balanced,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01750	PASS	block conformality K8,d2,balanced,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01751	PASS	block conformality K8,d2,balanced,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01752	PASS	block conformality K8,d2,balanced,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01753	PASS	block conformality K8,d2,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01754	PASS	block conformality K8,d2,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01755	PASS	block conformality K8,d2,balanced,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01756	PASS	block conformality K8,d2,balanced,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01757	PASS	block conformality K8,d2,balanced,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01758	PASS	block conformality K8,d2,balanced,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01759	PASS	block conformality K8,d2,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01760	PASS	block conformality K8,d2,balanced,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01761	PASS	block conformality K8,d2,balanced,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01762	PASS	block conformality K8,d2,balanced,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01763	PASS	block conformality K8,d2,balanced,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01764	PASS	block conformality K8,d2,balanced,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01765	PASS	block conformality K8,d2,balanced,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01766	PASS	block conformality K8,d2,balanced,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01767	PASS	block conformality K8,d2,balanced,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01768	PASS	block conformality K8,d2,balanced,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01769	PASS	block conformality K8,d2,balanced,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01770	PASS	block conformality K8,d2,balanced,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01771	PASS	block conformality K8,d2,balanced,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01772	PASS	block conformality K8,d2,balanced,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01773	PASS	block conformality K8,d2,balanced,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01774	PASS	block Euler K8,d2,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01775	PASS	block conformality K8,d2,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01776	PASS	block conformality K8,d2,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01777	PASS	block conformality K8,d2,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01778	PASS	block conformality K8,d2,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01779	PASS	block conformality K8,d2,balanced,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01780	PASS	block conformality K8,d2,balanced,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01781	PASS	block conformality K8,d2,balanced,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01782	PASS	block conformality K8,d2,balanced,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01783	PASS	block conformality K8,d2,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01784	PASS	block conformality K8,d2,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01785	PASS	block conformality K8,d2,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01786	PASS	block conformality K8,d2,balanced,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01787	PASS	block conformality K8,d2,balanced,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01788	PASS	block conformality K8,d2,balanced,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01789	PASS	block conformality K8,d2,balanced,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01790	PASS	block conformality K8,d2,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01791	PASS	block conformality K8,d2,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01792	PASS	block conformality K8,d2,balanced,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01793	PASS	block conformality K8,d2,balanced,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01794	PASS	block conformality K8,d2,balanced,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01795	PASS	block conformality K8,d2,balanced,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01796	PASS	block conformality K8,d2,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01797	PASS	block conformality K8,d2,balanced,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01798	PASS	block conformality K8,d2,balanced,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01799	PASS	block conformality K8,d2,balanced,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01800	PASS	block conformality K8,d2,balanced,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01801	PASS	block conformality K8,d2,balanced,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01802	PASS	block conformality K8,d2,balanced,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01803	PASS	block conformality K8,d2,balanced,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01804	PASS	block conformality K8,d2,balanced,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01805	PASS	block conformality K8,d2,balanced,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01806	PASS	block conformality K8,d2,balanced,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01807	PASS	block conformality K8,d2,balanced,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01808	PASS	block conformality K8,d2,balanced,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01809	PASS	block conformality K8,d2,balanced,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01810	PASS	block conformality K8,d2,balanced,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01811	PASS	block Euler K8,d2,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01812	PASS	scalar gradient K8,d2,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01813	PASS	norm K8,d2,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01814	PASS	block conformality K8,d2,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01815	PASS	block conformality K8,d2,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01816	PASS	block conformality K8,d2,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01817	PASS	block conformality K8,d2,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01818	PASS	block conformality K8,d2,balanced,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01819	PASS	block conformality K8,d2,balanced,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01820	PASS	block conformality K8,d2,balanced,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01821	PASS	block conformality K8,d2,balanced,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01822	PASS	block conformality K8,d2,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01823	PASS	block conformality K8,d2,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01824	PASS	block conformality K8,d2,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01825	PASS	block conformality K8,d2,balanced,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01826	PASS	block conformality K8,d2,balanced,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01827	PASS	block conformality K8,d2,balanced,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01828	PASS	block conformality K8,d2,balanced,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01829	PASS	block conformality K8,d2,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01830	PASS	block conformality K8,d2,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01831	PASS	block conformality K8,d2,balanced,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01832	PASS	block conformality K8,d2,balanced,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01833	PASS	block conformality K8,d2,balanced,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01834	PASS	block conformality K8,d2,balanced,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01835	PASS	block conformality K8,d2,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01836	PASS	block conformality K8,d2,balanced,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01837	PASS	block conformality K8,d2,balanced,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01838	PASS	block conformality K8,d2,balanced,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01839	PASS	block conformality K8,d2,balanced,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01840	PASS	block conformality K8,d2,balanced,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01841	PASS	block conformality K8,d2,balanced,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01842	PASS	block conformality K8,d2,balanced,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01843	PASS	block conformality K8,d2,balanced,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01844	PASS	block conformality K8,d2,balanced,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01845	PASS	block conformality K8,d2,balanced,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01846	PASS	block conformality K8,d2,balanced,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01847	PASS	block conformality K8,d2,balanced,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01848	PASS	block conformality K8,d2,balanced,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01849	PASS	block conformality K8,d2,balanced,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01850	PASS	block Euler K8,d2,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01851	PASS	block conformality K8,d2,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01852	PASS	block conformality K8,d2,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01853	PASS	block conformality K8,d2,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01854	PASS	block conformality K8,d2,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01855	PASS	block conformality K8,d2,balanced,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01856	PASS	block conformality K8,d2,balanced,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01857	PASS	block conformality K8,d2,balanced,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01858	PASS	block conformality K8,d2,balanced,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01859	PASS	block conformality K8,d2,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01860	PASS	block conformality K8,d2,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01861	PASS	block conformality K8,d2,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01862	PASS	block conformality K8,d2,balanced,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01863	PASS	block conformality K8,d2,balanced,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01864	PASS	block conformality K8,d2,balanced,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01865	PASS	block conformality K8,d2,balanced,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01866	PASS	block conformality K8,d2,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01867	PASS	block conformality K8,d2,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01868	PASS	block conformality K8,d2,balanced,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01869	PASS	block conformality K8,d2,balanced,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01870	PASS	block conformality K8,d2,balanced,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01871	PASS	block conformality K8,d2,balanced,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01872	PASS	block conformality K8,d2,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01873	PASS	block conformality K8,d2,balanced,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01874	PASS	block conformality K8,d2,balanced,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01875	PASS	block conformality K8,d2,balanced,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01876	PASS	block conformality K8,d2,balanced,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01877	PASS	block conformality K8,d2,balanced,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01878	PASS	block conformality K8,d2,balanced,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01879	PASS	block conformality K8,d2,balanced,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01880	PASS	block conformality K8,d2,balanced,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01881	PASS	block conformality K8,d2,balanced,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01882	PASS	block conformality K8,d2,balanced,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01883	PASS	block conformality K8,d2,balanced,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01884	PASS	block conformality K8,d2,balanced,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01885	PASS	block conformality K8,d2,balanced,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01886	PASS	block conformality K8,d2,balanced,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01887	PASS	block Euler K8,d2,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01888	PASS	scalar gradient K8,d2,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01889	PASS	norm K8,d3,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01890	PASS	block conformality K8,d3,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01891	PASS	block conformality K8,d3,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01892	PASS	block conformality K8,d3,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01893	PASS	block conformality K8,d3,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01894	PASS	block conformality K8,d3,left,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01895	PASS	block conformality K8,d3,left,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01896	PASS	block conformality K8,d3,left,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01897	PASS	block conformality K8,d3,left,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01898	PASS	block conformality K8,d3,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01899	PASS	block conformality K8,d3,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01900	PASS	block conformality K8,d3,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01901	PASS	block conformality K8,d3,left,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01902	PASS	block conformality K8,d3,left,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01903	PASS	block conformality K8,d3,left,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01904	PASS	block conformality K8,d3,left,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01905	PASS	block conformality K8,d3,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01906	PASS	block conformality K8,d3,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01907	PASS	block conformality K8,d3,left,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01908	PASS	block conformality K8,d3,left,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01909	PASS	block conformality K8,d3,left,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01910	PASS	block conformality K8,d3,left,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01911	PASS	block conformality K8,d3,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01912	PASS	block conformality K8,d3,left,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01913	PASS	block conformality K8,d3,left,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01914	PASS	block conformality K8,d3,left,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01915	PASS	block conformality K8,d3,left,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01916	PASS	block conformality K8,d3,left,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01917	PASS	block conformality K8,d3,left,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01918	PASS	block conformality K8,d3,left,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01919	PASS	block conformality K8,d3,left,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01920	PASS	block conformality K8,d3,left,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01921	PASS	block conformality K8,d3,left,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01922	PASS	block conformality K8,d3,left,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01923	PASS	block conformality K8,d3,left,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01924	PASS	block conformality K8,d3,left,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01925	PASS	block conformality K8,d3,left,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01926	PASS	block Euler K8,d3,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01927	PASS	block conformality K8,d3,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01928	PASS	block conformality K8,d3,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01929	PASS	block conformality K8,d3,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01930	PASS	block conformality K8,d3,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01931	PASS	block conformality K8,d3,left,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01932	PASS	block conformality K8,d3,left,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01933	PASS	block conformality K8,d3,left,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01934	PASS	block conformality K8,d3,left,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01935	PASS	block conformality K8,d3,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01936	PASS	block conformality K8,d3,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01937	PASS	block conformality K8,d3,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01938	PASS	block conformality K8,d3,left,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01939	PASS	block conformality K8,d3,left,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01940	PASS	block conformality K8,d3,left,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01941	PASS	block conformality K8,d3,left,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01942	PASS	block conformality K8,d3,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01943	PASS	block conformality K8,d3,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01944	PASS	block conformality K8,d3,left,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01945	PASS	block conformality K8,d3,left,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01946	PASS	block conformality K8,d3,left,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01947	PASS	block conformality K8,d3,left,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01948	PASS	block conformality K8,d3,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01949	PASS	block conformality K8,d3,left,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01950	PASS	block conformality K8,d3,left,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01951	PASS	block conformality K8,d3,left,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01952	PASS	block conformality K8,d3,left,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01953	PASS	block conformality K8,d3,left,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01954	PASS	block conformality K8,d3,left,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01955	PASS	block conformality K8,d3,left,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01956	PASS	block conformality K8,d3,left,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01957	PASS	block conformality K8,d3,left,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01958	PASS	block conformality K8,d3,left,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01959	PASS	block conformality K8,d3,left,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01960	PASS	block conformality K8,d3,left,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01961	PASS	block conformality K8,d3,left,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01962	PASS	block conformality K8,d3,left,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01963	PASS	block Euler K8,d3,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01964	PASS	block conformality K8,d3,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01965	PASS	block conformality K8,d3,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01966	PASS	block conformality K8,d3,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01967	PASS	block conformality K8,d3,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01968	PASS	block conformality K8,d3,left,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01969	PASS	block conformality K8,d3,left,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01970	PASS	block conformality K8,d3,left,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01971	PASS	block conformality K8,d3,left,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01972	PASS	block conformality K8,d3,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01973	PASS	block conformality K8,d3,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01974	PASS	block conformality K8,d3,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01975	PASS	block conformality K8,d3,left,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01976	PASS	block conformality K8,d3,left,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01977	PASS	block conformality K8,d3,left,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01978	PASS	block conformality K8,d3,left,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01979	PASS	block conformality K8,d3,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01980	PASS	block conformality K8,d3,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01981	PASS	block conformality K8,d3,left,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01982	PASS	block conformality K8,d3,left,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01983	PASS	block conformality K8,d3,left,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01984	PASS	block conformality K8,d3,left,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01985	PASS	block conformality K8,d3,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01986	PASS	block conformality K8,d3,left,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01987	PASS	block conformality K8,d3,left,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01988	PASS	block conformality K8,d3,left,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01989	PASS	block conformality K8,d3,left,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01990	PASS	block conformality K8,d3,left,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01991	PASS	block conformality K8,d3,left,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01992	PASS	block conformality K8,d3,left,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01993	PASS	block conformality K8,d3,left,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01994	PASS	block conformality K8,d3,left,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01995	PASS	block conformality K8,d3,left,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01996	PASS	block conformality K8,d3,left,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01997	PASS	block conformality K8,d3,left,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01998	PASS	block conformality K8,d3,left,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::01999	PASS	block conformality K8,d3,left,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02000	PASS	block Euler K8,d3,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02001	PASS	scalar gradient K8,d3,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02002	PASS	norm K8,d3,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02003	PASS	block conformality K8,d3,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02004	PASS	block conformality K8,d3,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02005	PASS	block conformality K8,d3,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02006	PASS	block conformality K8,d3,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02007	PASS	block conformality K8,d3,left,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02008	PASS	block conformality K8,d3,left,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02009	PASS	block conformality K8,d3,left,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02010	PASS	block conformality K8,d3,left,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02011	PASS	block conformality K8,d3,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02012	PASS	block conformality K8,d3,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02013	PASS	block conformality K8,d3,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02014	PASS	block conformality K8,d3,left,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02015	PASS	block conformality K8,d3,left,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02016	PASS	block conformality K8,d3,left,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02017	PASS	block conformality K8,d3,left,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02018	PASS	block conformality K8,d3,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02019	PASS	block conformality K8,d3,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02020	PASS	block conformality K8,d3,left,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02021	PASS	block conformality K8,d3,left,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02022	PASS	block conformality K8,d3,left,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02023	PASS	block conformality K8,d3,left,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02024	PASS	block conformality K8,d3,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02025	PASS	block conformality K8,d3,left,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02026	PASS	block conformality K8,d3,left,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02027	PASS	block conformality K8,d3,left,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02028	PASS	block conformality K8,d3,left,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02029	PASS	block conformality K8,d3,left,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02030	PASS	block conformality K8,d3,left,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02031	PASS	block conformality K8,d3,left,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02032	PASS	block conformality K8,d3,left,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02033	PASS	block conformality K8,d3,left,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02034	PASS	block conformality K8,d3,left,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02035	PASS	block conformality K8,d3,left,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02036	PASS	block conformality K8,d3,left,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02037	PASS	block conformality K8,d3,left,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02038	PASS	block conformality K8,d3,left,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02039	PASS	block Euler K8,d3,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02040	PASS	block conformality K8,d3,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02041	PASS	block conformality K8,d3,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02042	PASS	block conformality K8,d3,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02043	PASS	block conformality K8,d3,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02044	PASS	block conformality K8,d3,left,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02045	PASS	block conformality K8,d3,left,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02046	PASS	block conformality K8,d3,left,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02047	PASS	block conformality K8,d3,left,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02048	PASS	block conformality K8,d3,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02049	PASS	block conformality K8,d3,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02050	PASS	block conformality K8,d3,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02051	PASS	block conformality K8,d3,left,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02052	PASS	block conformality K8,d3,left,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02053	PASS	block conformality K8,d3,left,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02054	PASS	block conformality K8,d3,left,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02055	PASS	block conformality K8,d3,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02056	PASS	block conformality K8,d3,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02057	PASS	block conformality K8,d3,left,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02058	PASS	block conformality K8,d3,left,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02059	PASS	block conformality K8,d3,left,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02060	PASS	block conformality K8,d3,left,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02061	PASS	block conformality K8,d3,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02062	PASS	block conformality K8,d3,left,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02063	PASS	block conformality K8,d3,left,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02064	PASS	block conformality K8,d3,left,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02065	PASS	block conformality K8,d3,left,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02066	PASS	block conformality K8,d3,left,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02067	PASS	block conformality K8,d3,left,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02068	PASS	block conformality K8,d3,left,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02069	PASS	block conformality K8,d3,left,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02070	PASS	block conformality K8,d3,left,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02071	PASS	block conformality K8,d3,left,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02072	PASS	block conformality K8,d3,left,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02073	PASS	block conformality K8,d3,left,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02074	PASS	block conformality K8,d3,left,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02075	PASS	block conformality K8,d3,left,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02076	PASS	block Euler K8,d3,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02077	PASS	block conformality K8,d3,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02078	PASS	block conformality K8,d3,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02079	PASS	block conformality K8,d3,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02080	PASS	block conformality K8,d3,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02081	PASS	block conformality K8,d3,left,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02082	PASS	block conformality K8,d3,left,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02083	PASS	block conformality K8,d3,left,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02084	PASS	block conformality K8,d3,left,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02085	PASS	block conformality K8,d3,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02086	PASS	block conformality K8,d3,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02087	PASS	block conformality K8,d3,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02088	PASS	block conformality K8,d3,left,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02089	PASS	block conformality K8,d3,left,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02090	PASS	block conformality K8,d3,left,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02091	PASS	block conformality K8,d3,left,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02092	PASS	block conformality K8,d3,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02093	PASS	block conformality K8,d3,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02094	PASS	block conformality K8,d3,left,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02095	PASS	block conformality K8,d3,left,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02096	PASS	block conformality K8,d3,left,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02097	PASS	block conformality K8,d3,left,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02098	PASS	block conformality K8,d3,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02099	PASS	block conformality K8,d3,left,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02100	PASS	block conformality K8,d3,left,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02101	PASS	block conformality K8,d3,left,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02102	PASS	block conformality K8,d3,left,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02103	PASS	block conformality K8,d3,left,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02104	PASS	block conformality K8,d3,left,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02105	PASS	block conformality K8,d3,left,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02106	PASS	block conformality K8,d3,left,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02107	PASS	block conformality K8,d3,left,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02108	PASS	block conformality K8,d3,left,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02109	PASS	block conformality K8,d3,left,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02110	PASS	block conformality K8,d3,left,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02111	PASS	block conformality K8,d3,left,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02112	PASS	block conformality K8,d3,left,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02113	PASS	block Euler K8,d3,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02114	PASS	scalar gradient K8,d3,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02115	PASS	norm K8,d3,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02116	PASS	block conformality K8,d3,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02117	PASS	block conformality K8,d3,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02118	PASS	block conformality K8,d3,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02119	PASS	block conformality K8,d3,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02120	PASS	block conformality K8,d3,right,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02121	PASS	block conformality K8,d3,right,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02122	PASS	block conformality K8,d3,right,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02123	PASS	block conformality K8,d3,right,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02124	PASS	block conformality K8,d3,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02125	PASS	block conformality K8,d3,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02126	PASS	block conformality K8,d3,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02127	PASS	block conformality K8,d3,right,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02128	PASS	block conformality K8,d3,right,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02129	PASS	block conformality K8,d3,right,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02130	PASS	block conformality K8,d3,right,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02131	PASS	block conformality K8,d3,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02132	PASS	block conformality K8,d3,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02133	PASS	block conformality K8,d3,right,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02134	PASS	block conformality K8,d3,right,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02135	PASS	block conformality K8,d3,right,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02136	PASS	block conformality K8,d3,right,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02137	PASS	block conformality K8,d3,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02138	PASS	block conformality K8,d3,right,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02139	PASS	block conformality K8,d3,right,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02140	PASS	block conformality K8,d3,right,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02141	PASS	block conformality K8,d3,right,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02142	PASS	block conformality K8,d3,right,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02143	PASS	block conformality K8,d3,right,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02144	PASS	block conformality K8,d3,right,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02145	PASS	block conformality K8,d3,right,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02146	PASS	block conformality K8,d3,right,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02147	PASS	block conformality K8,d3,right,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02148	PASS	block conformality K8,d3,right,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02149	PASS	block conformality K8,d3,right,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02150	PASS	block conformality K8,d3,right,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02151	PASS	block conformality K8,d3,right,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02152	PASS	block Euler K8,d3,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02153	PASS	block conformality K8,d3,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02154	PASS	block conformality K8,d3,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02155	PASS	block conformality K8,d3,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02156	PASS	block conformality K8,d3,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02157	PASS	block conformality K8,d3,right,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02158	PASS	block conformality K8,d3,right,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02159	PASS	block conformality K8,d3,right,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02160	PASS	block conformality K8,d3,right,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02161	PASS	block conformality K8,d3,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02162	PASS	block conformality K8,d3,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02163	PASS	block conformality K8,d3,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02164	PASS	block conformality K8,d3,right,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02165	PASS	block conformality K8,d3,right,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02166	PASS	block conformality K8,d3,right,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02167	PASS	block conformality K8,d3,right,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02168	PASS	block conformality K8,d3,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02169	PASS	block conformality K8,d3,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02170	PASS	block conformality K8,d3,right,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02171	PASS	block conformality K8,d3,right,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02172	PASS	block conformality K8,d3,right,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02173	PASS	block conformality K8,d3,right,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02174	PASS	block conformality K8,d3,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02175	PASS	block conformality K8,d3,right,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02176	PASS	block conformality K8,d3,right,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02177	PASS	block conformality K8,d3,right,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02178	PASS	block conformality K8,d3,right,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02179	PASS	block conformality K8,d3,right,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02180	PASS	block conformality K8,d3,right,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02181	PASS	block conformality K8,d3,right,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02182	PASS	block conformality K8,d3,right,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02183	PASS	block conformality K8,d3,right,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02184	PASS	block conformality K8,d3,right,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02185	PASS	block conformality K8,d3,right,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02186	PASS	block conformality K8,d3,right,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02187	PASS	block conformality K8,d3,right,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02188	PASS	block conformality K8,d3,right,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02189	PASS	block Euler K8,d3,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02190	PASS	block conformality K8,d3,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02191	PASS	block conformality K8,d3,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02192	PASS	block conformality K8,d3,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02193	PASS	block conformality K8,d3,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02194	PASS	block conformality K8,d3,right,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02195	PASS	block conformality K8,d3,right,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02196	PASS	block conformality K8,d3,right,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02197	PASS	block conformality K8,d3,right,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02198	PASS	block conformality K8,d3,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02199	PASS	block conformality K8,d3,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02200	PASS	block conformality K8,d3,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02201	PASS	block conformality K8,d3,right,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02202	PASS	block conformality K8,d3,right,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02203	PASS	block conformality K8,d3,right,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02204	PASS	block conformality K8,d3,right,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02205	PASS	block conformality K8,d3,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02206	PASS	block conformality K8,d3,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02207	PASS	block conformality K8,d3,right,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02208	PASS	block conformality K8,d3,right,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02209	PASS	block conformality K8,d3,right,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02210	PASS	block conformality K8,d3,right,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02211	PASS	block conformality K8,d3,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02212	PASS	block conformality K8,d3,right,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02213	PASS	block conformality K8,d3,right,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02214	PASS	block conformality K8,d3,right,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02215	PASS	block conformality K8,d3,right,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02216	PASS	block conformality K8,d3,right,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02217	PASS	block conformality K8,d3,right,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02218	PASS	block conformality K8,d3,right,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02219	PASS	block conformality K8,d3,right,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02220	PASS	block conformality K8,d3,right,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02221	PASS	block conformality K8,d3,right,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02222	PASS	block conformality K8,d3,right,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02223	PASS	block conformality K8,d3,right,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02224	PASS	block conformality K8,d3,right,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02225	PASS	block conformality K8,d3,right,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02226	PASS	block Euler K8,d3,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02227	PASS	scalar gradient K8,d3,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02228	PASS	norm K8,d3,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02229	PASS	block conformality K8,d3,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02230	PASS	block conformality K8,d3,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02231	PASS	block conformality K8,d3,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02232	PASS	block conformality K8,d3,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02233	PASS	block conformality K8,d3,right,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02234	PASS	block conformality K8,d3,right,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02235	PASS	block conformality K8,d3,right,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02236	PASS	block conformality K8,d3,right,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02237	PASS	block conformality K8,d3,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02238	PASS	block conformality K8,d3,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02239	PASS	block conformality K8,d3,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02240	PASS	block conformality K8,d3,right,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02241	PASS	block conformality K8,d3,right,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02242	PASS	block conformality K8,d3,right,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02243	PASS	block conformality K8,d3,right,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02244	PASS	block conformality K8,d3,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02245	PASS	block conformality K8,d3,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02246	PASS	block conformality K8,d3,right,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02247	PASS	block conformality K8,d3,right,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02248	PASS	block conformality K8,d3,right,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02249	PASS	block conformality K8,d3,right,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02250	PASS	block conformality K8,d3,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02251	PASS	block conformality K8,d3,right,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02252	PASS	block conformality K8,d3,right,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02253	PASS	block conformality K8,d3,right,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02254	PASS	block conformality K8,d3,right,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02255	PASS	block conformality K8,d3,right,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02256	PASS	block conformality K8,d3,right,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02257	PASS	block conformality K8,d3,right,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02258	PASS	block conformality K8,d3,right,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02259	PASS	block conformality K8,d3,right,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02260	PASS	block conformality K8,d3,right,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02261	PASS	block conformality K8,d3,right,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02262	PASS	block conformality K8,d3,right,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02263	PASS	block conformality K8,d3,right,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02264	PASS	block conformality K8,d3,right,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02265	PASS	block Euler K8,d3,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02266	PASS	block conformality K8,d3,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02267	PASS	block conformality K8,d3,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02268	PASS	block conformality K8,d3,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02269	PASS	block conformality K8,d3,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02270	PASS	block conformality K8,d3,right,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02271	PASS	block conformality K8,d3,right,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02272	PASS	block conformality K8,d3,right,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02273	PASS	block conformality K8,d3,right,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02274	PASS	block conformality K8,d3,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02275	PASS	block conformality K8,d3,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02276	PASS	block conformality K8,d3,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02277	PASS	block conformality K8,d3,right,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02278	PASS	block conformality K8,d3,right,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02279	PASS	block conformality K8,d3,right,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02280	PASS	block conformality K8,d3,right,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02281	PASS	block conformality K8,d3,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02282	PASS	block conformality K8,d3,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02283	PASS	block conformality K8,d3,right,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02284	PASS	block conformality K8,d3,right,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02285	PASS	block conformality K8,d3,right,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02286	PASS	block conformality K8,d3,right,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02287	PASS	block conformality K8,d3,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02288	PASS	block conformality K8,d3,right,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02289	PASS	block conformality K8,d3,right,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02290	PASS	block conformality K8,d3,right,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02291	PASS	block conformality K8,d3,right,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02292	PASS	block conformality K8,d3,right,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02293	PASS	block conformality K8,d3,right,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02294	PASS	block conformality K8,d3,right,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02295	PASS	block conformality K8,d3,right,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02296	PASS	block conformality K8,d3,right,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02297	PASS	block conformality K8,d3,right,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02298	PASS	block conformality K8,d3,right,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02299	PASS	block conformality K8,d3,right,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02300	PASS	block conformality K8,d3,right,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02301	PASS	block conformality K8,d3,right,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02302	PASS	block Euler K8,d3,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02303	PASS	block conformality K8,d3,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02304	PASS	block conformality K8,d3,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02305	PASS	block conformality K8,d3,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02306	PASS	block conformality K8,d3,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02307	PASS	block conformality K8,d3,right,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02308	PASS	block conformality K8,d3,right,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02309	PASS	block conformality K8,d3,right,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02310	PASS	block conformality K8,d3,right,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02311	PASS	block conformality K8,d3,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02312	PASS	block conformality K8,d3,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02313	PASS	block conformality K8,d3,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02314	PASS	block conformality K8,d3,right,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02315	PASS	block conformality K8,d3,right,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02316	PASS	block conformality K8,d3,right,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02317	PASS	block conformality K8,d3,right,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02318	PASS	block conformality K8,d3,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02319	PASS	block conformality K8,d3,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02320	PASS	block conformality K8,d3,right,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02321	PASS	block conformality K8,d3,right,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02322	PASS	block conformality K8,d3,right,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02323	PASS	block conformality K8,d3,right,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02324	PASS	block conformality K8,d3,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02325	PASS	block conformality K8,d3,right,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02326	PASS	block conformality K8,d3,right,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02327	PASS	block conformality K8,d3,right,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02328	PASS	block conformality K8,d3,right,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02329	PASS	block conformality K8,d3,right,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02330	PASS	block conformality K8,d3,right,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02331	PASS	block conformality K8,d3,right,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02332	PASS	block conformality K8,d3,right,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02333	PASS	block conformality K8,d3,right,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02334	PASS	block conformality K8,d3,right,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02335	PASS	block conformality K8,d3,right,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02336	PASS	block conformality K8,d3,right,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02337	PASS	block conformality K8,d3,right,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02338	PASS	block conformality K8,d3,right,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02339	PASS	block Euler K8,d3,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02340	PASS	scalar gradient K8,d3,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02341	PASS	norm K8,d3,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02342	PASS	block conformality K8,d3,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02343	PASS	block conformality K8,d3,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02344	PASS	block conformality K8,d3,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02345	PASS	block conformality K8,d3,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02346	PASS	block conformality K8,d3,balanced,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02347	PASS	block conformality K8,d3,balanced,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02348	PASS	block conformality K8,d3,balanced,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02349	PASS	block conformality K8,d3,balanced,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02350	PASS	block conformality K8,d3,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02351	PASS	block conformality K8,d3,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02352	PASS	block conformality K8,d3,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02353	PASS	block conformality K8,d3,balanced,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02354	PASS	block conformality K8,d3,balanced,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02355	PASS	block conformality K8,d3,balanced,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02356	PASS	block conformality K8,d3,balanced,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02357	PASS	block conformality K8,d3,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02358	PASS	block conformality K8,d3,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02359	PASS	block conformality K8,d3,balanced,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02360	PASS	block conformality K8,d3,balanced,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02361	PASS	block conformality K8,d3,balanced,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02362	PASS	block conformality K8,d3,balanced,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02363	PASS	block conformality K8,d3,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02364	PASS	block conformality K8,d3,balanced,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02365	PASS	block conformality K8,d3,balanced,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02366	PASS	block conformality K8,d3,balanced,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02367	PASS	block conformality K8,d3,balanced,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02368	PASS	block conformality K8,d3,balanced,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02369	PASS	block conformality K8,d3,balanced,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02370	PASS	block conformality K8,d3,balanced,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02371	PASS	block conformality K8,d3,balanced,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02372	PASS	block conformality K8,d3,balanced,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02373	PASS	block conformality K8,d3,balanced,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02374	PASS	block conformality K8,d3,balanced,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02375	PASS	block conformality K8,d3,balanced,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02376	PASS	block conformality K8,d3,balanced,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02377	PASS	block conformality K8,d3,balanced,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02378	PASS	block Euler K8,d3,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02379	PASS	block conformality K8,d3,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02380	PASS	block conformality K8,d3,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02381	PASS	block conformality K8,d3,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02382	PASS	block conformality K8,d3,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02383	PASS	block conformality K8,d3,balanced,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02384	PASS	block conformality K8,d3,balanced,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02385	PASS	block conformality K8,d3,balanced,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02386	PASS	block conformality K8,d3,balanced,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02387	PASS	block conformality K8,d3,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02388	PASS	block conformality K8,d3,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02389	PASS	block conformality K8,d3,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02390	PASS	block conformality K8,d3,balanced,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02391	PASS	block conformality K8,d3,balanced,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02392	PASS	block conformality K8,d3,balanced,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02393	PASS	block conformality K8,d3,balanced,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02394	PASS	block conformality K8,d3,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02395	PASS	block conformality K8,d3,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02396	PASS	block conformality K8,d3,balanced,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02397	PASS	block conformality K8,d3,balanced,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02398	PASS	block conformality K8,d3,balanced,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02399	PASS	block conformality K8,d3,balanced,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02400	PASS	block conformality K8,d3,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02401	PASS	block conformality K8,d3,balanced,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02402	PASS	block conformality K8,d3,balanced,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02403	PASS	block conformality K8,d3,balanced,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02404	PASS	block conformality K8,d3,balanced,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02405	PASS	block conformality K8,d3,balanced,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02406	PASS	block conformality K8,d3,balanced,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02407	PASS	block conformality K8,d3,balanced,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02408	PASS	block conformality K8,d3,balanced,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02409	PASS	block conformality K8,d3,balanced,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02410	PASS	block conformality K8,d3,balanced,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02411	PASS	block conformality K8,d3,balanced,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02412	PASS	block conformality K8,d3,balanced,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02413	PASS	block conformality K8,d3,balanced,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02414	PASS	block conformality K8,d3,balanced,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02415	PASS	block Euler K8,d3,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02416	PASS	block conformality K8,d3,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02417	PASS	block conformality K8,d3,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02418	PASS	block conformality K8,d3,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02419	PASS	block conformality K8,d3,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02420	PASS	block conformality K8,d3,balanced,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02421	PASS	block conformality K8,d3,balanced,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02422	PASS	block conformality K8,d3,balanced,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02423	PASS	block conformality K8,d3,balanced,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02424	PASS	block conformality K8,d3,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02425	PASS	block conformality K8,d3,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02426	PASS	block conformality K8,d3,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02427	PASS	block conformality K8,d3,balanced,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02428	PASS	block conformality K8,d3,balanced,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02429	PASS	block conformality K8,d3,balanced,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02430	PASS	block conformality K8,d3,balanced,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02431	PASS	block conformality K8,d3,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02432	PASS	block conformality K8,d3,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02433	PASS	block conformality K8,d3,balanced,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02434	PASS	block conformality K8,d3,balanced,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02435	PASS	block conformality K8,d3,balanced,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02436	PASS	block conformality K8,d3,balanced,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02437	PASS	block conformality K8,d3,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02438	PASS	block conformality K8,d3,balanced,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02439	PASS	block conformality K8,d3,balanced,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02440	PASS	block conformality K8,d3,balanced,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02441	PASS	block conformality K8,d3,balanced,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02442	PASS	block conformality K8,d3,balanced,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02443	PASS	block conformality K8,d3,balanced,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02444	PASS	block conformality K8,d3,balanced,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02445	PASS	block conformality K8,d3,balanced,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02446	PASS	block conformality K8,d3,balanced,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02447	PASS	block conformality K8,d3,balanced,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02448	PASS	block conformality K8,d3,balanced,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02449	PASS	block conformality K8,d3,balanced,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02450	PASS	block conformality K8,d3,balanced,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02451	PASS	block conformality K8,d3,balanced,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02452	PASS	block Euler K8,d3,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02453	PASS	scalar gradient K8,d3,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02454	PASS	norm K8,d3,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02455	PASS	block conformality K8,d3,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02456	PASS	block conformality K8,d3,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02457	PASS	block conformality K8,d3,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02458	PASS	block conformality K8,d3,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02459	PASS	block conformality K8,d3,balanced,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02460	PASS	block conformality K8,d3,balanced,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02461	PASS	block conformality K8,d3,balanced,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02462	PASS	block conformality K8,d3,balanced,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02463	PASS	block conformality K8,d3,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02464	PASS	block conformality K8,d3,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02465	PASS	block conformality K8,d3,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02466	PASS	block conformality K8,d3,balanced,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02467	PASS	block conformality K8,d3,balanced,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02468	PASS	block conformality K8,d3,balanced,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02469	PASS	block conformality K8,d3,balanced,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02470	PASS	block conformality K8,d3,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02471	PASS	block conformality K8,d3,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02472	PASS	block conformality K8,d3,balanced,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02473	PASS	block conformality K8,d3,balanced,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02474	PASS	block conformality K8,d3,balanced,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02475	PASS	block conformality K8,d3,balanced,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02476	PASS	block conformality K8,d3,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02477	PASS	block conformality K8,d3,balanced,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02478	PASS	block conformality K8,d3,balanced,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02479	PASS	block conformality K8,d3,balanced,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02480	PASS	block conformality K8,d3,balanced,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02481	PASS	block conformality K8,d3,balanced,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02482	PASS	block conformality K8,d3,balanced,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02483	PASS	block conformality K8,d3,balanced,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02484	PASS	block conformality K8,d3,balanced,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02485	PASS	block conformality K8,d3,balanced,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02486	PASS	block conformality K8,d3,balanced,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02487	PASS	block conformality K8,d3,balanced,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02488	PASS	block conformality K8,d3,balanced,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02489	PASS	block conformality K8,d3,balanced,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02490	PASS	block conformality K8,d3,balanced,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02491	PASS	block Euler K8,d3,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02492	PASS	block conformality K8,d3,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02493	PASS	block conformality K8,d3,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02494	PASS	block conformality K8,d3,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02495	PASS	block conformality K8,d3,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02496	PASS	block conformality K8,d3,balanced,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02497	PASS	block conformality K8,d3,balanced,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02498	PASS	block conformality K8,d3,balanced,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02499	PASS	block conformality K8,d3,balanced,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02500	PASS	block conformality K8,d3,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02501	PASS	block conformality K8,d3,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02502	PASS	block conformality K8,d3,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02503	PASS	block conformality K8,d3,balanced,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02504	PASS	block conformality K8,d3,balanced,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02505	PASS	block conformality K8,d3,balanced,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02506	PASS	block conformality K8,d3,balanced,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02507	PASS	block conformality K8,d3,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02508	PASS	block conformality K8,d3,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02509	PASS	block conformality K8,d3,balanced,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02510	PASS	block conformality K8,d3,balanced,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02511	PASS	block conformality K8,d3,balanced,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02512	PASS	block conformality K8,d3,balanced,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02513	PASS	block conformality K8,d3,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02514	PASS	block conformality K8,d3,balanced,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02515	PASS	block conformality K8,d3,balanced,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02516	PASS	block conformality K8,d3,balanced,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02517	PASS	block conformality K8,d3,balanced,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02518	PASS	block conformality K8,d3,balanced,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02519	PASS	block conformality K8,d3,balanced,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02520	PASS	block conformality K8,d3,balanced,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02521	PASS	block conformality K8,d3,balanced,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02522	PASS	block conformality K8,d3,balanced,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02523	PASS	block conformality K8,d3,balanced,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02524	PASS	block conformality K8,d3,balanced,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02525	PASS	block conformality K8,d3,balanced,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02526	PASS	block conformality K8,d3,balanced,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02527	PASS	block conformality K8,d3,balanced,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02528	PASS	block Euler K8,d3,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02529	PASS	block conformality K8,d3,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02530	PASS	block conformality K8,d3,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02531	PASS	block conformality K8,d3,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02532	PASS	block conformality K8,d3,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02533	PASS	block conformality K8,d3,balanced,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02534	PASS	block conformality K8,d3,balanced,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02535	PASS	block conformality K8,d3,balanced,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02536	PASS	block conformality K8,d3,balanced,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02537	PASS	block conformality K8,d3,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02538	PASS	block conformality K8,d3,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02539	PASS	block conformality K8,d3,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02540	PASS	block conformality K8,d3,balanced,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02541	PASS	block conformality K8,d3,balanced,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02542	PASS	block conformality K8,d3,balanced,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02543	PASS	block conformality K8,d3,balanced,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02544	PASS	block conformality K8,d3,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02545	PASS	block conformality K8,d3,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02546	PASS	block conformality K8,d3,balanced,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02547	PASS	block conformality K8,d3,balanced,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02548	PASS	block conformality K8,d3,balanced,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02549	PASS	block conformality K8,d3,balanced,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02550	PASS	block conformality K8,d3,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02551	PASS	block conformality K8,d3,balanced,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02552	PASS	block conformality K8,d3,balanced,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02553	PASS	block conformality K8,d3,balanced,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02554	PASS	block conformality K8,d3,balanced,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02555	PASS	block conformality K8,d3,balanced,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02556	PASS	block conformality K8,d3,balanced,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02557	PASS	block conformality K8,d3,balanced,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02558	PASS	block conformality K8,d3,balanced,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02559	PASS	block conformality K8,d3,balanced,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02560	PASS	block conformality K8,d3,balanced,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02561	PASS	block conformality K8,d3,balanced,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02562	PASS	block conformality K8,d3,balanced,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02563	PASS	block conformality K8,d3,balanced,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02564	PASS	block conformality K8,d3,balanced,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02565	PASS	block Euler K8,d3,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02566	PASS	scalar gradient K8,d3,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02567	PASS	norm K8,d4,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02568	PASS	block conformality K8,d4,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02569	PASS	block conformality K8,d4,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02570	PASS	block conformality K8,d4,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02571	PASS	block conformality K8,d4,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02572	PASS	block conformality K8,d4,left,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02573	PASS	block conformality K8,d4,left,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02574	PASS	block conformality K8,d4,left,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02575	PASS	block conformality K8,d4,left,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02576	PASS	block conformality K8,d4,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02577	PASS	block conformality K8,d4,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02578	PASS	block conformality K8,d4,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02579	PASS	block conformality K8,d4,left,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02580	PASS	block conformality K8,d4,left,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02581	PASS	block conformality K8,d4,left,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02582	PASS	block conformality K8,d4,left,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02583	PASS	block conformality K8,d4,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02584	PASS	block conformality K8,d4,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02585	PASS	block conformality K8,d4,left,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02586	PASS	block conformality K8,d4,left,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02587	PASS	block conformality K8,d4,left,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02588	PASS	block conformality K8,d4,left,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02589	PASS	block conformality K8,d4,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02590	PASS	block conformality K8,d4,left,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02591	PASS	block conformality K8,d4,left,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02592	PASS	block conformality K8,d4,left,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02593	PASS	block conformality K8,d4,left,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02594	PASS	block conformality K8,d4,left,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02595	PASS	block conformality K8,d4,left,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02596	PASS	block conformality K8,d4,left,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02597	PASS	block conformality K8,d4,left,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02598	PASS	block conformality K8,d4,left,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02599	PASS	block conformality K8,d4,left,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02600	PASS	block conformality K8,d4,left,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02601	PASS	block conformality K8,d4,left,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02602	PASS	block conformality K8,d4,left,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02603	PASS	block conformality K8,d4,left,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02604	PASS	block Euler K8,d4,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02605	PASS	block conformality K8,d4,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02606	PASS	block conformality K8,d4,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02607	PASS	block conformality K8,d4,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02608	PASS	block conformality K8,d4,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02609	PASS	block conformality K8,d4,left,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02610	PASS	block conformality K8,d4,left,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02611	PASS	block conformality K8,d4,left,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02612	PASS	block conformality K8,d4,left,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02613	PASS	block conformality K8,d4,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02614	PASS	block conformality K8,d4,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02615	PASS	block conformality K8,d4,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02616	PASS	block conformality K8,d4,left,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02617	PASS	block conformality K8,d4,left,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02618	PASS	block conformality K8,d4,left,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02619	PASS	block conformality K8,d4,left,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02620	PASS	block conformality K8,d4,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02621	PASS	block conformality K8,d4,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02622	PASS	block conformality K8,d4,left,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02623	PASS	block conformality K8,d4,left,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02624	PASS	block conformality K8,d4,left,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02625	PASS	block conformality K8,d4,left,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02626	PASS	block conformality K8,d4,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02627	PASS	block conformality K8,d4,left,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02628	PASS	block conformality K8,d4,left,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02629	PASS	block conformality K8,d4,left,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02630	PASS	block conformality K8,d4,left,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02631	PASS	block conformality K8,d4,left,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02632	PASS	block conformality K8,d4,left,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02633	PASS	block conformality K8,d4,left,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02634	PASS	block conformality K8,d4,left,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02635	PASS	block conformality K8,d4,left,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02636	PASS	block conformality K8,d4,left,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02637	PASS	block conformality K8,d4,left,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02638	PASS	block conformality K8,d4,left,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02639	PASS	block conformality K8,d4,left,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02640	PASS	block conformality K8,d4,left,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02641	PASS	block Euler K8,d4,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02642	PASS	block conformality K8,d4,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02643	PASS	block conformality K8,d4,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02644	PASS	block conformality K8,d4,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02645	PASS	block conformality K8,d4,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02646	PASS	block conformality K8,d4,left,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02647	PASS	block conformality K8,d4,left,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02648	PASS	block conformality K8,d4,left,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02649	PASS	block conformality K8,d4,left,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02650	PASS	block conformality K8,d4,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02651	PASS	block conformality K8,d4,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02652	PASS	block conformality K8,d4,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02653	PASS	block conformality K8,d4,left,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02654	PASS	block conformality K8,d4,left,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02655	PASS	block conformality K8,d4,left,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02656	PASS	block conformality K8,d4,left,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02657	PASS	block conformality K8,d4,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02658	PASS	block conformality K8,d4,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02659	PASS	block conformality K8,d4,left,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02660	PASS	block conformality K8,d4,left,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02661	PASS	block conformality K8,d4,left,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02662	PASS	block conformality K8,d4,left,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02663	PASS	block conformality K8,d4,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02664	PASS	block conformality K8,d4,left,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02665	PASS	block conformality K8,d4,left,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02666	PASS	block conformality K8,d4,left,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02667	PASS	block conformality K8,d4,left,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02668	PASS	block conformality K8,d4,left,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02669	PASS	block conformality K8,d4,left,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02670	PASS	block conformality K8,d4,left,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02671	PASS	block conformality K8,d4,left,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02672	PASS	block conformality K8,d4,left,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02673	PASS	block conformality K8,d4,left,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02674	PASS	block conformality K8,d4,left,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02675	PASS	block conformality K8,d4,left,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02676	PASS	block conformality K8,d4,left,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02677	PASS	block conformality K8,d4,left,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02678	PASS	block Euler K8,d4,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02679	PASS	block conformality K8,d4,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02680	PASS	block conformality K8,d4,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02681	PASS	block conformality K8,d4,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02682	PASS	block conformality K8,d4,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02683	PASS	block conformality K8,d4,left,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02684	PASS	block conformality K8,d4,left,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02685	PASS	block conformality K8,d4,left,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02686	PASS	block conformality K8,d4,left,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02687	PASS	block conformality K8,d4,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02688	PASS	block conformality K8,d4,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02689	PASS	block conformality K8,d4,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02690	PASS	block conformality K8,d4,left,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02691	PASS	block conformality K8,d4,left,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02692	PASS	block conformality K8,d4,left,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02693	PASS	block conformality K8,d4,left,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02694	PASS	block conformality K8,d4,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02695	PASS	block conformality K8,d4,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02696	PASS	block conformality K8,d4,left,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02697	PASS	block conformality K8,d4,left,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02698	PASS	block conformality K8,d4,left,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02699	PASS	block conformality K8,d4,left,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02700	PASS	block conformality K8,d4,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02701	PASS	block conformality K8,d4,left,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02702	PASS	block conformality K8,d4,left,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02703	PASS	block conformality K8,d4,left,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02704	PASS	block conformality K8,d4,left,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02705	PASS	block conformality K8,d4,left,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02706	PASS	block conformality K8,d4,left,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02707	PASS	block conformality K8,d4,left,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02708	PASS	block conformality K8,d4,left,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02709	PASS	block conformality K8,d4,left,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02710	PASS	block conformality K8,d4,left,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02711	PASS	block conformality K8,d4,left,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02712	PASS	block conformality K8,d4,left,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02713	PASS	block conformality K8,d4,left,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02714	PASS	block conformality K8,d4,left,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02715	PASS	block Euler K8,d4,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02716	PASS	scalar gradient K8,d4,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02717	PASS	norm K8,d4,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02718	PASS	block conformality K8,d4,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02719	PASS	block conformality K8,d4,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02720	PASS	block conformality K8,d4,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02721	PASS	block conformality K8,d4,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02722	PASS	block conformality K8,d4,left,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02723	PASS	block conformality K8,d4,left,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02724	PASS	block conformality K8,d4,left,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02725	PASS	block conformality K8,d4,left,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02726	PASS	block conformality K8,d4,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02727	PASS	block conformality K8,d4,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02728	PASS	block conformality K8,d4,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02729	PASS	block conformality K8,d4,left,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02730	PASS	block conformality K8,d4,left,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02731	PASS	block conformality K8,d4,left,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02732	PASS	block conformality K8,d4,left,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02733	PASS	block conformality K8,d4,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02734	PASS	block conformality K8,d4,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02735	PASS	block conformality K8,d4,left,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02736	PASS	block conformality K8,d4,left,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02737	PASS	block conformality K8,d4,left,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02738	PASS	block conformality K8,d4,left,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02739	PASS	block conformality K8,d4,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02740	PASS	block conformality K8,d4,left,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02741	PASS	block conformality K8,d4,left,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02742	PASS	block conformality K8,d4,left,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02743	PASS	block conformality K8,d4,left,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02744	PASS	block conformality K8,d4,left,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02745	PASS	block conformality K8,d4,left,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02746	PASS	block conformality K8,d4,left,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02747	PASS	block conformality K8,d4,left,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02748	PASS	block conformality K8,d4,left,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02749	PASS	block conformality K8,d4,left,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02750	PASS	block conformality K8,d4,left,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02751	PASS	block conformality K8,d4,left,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02752	PASS	block conformality K8,d4,left,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02753	PASS	block conformality K8,d4,left,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02754	PASS	block Euler K8,d4,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02755	PASS	block conformality K8,d4,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02756	PASS	block conformality K8,d4,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02757	PASS	block conformality K8,d4,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02758	PASS	block conformality K8,d4,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02759	PASS	block conformality K8,d4,left,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02760	PASS	block conformality K8,d4,left,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02761	PASS	block conformality K8,d4,left,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02762	PASS	block conformality K8,d4,left,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02763	PASS	block conformality K8,d4,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02764	PASS	block conformality K8,d4,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02765	PASS	block conformality K8,d4,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02766	PASS	block conformality K8,d4,left,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02767	PASS	block conformality K8,d4,left,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02768	PASS	block conformality K8,d4,left,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02769	PASS	block conformality K8,d4,left,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02770	PASS	block conformality K8,d4,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02771	PASS	block conformality K8,d4,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02772	PASS	block conformality K8,d4,left,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02773	PASS	block conformality K8,d4,left,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02774	PASS	block conformality K8,d4,left,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02775	PASS	block conformality K8,d4,left,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02776	PASS	block conformality K8,d4,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02777	PASS	block conformality K8,d4,left,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02778	PASS	block conformality K8,d4,left,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02779	PASS	block conformality K8,d4,left,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02780	PASS	block conformality K8,d4,left,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02781	PASS	block conformality K8,d4,left,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02782	PASS	block conformality K8,d4,left,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02783	PASS	block conformality K8,d4,left,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02784	PASS	block conformality K8,d4,left,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02785	PASS	block conformality K8,d4,left,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02786	PASS	block conformality K8,d4,left,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02787	PASS	block conformality K8,d4,left,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02788	PASS	block conformality K8,d4,left,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02789	PASS	block conformality K8,d4,left,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02790	PASS	block conformality K8,d4,left,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02791	PASS	block Euler K8,d4,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02792	PASS	block conformality K8,d4,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02793	PASS	block conformality K8,d4,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02794	PASS	block conformality K8,d4,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02795	PASS	block conformality K8,d4,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02796	PASS	block conformality K8,d4,left,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02797	PASS	block conformality K8,d4,left,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02798	PASS	block conformality K8,d4,left,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02799	PASS	block conformality K8,d4,left,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02800	PASS	block conformality K8,d4,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02801	PASS	block conformality K8,d4,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02802	PASS	block conformality K8,d4,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02803	PASS	block conformality K8,d4,left,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02804	PASS	block conformality K8,d4,left,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02805	PASS	block conformality K8,d4,left,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02806	PASS	block conformality K8,d4,left,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02807	PASS	block conformality K8,d4,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02808	PASS	block conformality K8,d4,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02809	PASS	block conformality K8,d4,left,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02810	PASS	block conformality K8,d4,left,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02811	PASS	block conformality K8,d4,left,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02812	PASS	block conformality K8,d4,left,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02813	PASS	block conformality K8,d4,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02814	PASS	block conformality K8,d4,left,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02815	PASS	block conformality K8,d4,left,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02816	PASS	block conformality K8,d4,left,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02817	PASS	block conformality K8,d4,left,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02818	PASS	block conformality K8,d4,left,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02819	PASS	block conformality K8,d4,left,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02820	PASS	block conformality K8,d4,left,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02821	PASS	block conformality K8,d4,left,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02822	PASS	block conformality K8,d4,left,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02823	PASS	block conformality K8,d4,left,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02824	PASS	block conformality K8,d4,left,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02825	PASS	block conformality K8,d4,left,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02826	PASS	block conformality K8,d4,left,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02827	PASS	block conformality K8,d4,left,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02828	PASS	block Euler K8,d4,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02829	PASS	block conformality K8,d4,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02830	PASS	block conformality K8,d4,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02831	PASS	block conformality K8,d4,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02832	PASS	block conformality K8,d4,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02833	PASS	block conformality K8,d4,left,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02834	PASS	block conformality K8,d4,left,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02835	PASS	block conformality K8,d4,left,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02836	PASS	block conformality K8,d4,left,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02837	PASS	block conformality K8,d4,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02838	PASS	block conformality K8,d4,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02839	PASS	block conformality K8,d4,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02840	PASS	block conformality K8,d4,left,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02841	PASS	block conformality K8,d4,left,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02842	PASS	block conformality K8,d4,left,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02843	PASS	block conformality K8,d4,left,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02844	PASS	block conformality K8,d4,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02845	PASS	block conformality K8,d4,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02846	PASS	block conformality K8,d4,left,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02847	PASS	block conformality K8,d4,left,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02848	PASS	block conformality K8,d4,left,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02849	PASS	block conformality K8,d4,left,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02850	PASS	block conformality K8,d4,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02851	PASS	block conformality K8,d4,left,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02852	PASS	block conformality K8,d4,left,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02853	PASS	block conformality K8,d4,left,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02854	PASS	block conformality K8,d4,left,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02855	PASS	block conformality K8,d4,left,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02856	PASS	block conformality K8,d4,left,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02857	PASS	block conformality K8,d4,left,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02858	PASS	block conformality K8,d4,left,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02859	PASS	block conformality K8,d4,left,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02860	PASS	block conformality K8,d4,left,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02861	PASS	block conformality K8,d4,left,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02862	PASS	block conformality K8,d4,left,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02863	PASS	block conformality K8,d4,left,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02864	PASS	block conformality K8,d4,left,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02865	PASS	block Euler K8,d4,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02866	PASS	scalar gradient K8,d4,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02867	PASS	norm K8,d4,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02868	PASS	block conformality K8,d4,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02869	PASS	block conformality K8,d4,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02870	PASS	block conformality K8,d4,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02871	PASS	block conformality K8,d4,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02872	PASS	block conformality K8,d4,right,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02873	PASS	block conformality K8,d4,right,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02874	PASS	block conformality K8,d4,right,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02875	PASS	block conformality K8,d4,right,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02876	PASS	block conformality K8,d4,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02877	PASS	block conformality K8,d4,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02878	PASS	block conformality K8,d4,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02879	PASS	block conformality K8,d4,right,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02880	PASS	block conformality K8,d4,right,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02881	PASS	block conformality K8,d4,right,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02882	PASS	block conformality K8,d4,right,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02883	PASS	block conformality K8,d4,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02884	PASS	block conformality K8,d4,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02885	PASS	block conformality K8,d4,right,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02886	PASS	block conformality K8,d4,right,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02887	PASS	block conformality K8,d4,right,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02888	PASS	block conformality K8,d4,right,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02889	PASS	block conformality K8,d4,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02890	PASS	block conformality K8,d4,right,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02891	PASS	block conformality K8,d4,right,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02892	PASS	block conformality K8,d4,right,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02893	PASS	block conformality K8,d4,right,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02894	PASS	block conformality K8,d4,right,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02895	PASS	block conformality K8,d4,right,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02896	PASS	block conformality K8,d4,right,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02897	PASS	block conformality K8,d4,right,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02898	PASS	block conformality K8,d4,right,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02899	PASS	block conformality K8,d4,right,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02900	PASS	block conformality K8,d4,right,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02901	PASS	block conformality K8,d4,right,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02902	PASS	block conformality K8,d4,right,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02903	PASS	block conformality K8,d4,right,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02904	PASS	block Euler K8,d4,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02905	PASS	block conformality K8,d4,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02906	PASS	block conformality K8,d4,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02907	PASS	block conformality K8,d4,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02908	PASS	block conformality K8,d4,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02909	PASS	block conformality K8,d4,right,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02910	PASS	block conformality K8,d4,right,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02911	PASS	block conformality K8,d4,right,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02912	PASS	block conformality K8,d4,right,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02913	PASS	block conformality K8,d4,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02914	PASS	block conformality K8,d4,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02915	PASS	block conformality K8,d4,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02916	PASS	block conformality K8,d4,right,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02917	PASS	block conformality K8,d4,right,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02918	PASS	block conformality K8,d4,right,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02919	PASS	block conformality K8,d4,right,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02920	PASS	block conformality K8,d4,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02921	PASS	block conformality K8,d4,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02922	PASS	block conformality K8,d4,right,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02923	PASS	block conformality K8,d4,right,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02924	PASS	block conformality K8,d4,right,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02925	PASS	block conformality K8,d4,right,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02926	PASS	block conformality K8,d4,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02927	PASS	block conformality K8,d4,right,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02928	PASS	block conformality K8,d4,right,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02929	PASS	block conformality K8,d4,right,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02930	PASS	block conformality K8,d4,right,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02931	PASS	block conformality K8,d4,right,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02932	PASS	block conformality K8,d4,right,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02933	PASS	block conformality K8,d4,right,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02934	PASS	block conformality K8,d4,right,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02935	PASS	block conformality K8,d4,right,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02936	PASS	block conformality K8,d4,right,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02937	PASS	block conformality K8,d4,right,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02938	PASS	block conformality K8,d4,right,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02939	PASS	block conformality K8,d4,right,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02940	PASS	block conformality K8,d4,right,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02941	PASS	block Euler K8,d4,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02942	PASS	block conformality K8,d4,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02943	PASS	block conformality K8,d4,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02944	PASS	block conformality K8,d4,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02945	PASS	block conformality K8,d4,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02946	PASS	block conformality K8,d4,right,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02947	PASS	block conformality K8,d4,right,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02948	PASS	block conformality K8,d4,right,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02949	PASS	block conformality K8,d4,right,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02950	PASS	block conformality K8,d4,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02951	PASS	block conformality K8,d4,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02952	PASS	block conformality K8,d4,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02953	PASS	block conformality K8,d4,right,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02954	PASS	block conformality K8,d4,right,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02955	PASS	block conformality K8,d4,right,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02956	PASS	block conformality K8,d4,right,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02957	PASS	block conformality K8,d4,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02958	PASS	block conformality K8,d4,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02959	PASS	block conformality K8,d4,right,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02960	PASS	block conformality K8,d4,right,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02961	PASS	block conformality K8,d4,right,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02962	PASS	block conformality K8,d4,right,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02963	PASS	block conformality K8,d4,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02964	PASS	block conformality K8,d4,right,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02965	PASS	block conformality K8,d4,right,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02966	PASS	block conformality K8,d4,right,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02967	PASS	block conformality K8,d4,right,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02968	PASS	block conformality K8,d4,right,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02969	PASS	block conformality K8,d4,right,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02970	PASS	block conformality K8,d4,right,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02971	PASS	block conformality K8,d4,right,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02972	PASS	block conformality K8,d4,right,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02973	PASS	block conformality K8,d4,right,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02974	PASS	block conformality K8,d4,right,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02975	PASS	block conformality K8,d4,right,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02976	PASS	block conformality K8,d4,right,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02977	PASS	block conformality K8,d4,right,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02978	PASS	block Euler K8,d4,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02979	PASS	block conformality K8,d4,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02980	PASS	block conformality K8,d4,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02981	PASS	block conformality K8,d4,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02982	PASS	block conformality K8,d4,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02983	PASS	block conformality K8,d4,right,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02984	PASS	block conformality K8,d4,right,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02985	PASS	block conformality K8,d4,right,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02986	PASS	block conformality K8,d4,right,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02987	PASS	block conformality K8,d4,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02988	PASS	block conformality K8,d4,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02989	PASS	block conformality K8,d4,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02990	PASS	block conformality K8,d4,right,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02991	PASS	block conformality K8,d4,right,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02992	PASS	block conformality K8,d4,right,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02993	PASS	block conformality K8,d4,right,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02994	PASS	block conformality K8,d4,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02995	PASS	block conformality K8,d4,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02996	PASS	block conformality K8,d4,right,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02997	PASS	block conformality K8,d4,right,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02998	PASS	block conformality K8,d4,right,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::02999	PASS	block conformality K8,d4,right,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03000	PASS	block conformality K8,d4,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03001	PASS	block conformality K8,d4,right,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03002	PASS	block conformality K8,d4,right,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03003	PASS	block conformality K8,d4,right,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03004	PASS	block conformality K8,d4,right,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03005	PASS	block conformality K8,d4,right,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03006	PASS	block conformality K8,d4,right,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03007	PASS	block conformality K8,d4,right,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03008	PASS	block conformality K8,d4,right,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03009	PASS	block conformality K8,d4,right,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03010	PASS	block conformality K8,d4,right,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03011	PASS	block conformality K8,d4,right,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03012	PASS	block conformality K8,d4,right,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03013	PASS	block conformality K8,d4,right,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03014	PASS	block conformality K8,d4,right,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03015	PASS	block Euler K8,d4,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03016	PASS	scalar gradient K8,d4,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03017	PASS	norm K8,d4,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03018	PASS	block conformality K8,d4,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03019	PASS	block conformality K8,d4,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03020	PASS	block conformality K8,d4,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03021	PASS	block conformality K8,d4,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03022	PASS	block conformality K8,d4,right,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03023	PASS	block conformality K8,d4,right,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03024	PASS	block conformality K8,d4,right,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03025	PASS	block conformality K8,d4,right,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03026	PASS	block conformality K8,d4,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03027	PASS	block conformality K8,d4,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03028	PASS	block conformality K8,d4,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03029	PASS	block conformality K8,d4,right,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03030	PASS	block conformality K8,d4,right,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03031	PASS	block conformality K8,d4,right,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03032	PASS	block conformality K8,d4,right,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03033	PASS	block conformality K8,d4,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03034	PASS	block conformality K8,d4,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03035	PASS	block conformality K8,d4,right,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03036	PASS	block conformality K8,d4,right,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03037	PASS	block conformality K8,d4,right,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03038	PASS	block conformality K8,d4,right,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03039	PASS	block conformality K8,d4,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03040	PASS	block conformality K8,d4,right,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03041	PASS	block conformality K8,d4,right,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03042	PASS	block conformality K8,d4,right,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03043	PASS	block conformality K8,d4,right,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03044	PASS	block conformality K8,d4,right,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03045	PASS	block conformality K8,d4,right,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03046	PASS	block conformality K8,d4,right,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03047	PASS	block conformality K8,d4,right,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03048	PASS	block conformality K8,d4,right,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03049	PASS	block conformality K8,d4,right,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03050	PASS	block conformality K8,d4,right,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03051	PASS	block conformality K8,d4,right,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03052	PASS	block conformality K8,d4,right,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03053	PASS	block conformality K8,d4,right,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03054	PASS	block Euler K8,d4,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03055	PASS	block conformality K8,d4,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03056	PASS	block conformality K8,d4,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03057	PASS	block conformality K8,d4,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03058	PASS	block conformality K8,d4,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03059	PASS	block conformality K8,d4,right,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03060	PASS	block conformality K8,d4,right,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03061	PASS	block conformality K8,d4,right,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03062	PASS	block conformality K8,d4,right,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03063	PASS	block conformality K8,d4,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03064	PASS	block conformality K8,d4,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03065	PASS	block conformality K8,d4,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03066	PASS	block conformality K8,d4,right,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03067	PASS	block conformality K8,d4,right,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03068	PASS	block conformality K8,d4,right,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03069	PASS	block conformality K8,d4,right,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03070	PASS	block conformality K8,d4,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03071	PASS	block conformality K8,d4,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03072	PASS	block conformality K8,d4,right,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03073	PASS	block conformality K8,d4,right,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03074	PASS	block conformality K8,d4,right,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03075	PASS	block conformality K8,d4,right,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03076	PASS	block conformality K8,d4,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03077	PASS	block conformality K8,d4,right,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03078	PASS	block conformality K8,d4,right,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03079	PASS	block conformality K8,d4,right,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03080	PASS	block conformality K8,d4,right,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03081	PASS	block conformality K8,d4,right,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03082	PASS	block conformality K8,d4,right,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03083	PASS	block conformality K8,d4,right,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03084	PASS	block conformality K8,d4,right,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03085	PASS	block conformality K8,d4,right,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03086	PASS	block conformality K8,d4,right,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03087	PASS	block conformality K8,d4,right,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03088	PASS	block conformality K8,d4,right,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03089	PASS	block conformality K8,d4,right,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03090	PASS	block conformality K8,d4,right,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03091	PASS	block Euler K8,d4,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03092	PASS	block conformality K8,d4,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03093	PASS	block conformality K8,d4,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03094	PASS	block conformality K8,d4,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03095	PASS	block conformality K8,d4,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03096	PASS	block conformality K8,d4,right,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03097	PASS	block conformality K8,d4,right,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03098	PASS	block conformality K8,d4,right,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03099	PASS	block conformality K8,d4,right,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03100	PASS	block conformality K8,d4,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03101	PASS	block conformality K8,d4,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03102	PASS	block conformality K8,d4,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03103	PASS	block conformality K8,d4,right,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03104	PASS	block conformality K8,d4,right,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03105	PASS	block conformality K8,d4,right,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03106	PASS	block conformality K8,d4,right,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03107	PASS	block conformality K8,d4,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03108	PASS	block conformality K8,d4,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03109	PASS	block conformality K8,d4,right,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03110	PASS	block conformality K8,d4,right,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03111	PASS	block conformality K8,d4,right,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03112	PASS	block conformality K8,d4,right,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03113	PASS	block conformality K8,d4,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03114	PASS	block conformality K8,d4,right,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03115	PASS	block conformality K8,d4,right,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03116	PASS	block conformality K8,d4,right,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03117	PASS	block conformality K8,d4,right,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03118	PASS	block conformality K8,d4,right,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03119	PASS	block conformality K8,d4,right,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03120	PASS	block conformality K8,d4,right,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03121	PASS	block conformality K8,d4,right,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03122	PASS	block conformality K8,d4,right,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03123	PASS	block conformality K8,d4,right,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03124	PASS	block conformality K8,d4,right,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03125	PASS	block conformality K8,d4,right,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03126	PASS	block conformality K8,d4,right,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03127	PASS	block conformality K8,d4,right,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03128	PASS	block Euler K8,d4,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03129	PASS	block conformality K8,d4,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03130	PASS	block conformality K8,d4,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03131	PASS	block conformality K8,d4,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03132	PASS	block conformality K8,d4,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03133	PASS	block conformality K8,d4,right,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03134	PASS	block conformality K8,d4,right,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03135	PASS	block conformality K8,d4,right,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03136	PASS	block conformality K8,d4,right,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03137	PASS	block conformality K8,d4,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03138	PASS	block conformality K8,d4,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03139	PASS	block conformality K8,d4,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03140	PASS	block conformality K8,d4,right,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03141	PASS	block conformality K8,d4,right,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03142	PASS	block conformality K8,d4,right,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03143	PASS	block conformality K8,d4,right,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03144	PASS	block conformality K8,d4,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03145	PASS	block conformality K8,d4,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03146	PASS	block conformality K8,d4,right,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03147	PASS	block conformality K8,d4,right,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03148	PASS	block conformality K8,d4,right,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03149	PASS	block conformality K8,d4,right,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03150	PASS	block conformality K8,d4,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03151	PASS	block conformality K8,d4,right,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03152	PASS	block conformality K8,d4,right,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03153	PASS	block conformality K8,d4,right,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03154	PASS	block conformality K8,d4,right,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03155	PASS	block conformality K8,d4,right,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03156	PASS	block conformality K8,d4,right,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03157	PASS	block conformality K8,d4,right,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03158	PASS	block conformality K8,d4,right,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03159	PASS	block conformality K8,d4,right,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03160	PASS	block conformality K8,d4,right,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03161	PASS	block conformality K8,d4,right,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03162	PASS	block conformality K8,d4,right,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03163	PASS	block conformality K8,d4,right,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03164	PASS	block conformality K8,d4,right,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03165	PASS	block Euler K8,d4,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03166	PASS	scalar gradient K8,d4,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03167	PASS	norm K8,d4,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03168	PASS	block conformality K8,d4,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03169	PASS	block conformality K8,d4,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03170	PASS	block conformality K8,d4,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03171	PASS	block conformality K8,d4,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03172	PASS	block conformality K8,d4,balanced,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03173	PASS	block conformality K8,d4,balanced,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03174	PASS	block conformality K8,d4,balanced,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03175	PASS	block conformality K8,d4,balanced,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03176	PASS	block conformality K8,d4,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03177	PASS	block conformality K8,d4,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03178	PASS	block conformality K8,d4,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03179	PASS	block conformality K8,d4,balanced,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03180	PASS	block conformality K8,d4,balanced,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03181	PASS	block conformality K8,d4,balanced,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03182	PASS	block conformality K8,d4,balanced,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03183	PASS	block conformality K8,d4,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03184	PASS	block conformality K8,d4,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03185	PASS	block conformality K8,d4,balanced,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03186	PASS	block conformality K8,d4,balanced,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03187	PASS	block conformality K8,d4,balanced,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03188	PASS	block conformality K8,d4,balanced,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03189	PASS	block conformality K8,d4,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03190	PASS	block conformality K8,d4,balanced,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03191	PASS	block conformality K8,d4,balanced,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03192	PASS	block conformality K8,d4,balanced,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03193	PASS	block conformality K8,d4,balanced,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03194	PASS	block conformality K8,d4,balanced,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03195	PASS	block conformality K8,d4,balanced,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03196	PASS	block conformality K8,d4,balanced,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03197	PASS	block conformality K8,d4,balanced,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03198	PASS	block conformality K8,d4,balanced,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03199	PASS	block conformality K8,d4,balanced,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03200	PASS	block conformality K8,d4,balanced,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03201	PASS	block conformality K8,d4,balanced,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03202	PASS	block conformality K8,d4,balanced,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03203	PASS	block conformality K8,d4,balanced,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03204	PASS	block Euler K8,d4,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03205	PASS	block conformality K8,d4,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03206	PASS	block conformality K8,d4,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03207	PASS	block conformality K8,d4,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03208	PASS	block conformality K8,d4,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03209	PASS	block conformality K8,d4,balanced,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03210	PASS	block conformality K8,d4,balanced,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03211	PASS	block conformality K8,d4,balanced,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03212	PASS	block conformality K8,d4,balanced,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03213	PASS	block conformality K8,d4,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03214	PASS	block conformality K8,d4,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03215	PASS	block conformality K8,d4,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03216	PASS	block conformality K8,d4,balanced,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03217	PASS	block conformality K8,d4,balanced,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03218	PASS	block conformality K8,d4,balanced,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03219	PASS	block conformality K8,d4,balanced,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03220	PASS	block conformality K8,d4,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03221	PASS	block conformality K8,d4,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03222	PASS	block conformality K8,d4,balanced,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03223	PASS	block conformality K8,d4,balanced,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03224	PASS	block conformality K8,d4,balanced,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03225	PASS	block conformality K8,d4,balanced,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03226	PASS	block conformality K8,d4,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03227	PASS	block conformality K8,d4,balanced,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03228	PASS	block conformality K8,d4,balanced,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03229	PASS	block conformality K8,d4,balanced,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03230	PASS	block conformality K8,d4,balanced,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03231	PASS	block conformality K8,d4,balanced,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03232	PASS	block conformality K8,d4,balanced,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03233	PASS	block conformality K8,d4,balanced,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03234	PASS	block conformality K8,d4,balanced,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03235	PASS	block conformality K8,d4,balanced,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03236	PASS	block conformality K8,d4,balanced,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03237	PASS	block conformality K8,d4,balanced,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03238	PASS	block conformality K8,d4,balanced,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03239	PASS	block conformality K8,d4,balanced,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03240	PASS	block conformality K8,d4,balanced,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03241	PASS	block Euler K8,d4,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03242	PASS	block conformality K8,d4,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03243	PASS	block conformality K8,d4,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03244	PASS	block conformality K8,d4,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03245	PASS	block conformality K8,d4,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03246	PASS	block conformality K8,d4,balanced,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03247	PASS	block conformality K8,d4,balanced,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03248	PASS	block conformality K8,d4,balanced,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03249	PASS	block conformality K8,d4,balanced,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03250	PASS	block conformality K8,d4,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03251	PASS	block conformality K8,d4,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03252	PASS	block conformality K8,d4,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03253	PASS	block conformality K8,d4,balanced,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03254	PASS	block conformality K8,d4,balanced,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03255	PASS	block conformality K8,d4,balanced,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03256	PASS	block conformality K8,d4,balanced,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03257	PASS	block conformality K8,d4,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03258	PASS	block conformality K8,d4,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03259	PASS	block conformality K8,d4,balanced,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03260	PASS	block conformality K8,d4,balanced,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03261	PASS	block conformality K8,d4,balanced,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03262	PASS	block conformality K8,d4,balanced,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03263	PASS	block conformality K8,d4,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03264	PASS	block conformality K8,d4,balanced,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03265	PASS	block conformality K8,d4,balanced,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03266	PASS	block conformality K8,d4,balanced,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03267	PASS	block conformality K8,d4,balanced,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03268	PASS	block conformality K8,d4,balanced,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03269	PASS	block conformality K8,d4,balanced,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03270	PASS	block conformality K8,d4,balanced,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03271	PASS	block conformality K8,d4,balanced,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03272	PASS	block conformality K8,d4,balanced,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03273	PASS	block conformality K8,d4,balanced,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03274	PASS	block conformality K8,d4,balanced,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03275	PASS	block conformality K8,d4,balanced,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03276	PASS	block conformality K8,d4,balanced,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03277	PASS	block conformality K8,d4,balanced,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03278	PASS	block Euler K8,d4,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03279	PASS	block conformality K8,d4,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03280	PASS	block conformality K8,d4,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03281	PASS	block conformality K8,d4,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03282	PASS	block conformality K8,d4,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03283	PASS	block conformality K8,d4,balanced,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03284	PASS	block conformality K8,d4,balanced,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03285	PASS	block conformality K8,d4,balanced,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03286	PASS	block conformality K8,d4,balanced,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03287	PASS	block conformality K8,d4,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03288	PASS	block conformality K8,d4,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03289	PASS	block conformality K8,d4,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03290	PASS	block conformality K8,d4,balanced,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03291	PASS	block conformality K8,d4,balanced,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03292	PASS	block conformality K8,d4,balanced,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03293	PASS	block conformality K8,d4,balanced,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03294	PASS	block conformality K8,d4,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03295	PASS	block conformality K8,d4,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03296	PASS	block conformality K8,d4,balanced,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03297	PASS	block conformality K8,d4,balanced,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03298	PASS	block conformality K8,d4,balanced,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03299	PASS	block conformality K8,d4,balanced,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03300	PASS	block conformality K8,d4,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03301	PASS	block conformality K8,d4,balanced,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03302	PASS	block conformality K8,d4,balanced,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03303	PASS	block conformality K8,d4,balanced,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03304	PASS	block conformality K8,d4,balanced,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03305	PASS	block conformality K8,d4,balanced,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03306	PASS	block conformality K8,d4,balanced,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03307	PASS	block conformality K8,d4,balanced,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03308	PASS	block conformality K8,d4,balanced,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03309	PASS	block conformality K8,d4,balanced,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03310	PASS	block conformality K8,d4,balanced,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03311	PASS	block conformality K8,d4,balanced,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03312	PASS	block conformality K8,d4,balanced,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03313	PASS	block conformality K8,d4,balanced,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03314	PASS	block conformality K8,d4,balanced,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03315	PASS	block Euler K8,d4,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03316	PASS	scalar gradient K8,d4,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03317	PASS	norm K8,d4,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03318	PASS	block conformality K8,d4,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03319	PASS	block conformality K8,d4,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03320	PASS	block conformality K8,d4,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03321	PASS	block conformality K8,d4,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03322	PASS	block conformality K8,d4,balanced,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03323	PASS	block conformality K8,d4,balanced,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03324	PASS	block conformality K8,d4,balanced,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03325	PASS	block conformality K8,d4,balanced,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03326	PASS	block conformality K8,d4,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03327	PASS	block conformality K8,d4,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03328	PASS	block conformality K8,d4,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03329	PASS	block conformality K8,d4,balanced,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03330	PASS	block conformality K8,d4,balanced,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03331	PASS	block conformality K8,d4,balanced,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03332	PASS	block conformality K8,d4,balanced,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03333	PASS	block conformality K8,d4,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03334	PASS	block conformality K8,d4,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03335	PASS	block conformality K8,d4,balanced,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03336	PASS	block conformality K8,d4,balanced,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03337	PASS	block conformality K8,d4,balanced,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03338	PASS	block conformality K8,d4,balanced,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03339	PASS	block conformality K8,d4,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03340	PASS	block conformality K8,d4,balanced,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03341	PASS	block conformality K8,d4,balanced,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03342	PASS	block conformality K8,d4,balanced,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03343	PASS	block conformality K8,d4,balanced,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03344	PASS	block conformality K8,d4,balanced,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03345	PASS	block conformality K8,d4,balanced,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03346	PASS	block conformality K8,d4,balanced,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03347	PASS	block conformality K8,d4,balanced,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03348	PASS	block conformality K8,d4,balanced,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03349	PASS	block conformality K8,d4,balanced,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03350	PASS	block conformality K8,d4,balanced,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03351	PASS	block conformality K8,d4,balanced,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03352	PASS	block conformality K8,d4,balanced,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03353	PASS	block conformality K8,d4,balanced,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03354	PASS	block Euler K8,d4,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03355	PASS	block conformality K8,d4,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03356	PASS	block conformality K8,d4,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03357	PASS	block conformality K8,d4,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03358	PASS	block conformality K8,d4,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03359	PASS	block conformality K8,d4,balanced,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03360	PASS	block conformality K8,d4,balanced,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03361	PASS	block conformality K8,d4,balanced,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03362	PASS	block conformality K8,d4,balanced,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03363	PASS	block conformality K8,d4,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03364	PASS	block conformality K8,d4,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03365	PASS	block conformality K8,d4,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03366	PASS	block conformality K8,d4,balanced,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03367	PASS	block conformality K8,d4,balanced,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03368	PASS	block conformality K8,d4,balanced,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03369	PASS	block conformality K8,d4,balanced,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03370	PASS	block conformality K8,d4,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03371	PASS	block conformality K8,d4,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03372	PASS	block conformality K8,d4,balanced,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03373	PASS	block conformality K8,d4,balanced,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03374	PASS	block conformality K8,d4,balanced,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03375	PASS	block conformality K8,d4,balanced,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03376	PASS	block conformality K8,d4,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03377	PASS	block conformality K8,d4,balanced,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03378	PASS	block conformality K8,d4,balanced,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03379	PASS	block conformality K8,d4,balanced,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03380	PASS	block conformality K8,d4,balanced,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03381	PASS	block conformality K8,d4,balanced,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03382	PASS	block conformality K8,d4,balanced,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03383	PASS	block conformality K8,d4,balanced,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03384	PASS	block conformality K8,d4,balanced,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03385	PASS	block conformality K8,d4,balanced,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03386	PASS	block conformality K8,d4,balanced,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03387	PASS	block conformality K8,d4,balanced,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03388	PASS	block conformality K8,d4,balanced,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03389	PASS	block conformality K8,d4,balanced,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03390	PASS	block conformality K8,d4,balanced,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03391	PASS	block Euler K8,d4,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03392	PASS	block conformality K8,d4,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03393	PASS	block conformality K8,d4,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03394	PASS	block conformality K8,d4,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03395	PASS	block conformality K8,d4,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03396	PASS	block conformality K8,d4,balanced,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03397	PASS	block conformality K8,d4,balanced,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03398	PASS	block conformality K8,d4,balanced,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03399	PASS	block conformality K8,d4,balanced,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03400	PASS	block conformality K8,d4,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03401	PASS	block conformality K8,d4,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03402	PASS	block conformality K8,d4,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03403	PASS	block conformality K8,d4,balanced,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03404	PASS	block conformality K8,d4,balanced,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03405	PASS	block conformality K8,d4,balanced,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03406	PASS	block conformality K8,d4,balanced,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03407	PASS	block conformality K8,d4,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03408	PASS	block conformality K8,d4,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03409	PASS	block conformality K8,d4,balanced,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03410	PASS	block conformality K8,d4,balanced,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03411	PASS	block conformality K8,d4,balanced,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03412	PASS	block conformality K8,d4,balanced,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03413	PASS	block conformality K8,d4,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03414	PASS	block conformality K8,d4,balanced,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03415	PASS	block conformality K8,d4,balanced,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03416	PASS	block conformality K8,d4,balanced,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03417	PASS	block conformality K8,d4,balanced,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03418	PASS	block conformality K8,d4,balanced,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03419	PASS	block conformality K8,d4,balanced,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03420	PASS	block conformality K8,d4,balanced,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03421	PASS	block conformality K8,d4,balanced,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03422	PASS	block conformality K8,d4,balanced,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03423	PASS	block conformality K8,d4,balanced,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03424	PASS	block conformality K8,d4,balanced,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03425	PASS	block conformality K8,d4,balanced,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03426	PASS	block conformality K8,d4,balanced,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03427	PASS	block conformality K8,d4,balanced,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03428	PASS	block Euler K8,d4,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03429	PASS	block conformality K8,d4,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03430	PASS	block conformality K8,d4,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03431	PASS	block conformality K8,d4,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03432	PASS	block conformality K8,d4,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03433	PASS	block conformality K8,d4,balanced,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03434	PASS	block conformality K8,d4,balanced,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03435	PASS	block conformality K8,d4,balanced,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03436	PASS	block conformality K8,d4,balanced,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03437	PASS	block conformality K8,d4,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03438	PASS	block conformality K8,d4,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03439	PASS	block conformality K8,d4,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03440	PASS	block conformality K8,d4,balanced,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03441	PASS	block conformality K8,d4,balanced,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03442	PASS	block conformality K8,d4,balanced,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03443	PASS	block conformality K8,d4,balanced,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03444	PASS	block conformality K8,d4,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03445	PASS	block conformality K8,d4,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03446	PASS	block conformality K8,d4,balanced,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03447	PASS	block conformality K8,d4,balanced,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03448	PASS	block conformality K8,d4,balanced,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03449	PASS	block conformality K8,d4,balanced,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03450	PASS	block conformality K8,d4,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03451	PASS	block conformality K8,d4,balanced,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03452	PASS	block conformality K8,d4,balanced,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03453	PASS	block conformality K8,d4,balanced,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03454	PASS	block conformality K8,d4,balanced,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03455	PASS	block conformality K8,d4,balanced,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03456	PASS	block conformality K8,d4,balanced,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03457	PASS	block conformality K8,d4,balanced,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03458	PASS	block conformality K8,d4,balanced,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03459	PASS	block conformality K8,d4,balanced,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03460	PASS	block conformality K8,d4,balanced,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03461	PASS	block conformality K8,d4,balanced,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03462	PASS	block conformality K8,d4,balanced,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03463	PASS	block conformality K8,d4,balanced,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03464	PASS	block conformality K8,d4,balanced,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03465	PASS	block Euler K8,d4,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03466	PASS	scalar gradient K8,d4,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03467	PASS	norm K8,d5,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03468	PASS	block conformality K8,d5,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03469	PASS	block conformality K8,d5,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03470	PASS	block conformality K8,d5,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03471	PASS	block conformality K8,d5,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03472	PASS	block conformality K8,d5,left,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03473	PASS	block conformality K8,d5,left,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03474	PASS	block conformality K8,d5,left,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03475	PASS	block conformality K8,d5,left,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03476	PASS	block conformality K8,d5,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03477	PASS	block conformality K8,d5,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03478	PASS	block conformality K8,d5,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03479	PASS	block conformality K8,d5,left,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03480	PASS	block conformality K8,d5,left,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03481	PASS	block conformality K8,d5,left,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03482	PASS	block conformality K8,d5,left,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03483	PASS	block conformality K8,d5,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03484	PASS	block conformality K8,d5,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03485	PASS	block conformality K8,d5,left,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03486	PASS	block conformality K8,d5,left,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03487	PASS	block conformality K8,d5,left,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03488	PASS	block conformality K8,d5,left,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03489	PASS	block conformality K8,d5,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03490	PASS	block conformality K8,d5,left,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03491	PASS	block conformality K8,d5,left,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03492	PASS	block conformality K8,d5,left,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03493	PASS	block conformality K8,d5,left,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03494	PASS	block conformality K8,d5,left,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03495	PASS	block conformality K8,d5,left,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03496	PASS	block conformality K8,d5,left,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03497	PASS	block conformality K8,d5,left,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03498	PASS	block conformality K8,d5,left,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03499	PASS	block conformality K8,d5,left,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03500	PASS	block conformality K8,d5,left,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03501	PASS	block conformality K8,d5,left,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03502	PASS	block conformality K8,d5,left,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03503	PASS	block conformality K8,d5,left,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03504	PASS	block Euler K8,d5,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03505	PASS	block conformality K8,d5,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03506	PASS	block conformality K8,d5,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03507	PASS	block conformality K8,d5,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03508	PASS	block conformality K8,d5,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03509	PASS	block conformality K8,d5,left,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03510	PASS	block conformality K8,d5,left,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03511	PASS	block conformality K8,d5,left,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03512	PASS	block conformality K8,d5,left,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03513	PASS	block conformality K8,d5,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03514	PASS	block conformality K8,d5,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03515	PASS	block conformality K8,d5,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03516	PASS	block conformality K8,d5,left,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03517	PASS	block conformality K8,d5,left,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03518	PASS	block conformality K8,d5,left,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03519	PASS	block conformality K8,d5,left,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03520	PASS	block conformality K8,d5,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03521	PASS	block conformality K8,d5,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03522	PASS	block conformality K8,d5,left,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03523	PASS	block conformality K8,d5,left,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03524	PASS	block conformality K8,d5,left,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03525	PASS	block conformality K8,d5,left,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03526	PASS	block conformality K8,d5,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03527	PASS	block conformality K8,d5,left,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03528	PASS	block conformality K8,d5,left,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03529	PASS	block conformality K8,d5,left,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03530	PASS	block conformality K8,d5,left,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03531	PASS	block conformality K8,d5,left,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03532	PASS	block conformality K8,d5,left,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03533	PASS	block conformality K8,d5,left,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03534	PASS	block conformality K8,d5,left,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03535	PASS	block conformality K8,d5,left,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03536	PASS	block conformality K8,d5,left,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03537	PASS	block conformality K8,d5,left,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03538	PASS	block conformality K8,d5,left,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03539	PASS	block conformality K8,d5,left,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03540	PASS	block conformality K8,d5,left,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03541	PASS	block Euler K8,d5,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03542	PASS	block conformality K8,d5,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03543	PASS	block conformality K8,d5,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03544	PASS	block conformality K8,d5,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03545	PASS	block conformality K8,d5,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03546	PASS	block conformality K8,d5,left,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03547	PASS	block conformality K8,d5,left,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03548	PASS	block conformality K8,d5,left,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03549	PASS	block conformality K8,d5,left,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03550	PASS	block conformality K8,d5,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03551	PASS	block conformality K8,d5,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03552	PASS	block conformality K8,d5,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03553	PASS	block conformality K8,d5,left,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03554	PASS	block conformality K8,d5,left,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03555	PASS	block conformality K8,d5,left,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03556	PASS	block conformality K8,d5,left,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03557	PASS	block conformality K8,d5,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03558	PASS	block conformality K8,d5,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03559	PASS	block conformality K8,d5,left,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03560	PASS	block conformality K8,d5,left,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03561	PASS	block conformality K8,d5,left,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03562	PASS	block conformality K8,d5,left,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03563	PASS	block conformality K8,d5,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03564	PASS	block conformality K8,d5,left,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03565	PASS	block conformality K8,d5,left,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03566	PASS	block conformality K8,d5,left,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03567	PASS	block conformality K8,d5,left,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03568	PASS	block conformality K8,d5,left,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03569	PASS	block conformality K8,d5,left,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03570	PASS	block conformality K8,d5,left,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03571	PASS	block conformality K8,d5,left,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03572	PASS	block conformality K8,d5,left,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03573	PASS	block conformality K8,d5,left,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03574	PASS	block conformality K8,d5,left,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03575	PASS	block conformality K8,d5,left,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03576	PASS	block conformality K8,d5,left,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03577	PASS	block conformality K8,d5,left,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03578	PASS	block Euler K8,d5,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03579	PASS	block conformality K8,d5,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03580	PASS	block conformality K8,d5,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03581	PASS	block conformality K8,d5,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03582	PASS	block conformality K8,d5,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03583	PASS	block conformality K8,d5,left,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03584	PASS	block conformality K8,d5,left,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03585	PASS	block conformality K8,d5,left,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03586	PASS	block conformality K8,d5,left,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03587	PASS	block conformality K8,d5,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03588	PASS	block conformality K8,d5,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03589	PASS	block conformality K8,d5,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03590	PASS	block conformality K8,d5,left,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03591	PASS	block conformality K8,d5,left,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03592	PASS	block conformality K8,d5,left,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03593	PASS	block conformality K8,d5,left,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03594	PASS	block conformality K8,d5,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03595	PASS	block conformality K8,d5,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03596	PASS	block conformality K8,d5,left,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03597	PASS	block conformality K8,d5,left,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03598	PASS	block conformality K8,d5,left,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03599	PASS	block conformality K8,d5,left,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03600	PASS	block conformality K8,d5,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03601	PASS	block conformality K8,d5,left,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03602	PASS	block conformality K8,d5,left,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03603	PASS	block conformality K8,d5,left,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03604	PASS	block conformality K8,d5,left,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03605	PASS	block conformality K8,d5,left,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03606	PASS	block conformality K8,d5,left,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03607	PASS	block conformality K8,d5,left,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03608	PASS	block conformality K8,d5,left,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03609	PASS	block conformality K8,d5,left,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03610	PASS	block conformality K8,d5,left,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03611	PASS	block conformality K8,d5,left,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03612	PASS	block conformality K8,d5,left,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03613	PASS	block conformality K8,d5,left,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03614	PASS	block conformality K8,d5,left,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03615	PASS	block Euler K8,d5,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03616	PASS	block conformality K8,d5,left,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03617	PASS	block conformality K8,d5,left,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03618	PASS	block conformality K8,d5,left,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03619	PASS	block conformality K8,d5,left,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03620	PASS	block conformality K8,d5,left,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03621	PASS	block conformality K8,d5,left,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03622	PASS	block conformality K8,d5,left,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03623	PASS	block conformality K8,d5,left,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03624	PASS	block conformality K8,d5,left,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03625	PASS	block conformality K8,d5,left,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03626	PASS	block conformality K8,d5,left,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03627	PASS	block conformality K8,d5,left,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03628	PASS	block conformality K8,d5,left,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03629	PASS	block conformality K8,d5,left,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03630	PASS	block conformality K8,d5,left,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03631	PASS	block conformality K8,d5,left,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03632	PASS	block conformality K8,d5,left,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03633	PASS	block conformality K8,d5,left,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03634	PASS	block conformality K8,d5,left,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03635	PASS	block conformality K8,d5,left,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03636	PASS	block conformality K8,d5,left,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03637	PASS	block conformality K8,d5,left,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03638	PASS	block conformality K8,d5,left,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03639	PASS	block conformality K8,d5,left,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03640	PASS	block conformality K8,d5,left,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03641	PASS	block conformality K8,d5,left,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03642	PASS	block conformality K8,d5,left,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03643	PASS	block conformality K8,d5,left,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03644	PASS	block conformality K8,d5,left,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03645	PASS	block conformality K8,d5,left,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03646	PASS	block conformality K8,d5,left,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03647	PASS	block conformality K8,d5,left,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03648	PASS	block conformality K8,d5,left,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03649	PASS	block conformality K8,d5,left,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03650	PASS	block conformality K8,d5,left,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03651	PASS	block conformality K8,d5,left,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03652	PASS	block Euler K8,d5,left,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03653	PASS	scalar gradient K8,d5,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03654	PASS	norm K8,d5,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03655	PASS	block conformality K8,d5,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03656	PASS	block conformality K8,d5,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03657	PASS	block conformality K8,d5,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03658	PASS	block conformality K8,d5,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03659	PASS	block conformality K8,d5,left,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03660	PASS	block conformality K8,d5,left,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03661	PASS	block conformality K8,d5,left,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03662	PASS	block conformality K8,d5,left,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03663	PASS	block conformality K8,d5,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03664	PASS	block conformality K8,d5,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03665	PASS	block conformality K8,d5,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03666	PASS	block conformality K8,d5,left,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03667	PASS	block conformality K8,d5,left,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03668	PASS	block conformality K8,d5,left,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03669	PASS	block conformality K8,d5,left,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03670	PASS	block conformality K8,d5,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03671	PASS	block conformality K8,d5,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03672	PASS	block conformality K8,d5,left,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03673	PASS	block conformality K8,d5,left,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03674	PASS	block conformality K8,d5,left,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03675	PASS	block conformality K8,d5,left,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03676	PASS	block conformality K8,d5,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03677	PASS	block conformality K8,d5,left,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03678	PASS	block conformality K8,d5,left,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03679	PASS	block conformality K8,d5,left,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03680	PASS	block conformality K8,d5,left,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03681	PASS	block conformality K8,d5,left,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03682	PASS	block conformality K8,d5,left,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03683	PASS	block conformality K8,d5,left,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03684	PASS	block conformality K8,d5,left,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03685	PASS	block conformality K8,d5,left,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03686	PASS	block conformality K8,d5,left,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03687	PASS	block conformality K8,d5,left,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03688	PASS	block conformality K8,d5,left,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03689	PASS	block conformality K8,d5,left,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03690	PASS	block conformality K8,d5,left,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03691	PASS	block Euler K8,d5,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03692	PASS	block conformality K8,d5,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03693	PASS	block conformality K8,d5,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03694	PASS	block conformality K8,d5,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03695	PASS	block conformality K8,d5,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03696	PASS	block conformality K8,d5,left,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03697	PASS	block conformality K8,d5,left,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03698	PASS	block conformality K8,d5,left,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03699	PASS	block conformality K8,d5,left,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03700	PASS	block conformality K8,d5,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03701	PASS	block conformality K8,d5,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03702	PASS	block conformality K8,d5,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03703	PASS	block conformality K8,d5,left,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03704	PASS	block conformality K8,d5,left,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03705	PASS	block conformality K8,d5,left,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03706	PASS	block conformality K8,d5,left,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03707	PASS	block conformality K8,d5,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03708	PASS	block conformality K8,d5,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03709	PASS	block conformality K8,d5,left,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03710	PASS	block conformality K8,d5,left,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03711	PASS	block conformality K8,d5,left,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03712	PASS	block conformality K8,d5,left,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03713	PASS	block conformality K8,d5,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03714	PASS	block conformality K8,d5,left,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03715	PASS	block conformality K8,d5,left,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03716	PASS	block conformality K8,d5,left,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03717	PASS	block conformality K8,d5,left,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03718	PASS	block conformality K8,d5,left,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03719	PASS	block conformality K8,d5,left,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03720	PASS	block conformality K8,d5,left,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03721	PASS	block conformality K8,d5,left,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03722	PASS	block conformality K8,d5,left,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03723	PASS	block conformality K8,d5,left,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03724	PASS	block conformality K8,d5,left,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03725	PASS	block conformality K8,d5,left,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03726	PASS	block conformality K8,d5,left,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03727	PASS	block conformality K8,d5,left,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03728	PASS	block Euler K8,d5,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03729	PASS	block conformality K8,d5,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03730	PASS	block conformality K8,d5,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03731	PASS	block conformality K8,d5,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03732	PASS	block conformality K8,d5,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03733	PASS	block conformality K8,d5,left,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03734	PASS	block conformality K8,d5,left,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03735	PASS	block conformality K8,d5,left,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03736	PASS	block conformality K8,d5,left,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03737	PASS	block conformality K8,d5,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03738	PASS	block conformality K8,d5,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03739	PASS	block conformality K8,d5,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03740	PASS	block conformality K8,d5,left,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03741	PASS	block conformality K8,d5,left,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03742	PASS	block conformality K8,d5,left,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03743	PASS	block conformality K8,d5,left,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03744	PASS	block conformality K8,d5,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03745	PASS	block conformality K8,d5,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03746	PASS	block conformality K8,d5,left,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03747	PASS	block conformality K8,d5,left,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03748	PASS	block conformality K8,d5,left,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03749	PASS	block conformality K8,d5,left,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03750	PASS	block conformality K8,d5,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03751	PASS	block conformality K8,d5,left,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03752	PASS	block conformality K8,d5,left,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03753	PASS	block conformality K8,d5,left,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03754	PASS	block conformality K8,d5,left,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03755	PASS	block conformality K8,d5,left,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03756	PASS	block conformality K8,d5,left,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03757	PASS	block conformality K8,d5,left,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03758	PASS	block conformality K8,d5,left,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03759	PASS	block conformality K8,d5,left,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03760	PASS	block conformality K8,d5,left,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03761	PASS	block conformality K8,d5,left,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03762	PASS	block conformality K8,d5,left,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03763	PASS	block conformality K8,d5,left,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03764	PASS	block conformality K8,d5,left,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03765	PASS	block Euler K8,d5,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03766	PASS	block conformality K8,d5,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03767	PASS	block conformality K8,d5,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03768	PASS	block conformality K8,d5,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03769	PASS	block conformality K8,d5,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03770	PASS	block conformality K8,d5,left,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03771	PASS	block conformality K8,d5,left,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03772	PASS	block conformality K8,d5,left,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03773	PASS	block conformality K8,d5,left,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03774	PASS	block conformality K8,d5,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03775	PASS	block conformality K8,d5,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03776	PASS	block conformality K8,d5,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03777	PASS	block conformality K8,d5,left,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03778	PASS	block conformality K8,d5,left,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03779	PASS	block conformality K8,d5,left,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03780	PASS	block conformality K8,d5,left,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03781	PASS	block conformality K8,d5,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03782	PASS	block conformality K8,d5,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03783	PASS	block conformality K8,d5,left,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03784	PASS	block conformality K8,d5,left,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03785	PASS	block conformality K8,d5,left,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03786	PASS	block conformality K8,d5,left,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03787	PASS	block conformality K8,d5,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03788	PASS	block conformality K8,d5,left,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03789	PASS	block conformality K8,d5,left,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03790	PASS	block conformality K8,d5,left,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03791	PASS	block conformality K8,d5,left,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03792	PASS	block conformality K8,d5,left,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03793	PASS	block conformality K8,d5,left,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03794	PASS	block conformality K8,d5,left,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03795	PASS	block conformality K8,d5,left,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03796	PASS	block conformality K8,d5,left,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03797	PASS	block conformality K8,d5,left,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03798	PASS	block conformality K8,d5,left,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03799	PASS	block conformality K8,d5,left,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03800	PASS	block conformality K8,d5,left,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03801	PASS	block conformality K8,d5,left,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03802	PASS	block Euler K8,d5,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03803	PASS	block conformality K8,d5,left,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03804	PASS	block conformality K8,d5,left,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03805	PASS	block conformality K8,d5,left,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03806	PASS	block conformality K8,d5,left,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03807	PASS	block conformality K8,d5,left,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03808	PASS	block conformality K8,d5,left,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03809	PASS	block conformality K8,d5,left,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03810	PASS	block conformality K8,d5,left,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03811	PASS	block conformality K8,d5,left,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03812	PASS	block conformality K8,d5,left,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03813	PASS	block conformality K8,d5,left,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03814	PASS	block conformality K8,d5,left,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03815	PASS	block conformality K8,d5,left,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03816	PASS	block conformality K8,d5,left,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03817	PASS	block conformality K8,d5,left,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03818	PASS	block conformality K8,d5,left,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03819	PASS	block conformality K8,d5,left,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03820	PASS	block conformality K8,d5,left,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03821	PASS	block conformality K8,d5,left,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03822	PASS	block conformality K8,d5,left,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03823	PASS	block conformality K8,d5,left,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03824	PASS	block conformality K8,d5,left,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03825	PASS	block conformality K8,d5,left,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03826	PASS	block conformality K8,d5,left,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03827	PASS	block conformality K8,d5,left,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03828	PASS	block conformality K8,d5,left,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03829	PASS	block conformality K8,d5,left,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03830	PASS	block conformality K8,d5,left,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03831	PASS	block conformality K8,d5,left,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03832	PASS	block conformality K8,d5,left,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03833	PASS	block conformality K8,d5,left,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03834	PASS	block conformality K8,d5,left,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03835	PASS	block conformality K8,d5,left,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03836	PASS	block conformality K8,d5,left,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03837	PASS	block conformality K8,d5,left,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03838	PASS	block conformality K8,d5,left,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03839	PASS	block Euler K8,d5,left,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03840	PASS	scalar gradient K8,d5,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03841	PASS	norm K8,d5,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03842	PASS	block conformality K8,d5,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03843	PASS	block conformality K8,d5,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03844	PASS	block conformality K8,d5,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03845	PASS	block conformality K8,d5,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03846	PASS	block conformality K8,d5,right,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03847	PASS	block conformality K8,d5,right,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03848	PASS	block conformality K8,d5,right,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03849	PASS	block conformality K8,d5,right,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03850	PASS	block conformality K8,d5,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03851	PASS	block conformality K8,d5,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03852	PASS	block conformality K8,d5,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03853	PASS	block conformality K8,d5,right,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03854	PASS	block conformality K8,d5,right,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03855	PASS	block conformality K8,d5,right,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03856	PASS	block conformality K8,d5,right,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03857	PASS	block conformality K8,d5,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03858	PASS	block conformality K8,d5,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03859	PASS	block conformality K8,d5,right,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03860	PASS	block conformality K8,d5,right,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03861	PASS	block conformality K8,d5,right,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03862	PASS	block conformality K8,d5,right,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03863	PASS	block conformality K8,d5,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03864	PASS	block conformality K8,d5,right,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03865	PASS	block conformality K8,d5,right,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03866	PASS	block conformality K8,d5,right,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03867	PASS	block conformality K8,d5,right,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03868	PASS	block conformality K8,d5,right,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03869	PASS	block conformality K8,d5,right,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03870	PASS	block conformality K8,d5,right,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03871	PASS	block conformality K8,d5,right,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03872	PASS	block conformality K8,d5,right,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03873	PASS	block conformality K8,d5,right,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03874	PASS	block conformality K8,d5,right,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03875	PASS	block conformality K8,d5,right,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03876	PASS	block conformality K8,d5,right,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03877	PASS	block conformality K8,d5,right,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03878	PASS	block Euler K8,d5,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03879	PASS	block conformality K8,d5,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03880	PASS	block conformality K8,d5,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03881	PASS	block conformality K8,d5,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03882	PASS	block conformality K8,d5,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03883	PASS	block conformality K8,d5,right,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03884	PASS	block conformality K8,d5,right,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03885	PASS	block conformality K8,d5,right,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03886	PASS	block conformality K8,d5,right,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03887	PASS	block conformality K8,d5,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03888	PASS	block conformality K8,d5,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03889	PASS	block conformality K8,d5,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03890	PASS	block conformality K8,d5,right,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03891	PASS	block conformality K8,d5,right,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03892	PASS	block conformality K8,d5,right,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03893	PASS	block conformality K8,d5,right,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03894	PASS	block conformality K8,d5,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03895	PASS	block conformality K8,d5,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03896	PASS	block conformality K8,d5,right,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03897	PASS	block conformality K8,d5,right,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03898	PASS	block conformality K8,d5,right,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03899	PASS	block conformality K8,d5,right,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03900	PASS	block conformality K8,d5,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03901	PASS	block conformality K8,d5,right,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03902	PASS	block conformality K8,d5,right,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03903	PASS	block conformality K8,d5,right,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03904	PASS	block conformality K8,d5,right,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03905	PASS	block conformality K8,d5,right,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03906	PASS	block conformality K8,d5,right,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03907	PASS	block conformality K8,d5,right,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03908	PASS	block conformality K8,d5,right,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03909	PASS	block conformality K8,d5,right,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03910	PASS	block conformality K8,d5,right,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03911	PASS	block conformality K8,d5,right,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03912	PASS	block conformality K8,d5,right,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03913	PASS	block conformality K8,d5,right,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03914	PASS	block conformality K8,d5,right,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03915	PASS	block Euler K8,d5,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03916	PASS	block conformality K8,d5,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03917	PASS	block conformality K8,d5,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03918	PASS	block conformality K8,d5,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03919	PASS	block conformality K8,d5,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03920	PASS	block conformality K8,d5,right,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03921	PASS	block conformality K8,d5,right,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03922	PASS	block conformality K8,d5,right,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03923	PASS	block conformality K8,d5,right,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03924	PASS	block conformality K8,d5,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03925	PASS	block conformality K8,d5,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03926	PASS	block conformality K8,d5,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03927	PASS	block conformality K8,d5,right,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03928	PASS	block conformality K8,d5,right,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03929	PASS	block conformality K8,d5,right,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03930	PASS	block conformality K8,d5,right,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03931	PASS	block conformality K8,d5,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03932	PASS	block conformality K8,d5,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03933	PASS	block conformality K8,d5,right,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03934	PASS	block conformality K8,d5,right,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03935	PASS	block conformality K8,d5,right,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03936	PASS	block conformality K8,d5,right,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03937	PASS	block conformality K8,d5,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03938	PASS	block conformality K8,d5,right,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03939	PASS	block conformality K8,d5,right,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03940	PASS	block conformality K8,d5,right,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03941	PASS	block conformality K8,d5,right,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03942	PASS	block conformality K8,d5,right,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03943	PASS	block conformality K8,d5,right,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03944	PASS	block conformality K8,d5,right,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03945	PASS	block conformality K8,d5,right,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03946	PASS	block conformality K8,d5,right,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03947	PASS	block conformality K8,d5,right,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03948	PASS	block conformality K8,d5,right,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03949	PASS	block conformality K8,d5,right,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03950	PASS	block conformality K8,d5,right,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03951	PASS	block conformality K8,d5,right,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03952	PASS	block Euler K8,d5,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03953	PASS	block conformality K8,d5,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03954	PASS	block conformality K8,d5,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03955	PASS	block conformality K8,d5,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03956	PASS	block conformality K8,d5,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03957	PASS	block conformality K8,d5,right,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03958	PASS	block conformality K8,d5,right,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03959	PASS	block conformality K8,d5,right,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03960	PASS	block conformality K8,d5,right,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03961	PASS	block conformality K8,d5,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03962	PASS	block conformality K8,d5,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03963	PASS	block conformality K8,d5,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03964	PASS	block conformality K8,d5,right,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03965	PASS	block conformality K8,d5,right,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03966	PASS	block conformality K8,d5,right,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03967	PASS	block conformality K8,d5,right,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03968	PASS	block conformality K8,d5,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03969	PASS	block conformality K8,d5,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03970	PASS	block conformality K8,d5,right,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03971	PASS	block conformality K8,d5,right,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03972	PASS	block conformality K8,d5,right,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03973	PASS	block conformality K8,d5,right,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03974	PASS	block conformality K8,d5,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03975	PASS	block conformality K8,d5,right,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03976	PASS	block conformality K8,d5,right,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03977	PASS	block conformality K8,d5,right,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03978	PASS	block conformality K8,d5,right,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03979	PASS	block conformality K8,d5,right,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03980	PASS	block conformality K8,d5,right,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03981	PASS	block conformality K8,d5,right,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03982	PASS	block conformality K8,d5,right,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03983	PASS	block conformality K8,d5,right,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03984	PASS	block conformality K8,d5,right,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03985	PASS	block conformality K8,d5,right,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03986	PASS	block conformality K8,d5,right,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03987	PASS	block conformality K8,d5,right,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03988	PASS	block conformality K8,d5,right,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03989	PASS	block Euler K8,d5,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03990	PASS	block conformality K8,d5,right,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03991	PASS	block conformality K8,d5,right,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03992	PASS	block conformality K8,d5,right,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03993	PASS	block conformality K8,d5,right,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03994	PASS	block conformality K8,d5,right,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03995	PASS	block conformality K8,d5,right,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03996	PASS	block conformality K8,d5,right,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03997	PASS	block conformality K8,d5,right,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03998	PASS	block conformality K8,d5,right,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::03999	PASS	block conformality K8,d5,right,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04000	PASS	block conformality K8,d5,right,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04001	PASS	block conformality K8,d5,right,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04002	PASS	block conformality K8,d5,right,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04003	PASS	block conformality K8,d5,right,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04004	PASS	block conformality K8,d5,right,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04005	PASS	block conformality K8,d5,right,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04006	PASS	block conformality K8,d5,right,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04007	PASS	block conformality K8,d5,right,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04008	PASS	block conformality K8,d5,right,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04009	PASS	block conformality K8,d5,right,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04010	PASS	block conformality K8,d5,right,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04011	PASS	block conformality K8,d5,right,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04012	PASS	block conformality K8,d5,right,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04013	PASS	block conformality K8,d5,right,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04014	PASS	block conformality K8,d5,right,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04015	PASS	block conformality K8,d5,right,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04016	PASS	block conformality K8,d5,right,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04017	PASS	block conformality K8,d5,right,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04018	PASS	block conformality K8,d5,right,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04019	PASS	block conformality K8,d5,right,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04020	PASS	block conformality K8,d5,right,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04021	PASS	block conformality K8,d5,right,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04022	PASS	block conformality K8,d5,right,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04023	PASS	block conformality K8,d5,right,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04024	PASS	block conformality K8,d5,right,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04025	PASS	block conformality K8,d5,right,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04026	PASS	block Euler K8,d5,right,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04027	PASS	scalar gradient K8,d5,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04028	PASS	norm K8,d5,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04029	PASS	block conformality K8,d5,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04030	PASS	block conformality K8,d5,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04031	PASS	block conformality K8,d5,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04032	PASS	block conformality K8,d5,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04033	PASS	block conformality K8,d5,right,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04034	PASS	block conformality K8,d5,right,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04035	PASS	block conformality K8,d5,right,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04036	PASS	block conformality K8,d5,right,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04037	PASS	block conformality K8,d5,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04038	PASS	block conformality K8,d5,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04039	PASS	block conformality K8,d5,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04040	PASS	block conformality K8,d5,right,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04041	PASS	block conformality K8,d5,right,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04042	PASS	block conformality K8,d5,right,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04043	PASS	block conformality K8,d5,right,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04044	PASS	block conformality K8,d5,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04045	PASS	block conformality K8,d5,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04046	PASS	block conformality K8,d5,right,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04047	PASS	block conformality K8,d5,right,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04048	PASS	block conformality K8,d5,right,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04049	PASS	block conformality K8,d5,right,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04050	PASS	block conformality K8,d5,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04051	PASS	block conformality K8,d5,right,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04052	PASS	block conformality K8,d5,right,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04053	PASS	block conformality K8,d5,right,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04054	PASS	block conformality K8,d5,right,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04055	PASS	block conformality K8,d5,right,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04056	PASS	block conformality K8,d5,right,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04057	PASS	block conformality K8,d5,right,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04058	PASS	block conformality K8,d5,right,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04059	PASS	block conformality K8,d5,right,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04060	PASS	block conformality K8,d5,right,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04061	PASS	block conformality K8,d5,right,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04062	PASS	block conformality K8,d5,right,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04063	PASS	block conformality K8,d5,right,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04064	PASS	block conformality K8,d5,right,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04065	PASS	block Euler K8,d5,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04066	PASS	block conformality K8,d5,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04067	PASS	block conformality K8,d5,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04068	PASS	block conformality K8,d5,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04069	PASS	block conformality K8,d5,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04070	PASS	block conformality K8,d5,right,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04071	PASS	block conformality K8,d5,right,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04072	PASS	block conformality K8,d5,right,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04073	PASS	block conformality K8,d5,right,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04074	PASS	block conformality K8,d5,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04075	PASS	block conformality K8,d5,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04076	PASS	block conformality K8,d5,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04077	PASS	block conformality K8,d5,right,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04078	PASS	block conformality K8,d5,right,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04079	PASS	block conformality K8,d5,right,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04080	PASS	block conformality K8,d5,right,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04081	PASS	block conformality K8,d5,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04082	PASS	block conformality K8,d5,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04083	PASS	block conformality K8,d5,right,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04084	PASS	block conformality K8,d5,right,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04085	PASS	block conformality K8,d5,right,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04086	PASS	block conformality K8,d5,right,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04087	PASS	block conformality K8,d5,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04088	PASS	block conformality K8,d5,right,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04089	PASS	block conformality K8,d5,right,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04090	PASS	block conformality K8,d5,right,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04091	PASS	block conformality K8,d5,right,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04092	PASS	block conformality K8,d5,right,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04093	PASS	block conformality K8,d5,right,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04094	PASS	block conformality K8,d5,right,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04095	PASS	block conformality K8,d5,right,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04096	PASS	block conformality K8,d5,right,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04097	PASS	block conformality K8,d5,right,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04098	PASS	block conformality K8,d5,right,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04099	PASS	block conformality K8,d5,right,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04100	PASS	block conformality K8,d5,right,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04101	PASS	block conformality K8,d5,right,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04102	PASS	block Euler K8,d5,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04103	PASS	block conformality K8,d5,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04104	PASS	block conformality K8,d5,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04105	PASS	block conformality K8,d5,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04106	PASS	block conformality K8,d5,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04107	PASS	block conformality K8,d5,right,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04108	PASS	block conformality K8,d5,right,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04109	PASS	block conformality K8,d5,right,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04110	PASS	block conformality K8,d5,right,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04111	PASS	block conformality K8,d5,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04112	PASS	block conformality K8,d5,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04113	PASS	block conformality K8,d5,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04114	PASS	block conformality K8,d5,right,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04115	PASS	block conformality K8,d5,right,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04116	PASS	block conformality K8,d5,right,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04117	PASS	block conformality K8,d5,right,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04118	PASS	block conformality K8,d5,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04119	PASS	block conformality K8,d5,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04120	PASS	block conformality K8,d5,right,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04121	PASS	block conformality K8,d5,right,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04122	PASS	block conformality K8,d5,right,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04123	PASS	block conformality K8,d5,right,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04124	PASS	block conformality K8,d5,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04125	PASS	block conformality K8,d5,right,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04126	PASS	block conformality K8,d5,right,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04127	PASS	block conformality K8,d5,right,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04128	PASS	block conformality K8,d5,right,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04129	PASS	block conformality K8,d5,right,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04130	PASS	block conformality K8,d5,right,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04131	PASS	block conformality K8,d5,right,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04132	PASS	block conformality K8,d5,right,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04133	PASS	block conformality K8,d5,right,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04134	PASS	block conformality K8,d5,right,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04135	PASS	block conformality K8,d5,right,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04136	PASS	block conformality K8,d5,right,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04137	PASS	block conformality K8,d5,right,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04138	PASS	block conformality K8,d5,right,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04139	PASS	block Euler K8,d5,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04140	PASS	block conformality K8,d5,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04141	PASS	block conformality K8,d5,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04142	PASS	block conformality K8,d5,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04143	PASS	block conformality K8,d5,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04144	PASS	block conformality K8,d5,right,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04145	PASS	block conformality K8,d5,right,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04146	PASS	block conformality K8,d5,right,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04147	PASS	block conformality K8,d5,right,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04148	PASS	block conformality K8,d5,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04149	PASS	block conformality K8,d5,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04150	PASS	block conformality K8,d5,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04151	PASS	block conformality K8,d5,right,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04152	PASS	block conformality K8,d5,right,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04153	PASS	block conformality K8,d5,right,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04154	PASS	block conformality K8,d5,right,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04155	PASS	block conformality K8,d5,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04156	PASS	block conformality K8,d5,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04157	PASS	block conformality K8,d5,right,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04158	PASS	block conformality K8,d5,right,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04159	PASS	block conformality K8,d5,right,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04160	PASS	block conformality K8,d5,right,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04161	PASS	block conformality K8,d5,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04162	PASS	block conformality K8,d5,right,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04163	PASS	block conformality K8,d5,right,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04164	PASS	block conformality K8,d5,right,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04165	PASS	block conformality K8,d5,right,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04166	PASS	block conformality K8,d5,right,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04167	PASS	block conformality K8,d5,right,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04168	PASS	block conformality K8,d5,right,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04169	PASS	block conformality K8,d5,right,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04170	PASS	block conformality K8,d5,right,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04171	PASS	block conformality K8,d5,right,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04172	PASS	block conformality K8,d5,right,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04173	PASS	block conformality K8,d5,right,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04174	PASS	block conformality K8,d5,right,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04175	PASS	block conformality K8,d5,right,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04176	PASS	block Euler K8,d5,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04177	PASS	block conformality K8,d5,right,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04178	PASS	block conformality K8,d5,right,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04179	PASS	block conformality K8,d5,right,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04180	PASS	block conformality K8,d5,right,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04181	PASS	block conformality K8,d5,right,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04182	PASS	block conformality K8,d5,right,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04183	PASS	block conformality K8,d5,right,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04184	PASS	block conformality K8,d5,right,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04185	PASS	block conformality K8,d5,right,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04186	PASS	block conformality K8,d5,right,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04187	PASS	block conformality K8,d5,right,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04188	PASS	block conformality K8,d5,right,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04189	PASS	block conformality K8,d5,right,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04190	PASS	block conformality K8,d5,right,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04191	PASS	block conformality K8,d5,right,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04192	PASS	block conformality K8,d5,right,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04193	PASS	block conformality K8,d5,right,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04194	PASS	block conformality K8,d5,right,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04195	PASS	block conformality K8,d5,right,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04196	PASS	block conformality K8,d5,right,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04197	PASS	block conformality K8,d5,right,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04198	PASS	block conformality K8,d5,right,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04199	PASS	block conformality K8,d5,right,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04200	PASS	block conformality K8,d5,right,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04201	PASS	block conformality K8,d5,right,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04202	PASS	block conformality K8,d5,right,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04203	PASS	block conformality K8,d5,right,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04204	PASS	block conformality K8,d5,right,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04205	PASS	block conformality K8,d5,right,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04206	PASS	block conformality K8,d5,right,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04207	PASS	block conformality K8,d5,right,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04208	PASS	block conformality K8,d5,right,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04209	PASS	block conformality K8,d5,right,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04210	PASS	block conformality K8,d5,right,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04211	PASS	block conformality K8,d5,right,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04212	PASS	block conformality K8,d5,right,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04213	PASS	block Euler K8,d5,right,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04214	PASS	scalar gradient K8,d5,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04215	PASS	norm K8,d5,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04216	PASS	block conformality K8,d5,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04217	PASS	block conformality K8,d5,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04218	PASS	block conformality K8,d5,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04219	PASS	block conformality K8,d5,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04220	PASS	block conformality K8,d5,balanced,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04221	PASS	block conformality K8,d5,balanced,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04222	PASS	block conformality K8,d5,balanced,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04223	PASS	block conformality K8,d5,balanced,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04224	PASS	block conformality K8,d5,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04225	PASS	block conformality K8,d5,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04226	PASS	block conformality K8,d5,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04227	PASS	block conformality K8,d5,balanced,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04228	PASS	block conformality K8,d5,balanced,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04229	PASS	block conformality K8,d5,balanced,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04230	PASS	block conformality K8,d5,balanced,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04231	PASS	block conformality K8,d5,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04232	PASS	block conformality K8,d5,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04233	PASS	block conformality K8,d5,balanced,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04234	PASS	block conformality K8,d5,balanced,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04235	PASS	block conformality K8,d5,balanced,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04236	PASS	block conformality K8,d5,balanced,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04237	PASS	block conformality K8,d5,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04238	PASS	block conformality K8,d5,balanced,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04239	PASS	block conformality K8,d5,balanced,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04240	PASS	block conformality K8,d5,balanced,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04241	PASS	block conformality K8,d5,balanced,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04242	PASS	block conformality K8,d5,balanced,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04243	PASS	block conformality K8,d5,balanced,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04244	PASS	block conformality K8,d5,balanced,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04245	PASS	block conformality K8,d5,balanced,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04246	PASS	block conformality K8,d5,balanced,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04247	PASS	block conformality K8,d5,balanced,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04248	PASS	block conformality K8,d5,balanced,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04249	PASS	block conformality K8,d5,balanced,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04250	PASS	block conformality K8,d5,balanced,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04251	PASS	block conformality K8,d5,balanced,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04252	PASS	block Euler K8,d5,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04253	PASS	block conformality K8,d5,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04254	PASS	block conformality K8,d5,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04255	PASS	block conformality K8,d5,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04256	PASS	block conformality K8,d5,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04257	PASS	block conformality K8,d5,balanced,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04258	PASS	block conformality K8,d5,balanced,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04259	PASS	block conformality K8,d5,balanced,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04260	PASS	block conformality K8,d5,balanced,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04261	PASS	block conformality K8,d5,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04262	PASS	block conformality K8,d5,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04263	PASS	block conformality K8,d5,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04264	PASS	block conformality K8,d5,balanced,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04265	PASS	block conformality K8,d5,balanced,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04266	PASS	block conformality K8,d5,balanced,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04267	PASS	block conformality K8,d5,balanced,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04268	PASS	block conformality K8,d5,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04269	PASS	block conformality K8,d5,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04270	PASS	block conformality K8,d5,balanced,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04271	PASS	block conformality K8,d5,balanced,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04272	PASS	block conformality K8,d5,balanced,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04273	PASS	block conformality K8,d5,balanced,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04274	PASS	block conformality K8,d5,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04275	PASS	block conformality K8,d5,balanced,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04276	PASS	block conformality K8,d5,balanced,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04277	PASS	block conformality K8,d5,balanced,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04278	PASS	block conformality K8,d5,balanced,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04279	PASS	block conformality K8,d5,balanced,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04280	PASS	block conformality K8,d5,balanced,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04281	PASS	block conformality K8,d5,balanced,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04282	PASS	block conformality K8,d5,balanced,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04283	PASS	block conformality K8,d5,balanced,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04284	PASS	block conformality K8,d5,balanced,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04285	PASS	block conformality K8,d5,balanced,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04286	PASS	block conformality K8,d5,balanced,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04287	PASS	block conformality K8,d5,balanced,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04288	PASS	block conformality K8,d5,balanced,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04289	PASS	block Euler K8,d5,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04290	PASS	block conformality K8,d5,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04291	PASS	block conformality K8,d5,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04292	PASS	block conformality K8,d5,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04293	PASS	block conformality K8,d5,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04294	PASS	block conformality K8,d5,balanced,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04295	PASS	block conformality K8,d5,balanced,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04296	PASS	block conformality K8,d5,balanced,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04297	PASS	block conformality K8,d5,balanced,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04298	PASS	block conformality K8,d5,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04299	PASS	block conformality K8,d5,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04300	PASS	block conformality K8,d5,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04301	PASS	block conformality K8,d5,balanced,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04302	PASS	block conformality K8,d5,balanced,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04303	PASS	block conformality K8,d5,balanced,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04304	PASS	block conformality K8,d5,balanced,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04305	PASS	block conformality K8,d5,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04306	PASS	block conformality K8,d5,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04307	PASS	block conformality K8,d5,balanced,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04308	PASS	block conformality K8,d5,balanced,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04309	PASS	block conformality K8,d5,balanced,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04310	PASS	block conformality K8,d5,balanced,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04311	PASS	block conformality K8,d5,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04312	PASS	block conformality K8,d5,balanced,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04313	PASS	block conformality K8,d5,balanced,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04314	PASS	block conformality K8,d5,balanced,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04315	PASS	block conformality K8,d5,balanced,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04316	PASS	block conformality K8,d5,balanced,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04317	PASS	block conformality K8,d5,balanced,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04318	PASS	block conformality K8,d5,balanced,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04319	PASS	block conformality K8,d5,balanced,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04320	PASS	block conformality K8,d5,balanced,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04321	PASS	block conformality K8,d5,balanced,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04322	PASS	block conformality K8,d5,balanced,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04323	PASS	block conformality K8,d5,balanced,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04324	PASS	block conformality K8,d5,balanced,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04325	PASS	block conformality K8,d5,balanced,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04326	PASS	block Euler K8,d5,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04327	PASS	block conformality K8,d5,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04328	PASS	block conformality K8,d5,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04329	PASS	block conformality K8,d5,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04330	PASS	block conformality K8,d5,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04331	PASS	block conformality K8,d5,balanced,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04332	PASS	block conformality K8,d5,balanced,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04333	PASS	block conformality K8,d5,balanced,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04334	PASS	block conformality K8,d5,balanced,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04335	PASS	block conformality K8,d5,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04336	PASS	block conformality K8,d5,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04337	PASS	block conformality K8,d5,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04338	PASS	block conformality K8,d5,balanced,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04339	PASS	block conformality K8,d5,balanced,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04340	PASS	block conformality K8,d5,balanced,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04341	PASS	block conformality K8,d5,balanced,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04342	PASS	block conformality K8,d5,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04343	PASS	block conformality K8,d5,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04344	PASS	block conformality K8,d5,balanced,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04345	PASS	block conformality K8,d5,balanced,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04346	PASS	block conformality K8,d5,balanced,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04347	PASS	block conformality K8,d5,balanced,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04348	PASS	block conformality K8,d5,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04349	PASS	block conformality K8,d5,balanced,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04350	PASS	block conformality K8,d5,balanced,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04351	PASS	block conformality K8,d5,balanced,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04352	PASS	block conformality K8,d5,balanced,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04353	PASS	block conformality K8,d5,balanced,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04354	PASS	block conformality K8,d5,balanced,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04355	PASS	block conformality K8,d5,balanced,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04356	PASS	block conformality K8,d5,balanced,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04357	PASS	block conformality K8,d5,balanced,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04358	PASS	block conformality K8,d5,balanced,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04359	PASS	block conformality K8,d5,balanced,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04360	PASS	block conformality K8,d5,balanced,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04361	PASS	block conformality K8,d5,balanced,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04362	PASS	block conformality K8,d5,balanced,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04363	PASS	block Euler K8,d5,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04364	PASS	block conformality K8,d5,balanced,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04365	PASS	block conformality K8,d5,balanced,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04366	PASS	block conformality K8,d5,balanced,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04367	PASS	block conformality K8,d5,balanced,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04368	PASS	block conformality K8,d5,balanced,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04369	PASS	block conformality K8,d5,balanced,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04370	PASS	block conformality K8,d5,balanced,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04371	PASS	block conformality K8,d5,balanced,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04372	PASS	block conformality K8,d5,balanced,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04373	PASS	block conformality K8,d5,balanced,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04374	PASS	block conformality K8,d5,balanced,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04375	PASS	block conformality K8,d5,balanced,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04376	PASS	block conformality K8,d5,balanced,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04377	PASS	block conformality K8,d5,balanced,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04378	PASS	block conformality K8,d5,balanced,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04379	PASS	block conformality K8,d5,balanced,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04380	PASS	block conformality K8,d5,balanced,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04381	PASS	block conformality K8,d5,balanced,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04382	PASS	block conformality K8,d5,balanced,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04383	PASS	block conformality K8,d5,balanced,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04384	PASS	block conformality K8,d5,balanced,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04385	PASS	block conformality K8,d5,balanced,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04386	PASS	block conformality K8,d5,balanced,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04387	PASS	block conformality K8,d5,balanced,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04388	PASS	block conformality K8,d5,balanced,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04389	PASS	block conformality K8,d5,balanced,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04390	PASS	block conformality K8,d5,balanced,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04391	PASS	block conformality K8,d5,balanced,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04392	PASS	block conformality K8,d5,balanced,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04393	PASS	block conformality K8,d5,balanced,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04394	PASS	block conformality K8,d5,balanced,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04395	PASS	block conformality K8,d5,balanced,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04396	PASS	block conformality K8,d5,balanced,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04397	PASS	block conformality K8,d5,balanced,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04398	PASS	block conformality K8,d5,balanced,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04399	PASS	block conformality K8,d5,balanced,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04400	PASS	block Euler K8,d5,balanced,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04401	PASS	scalar gradient K8,d5,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04402	PASS	norm K8,d5,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04403	PASS	block conformality K8,d5,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04404	PASS	block conformality K8,d5,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04405	PASS	block conformality K8,d5,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04406	PASS	block conformality K8,d5,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04407	PASS	block conformality K8,d5,balanced,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04408	PASS	block conformality K8,d5,balanced,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04409	PASS	block conformality K8,d5,balanced,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04410	PASS	block conformality K8,d5,balanced,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04411	PASS	block conformality K8,d5,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04412	PASS	block conformality K8,d5,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04413	PASS	block conformality K8,d5,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04414	PASS	block conformality K8,d5,balanced,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04415	PASS	block conformality K8,d5,balanced,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04416	PASS	block conformality K8,d5,balanced,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04417	PASS	block conformality K8,d5,balanced,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04418	PASS	block conformality K8,d5,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04419	PASS	block conformality K8,d5,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04420	PASS	block conformality K8,d5,balanced,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04421	PASS	block conformality K8,d5,balanced,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04422	PASS	block conformality K8,d5,balanced,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04423	PASS	block conformality K8,d5,balanced,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04424	PASS	block conformality K8,d5,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04425	PASS	block conformality K8,d5,balanced,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04426	PASS	block conformality K8,d5,balanced,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04427	PASS	block conformality K8,d5,balanced,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04428	PASS	block conformality K8,d5,balanced,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04429	PASS	block conformality K8,d5,balanced,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04430	PASS	block conformality K8,d5,balanced,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04431	PASS	block conformality K8,d5,balanced,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04432	PASS	block conformality K8,d5,balanced,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04433	PASS	block conformality K8,d5,balanced,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04434	PASS	block conformality K8,d5,balanced,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04435	PASS	block conformality K8,d5,balanced,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04436	PASS	block conformality K8,d5,balanced,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04437	PASS	block conformality K8,d5,balanced,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04438	PASS	block conformality K8,d5,balanced,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04439	PASS	block Euler K8,d5,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04440	PASS	block conformality K8,d5,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04441	PASS	block conformality K8,d5,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04442	PASS	block conformality K8,d5,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04443	PASS	block conformality K8,d5,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04444	PASS	block conformality K8,d5,balanced,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04445	PASS	block conformality K8,d5,balanced,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04446	PASS	block conformality K8,d5,balanced,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04447	PASS	block conformality K8,d5,balanced,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04448	PASS	block conformality K8,d5,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04449	PASS	block conformality K8,d5,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04450	PASS	block conformality K8,d5,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04451	PASS	block conformality K8,d5,balanced,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04452	PASS	block conformality K8,d5,balanced,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04453	PASS	block conformality K8,d5,balanced,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04454	PASS	block conformality K8,d5,balanced,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04455	PASS	block conformality K8,d5,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04456	PASS	block conformality K8,d5,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04457	PASS	block conformality K8,d5,balanced,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04458	PASS	block conformality K8,d5,balanced,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04459	PASS	block conformality K8,d5,balanced,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04460	PASS	block conformality K8,d5,balanced,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04461	PASS	block conformality K8,d5,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04462	PASS	block conformality K8,d5,balanced,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04463	PASS	block conformality K8,d5,balanced,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04464	PASS	block conformality K8,d5,balanced,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04465	PASS	block conformality K8,d5,balanced,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04466	PASS	block conformality K8,d5,balanced,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04467	PASS	block conformality K8,d5,balanced,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04468	PASS	block conformality K8,d5,balanced,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04469	PASS	block conformality K8,d5,balanced,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04470	PASS	block conformality K8,d5,balanced,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04471	PASS	block conformality K8,d5,balanced,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04472	PASS	block conformality K8,d5,balanced,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04473	PASS	block conformality K8,d5,balanced,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04474	PASS	block conformality K8,d5,balanced,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04475	PASS	block conformality K8,d5,balanced,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04476	PASS	block Euler K8,d5,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04477	PASS	block conformality K8,d5,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04478	PASS	block conformality K8,d5,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04479	PASS	block conformality K8,d5,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04480	PASS	block conformality K8,d5,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04481	PASS	block conformality K8,d5,balanced,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04482	PASS	block conformality K8,d5,balanced,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04483	PASS	block conformality K8,d5,balanced,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04484	PASS	block conformality K8,d5,balanced,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04485	PASS	block conformality K8,d5,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04486	PASS	block conformality K8,d5,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04487	PASS	block conformality K8,d5,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04488	PASS	block conformality K8,d5,balanced,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04489	PASS	block conformality K8,d5,balanced,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04490	PASS	block conformality K8,d5,balanced,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04491	PASS	block conformality K8,d5,balanced,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04492	PASS	block conformality K8,d5,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04493	PASS	block conformality K8,d5,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04494	PASS	block conformality K8,d5,balanced,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04495	PASS	block conformality K8,d5,balanced,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04496	PASS	block conformality K8,d5,balanced,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04497	PASS	block conformality K8,d5,balanced,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04498	PASS	block conformality K8,d5,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04499	PASS	block conformality K8,d5,balanced,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04500	PASS	block conformality K8,d5,balanced,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04501	PASS	block conformality K8,d5,balanced,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04502	PASS	block conformality K8,d5,balanced,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04503	PASS	block conformality K8,d5,balanced,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04504	PASS	block conformality K8,d5,balanced,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04505	PASS	block conformality K8,d5,balanced,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04506	PASS	block conformality K8,d5,balanced,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04507	PASS	block conformality K8,d5,balanced,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04508	PASS	block conformality K8,d5,balanced,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04509	PASS	block conformality K8,d5,balanced,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04510	PASS	block conformality K8,d5,balanced,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04511	PASS	block conformality K8,d5,balanced,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04512	PASS	block conformality K8,d5,balanced,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04513	PASS	block Euler K8,d5,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04514	PASS	block conformality K8,d5,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04515	PASS	block conformality K8,d5,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04516	PASS	block conformality K8,d5,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04517	PASS	block conformality K8,d5,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04518	PASS	block conformality K8,d5,balanced,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04519	PASS	block conformality K8,d5,balanced,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04520	PASS	block conformality K8,d5,balanced,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04521	PASS	block conformality K8,d5,balanced,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04522	PASS	block conformality K8,d5,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04523	PASS	block conformality K8,d5,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04524	PASS	block conformality K8,d5,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04525	PASS	block conformality K8,d5,balanced,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04526	PASS	block conformality K8,d5,balanced,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04527	PASS	block conformality K8,d5,balanced,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04528	PASS	block conformality K8,d5,balanced,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04529	PASS	block conformality K8,d5,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04530	PASS	block conformality K8,d5,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04531	PASS	block conformality K8,d5,balanced,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04532	PASS	block conformality K8,d5,balanced,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04533	PASS	block conformality K8,d5,balanced,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04534	PASS	block conformality K8,d5,balanced,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04535	PASS	block conformality K8,d5,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04536	PASS	block conformality K8,d5,balanced,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04537	PASS	block conformality K8,d5,balanced,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04538	PASS	block conformality K8,d5,balanced,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04539	PASS	block conformality K8,d5,balanced,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04540	PASS	block conformality K8,d5,balanced,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04541	PASS	block conformality K8,d5,balanced,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04542	PASS	block conformality K8,d5,balanced,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04543	PASS	block conformality K8,d5,balanced,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04544	PASS	block conformality K8,d5,balanced,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04545	PASS	block conformality K8,d5,balanced,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04546	PASS	block conformality K8,d5,balanced,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04547	PASS	block conformality K8,d5,balanced,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04548	PASS	block conformality K8,d5,balanced,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04549	PASS	block conformality K8,d5,balanced,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04550	PASS	block Euler K8,d5,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04551	PASS	block conformality K8,d5,balanced,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04552	PASS	block conformality K8,d5,balanced,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04553	PASS	block conformality K8,d5,balanced,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04554	PASS	block conformality K8,d5,balanced,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04555	PASS	block conformality K8,d5,balanced,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04556	PASS	block conformality K8,d5,balanced,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04557	PASS	block conformality K8,d5,balanced,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04558	PASS	block conformality K8,d5,balanced,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04559	PASS	block conformality K8,d5,balanced,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04560	PASS	block conformality K8,d5,balanced,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04561	PASS	block conformality K8,d5,balanced,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04562	PASS	block conformality K8,d5,balanced,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04563	PASS	block conformality K8,d5,balanced,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04564	PASS	block conformality K8,d5,balanced,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04565	PASS	block conformality K8,d5,balanced,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04566	PASS	block conformality K8,d5,balanced,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04567	PASS	block conformality K8,d5,balanced,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04568	PASS	block conformality K8,d5,balanced,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04569	PASS	block conformality K8,d5,balanced,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04570	PASS	block conformality K8,d5,balanced,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04571	PASS	block conformality K8,d5,balanced,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04572	PASS	block conformality K8,d5,balanced,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04573	PASS	block conformality K8,d5,balanced,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04574	PASS	block conformality K8,d5,balanced,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04575	PASS	block conformality K8,d5,balanced,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04576	PASS	block conformality K8,d5,balanced,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04577	PASS	block conformality K8,d5,balanced,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04578	PASS	block conformality K8,d5,balanced,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04579	PASS	block conformality K8,d5,balanced,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04580	PASS	block conformality K8,d5,balanced,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04581	PASS	block conformality K8,d5,balanced,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04582	PASS	block conformality K8,d5,balanced,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04583	PASS	block conformality K8,d5,balanced,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04584	PASS	block conformality K8,d5,balanced,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04585	PASS	block conformality K8,d5,balanced,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04586	PASS	block conformality K8,d5,balanced,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04587	PASS	block Euler K8,d5,balanced,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04588	PASS	scalar gradient K8,d5,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04589	PASS	norm K8,d6,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04590	PASS	block conformality K8,d6,left,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04591	PASS	block conformality K8,d6,left,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04592	PASS	block conformality K8,d6,left,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04593	PASS	block conformality K8,d6,left,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04594	PASS	block conformality K8,d6,left,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04595	PASS	block conformality K8,d6,left,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04596	PASS	block conformality K8,d6,left,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04597	PASS	block conformality K8,d6,left,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04598	PASS	block conformality K8,d6,left,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04599	PASS	block conformality K8,d6,left,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04600	PASS	block conformality K8,d6,left,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04601	PASS	block conformality K8,d6,left,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04602	PASS	block conformality K8,d6,left,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04603	PASS	block conformality K8,d6,left,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04604	PASS	block conformality K8,d6,left,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04605	PASS	block conformality K8,d6,left,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04606	PASS	block conformality K8,d6,left,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04607	PASS	block conformality K8,d6,left,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04608	PASS	block conformality K8,d6,left,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04609	PASS	block conformality K8,d6,left,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04610	PASS	block conformality K8,d6,left,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04611	PASS	block conformality K8,d6,left,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04612	PASS	block conformality K8,d6,left,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04613	PASS	block conformality K8,d6,left,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04614	PASS	block conformality K8,d6,left,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04615	PASS	block conformality K8,d6,left,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04616	PASS	block conformality K8,d6,left,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04617	PASS	block conformality K8,d6,left,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04618	PASS	block conformality K8,d6,left,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04619	PASS	block conformality K8,d6,left,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04620	PASS	block conformality K8,d6,left,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04621	PASS	block conformality K8,d6,left,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04622	PASS	block conformality K8,d6,left,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04623	PASS	block conformality K8,d6,left,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04624	PASS	block conformality K8,d6,left,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04625	PASS	block conformality K8,d6,left,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04626	PASS	block Euler K8,d6,left,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04627	PASS	block conformality K8,d6,left,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04628	PASS	block conformality K8,d6,left,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04629	PASS	block conformality K8,d6,left,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04630	PASS	block conformality K8,d6,left,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04631	PASS	block conformality K8,d6,left,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04632	PASS	block conformality K8,d6,left,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04633	PASS	block conformality K8,d6,left,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04634	PASS	block conformality K8,d6,left,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04635	PASS	block conformality K8,d6,left,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04636	PASS	block conformality K8,d6,left,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04637	PASS	block conformality K8,d6,left,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04638	PASS	block conformality K8,d6,left,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04639	PASS	block conformality K8,d6,left,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04640	PASS	block conformality K8,d6,left,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04641	PASS	block conformality K8,d6,left,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04642	PASS	block conformality K8,d6,left,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04643	PASS	block conformality K8,d6,left,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04644	PASS	block conformality K8,d6,left,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04645	PASS	block conformality K8,d6,left,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04646	PASS	block conformality K8,d6,left,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04647	PASS	block conformality K8,d6,left,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04648	PASS	block conformality K8,d6,left,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04649	PASS	block conformality K8,d6,left,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04650	PASS	block conformality K8,d6,left,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04651	PASS	block conformality K8,d6,left,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04652	PASS	block conformality K8,d6,left,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04653	PASS	block conformality K8,d6,left,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04654	PASS	block conformality K8,d6,left,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04655	PASS	block conformality K8,d6,left,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04656	PASS	block conformality K8,d6,left,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04657	PASS	block conformality K8,d6,left,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04658	PASS	block conformality K8,d6,left,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04659	PASS	block conformality K8,d6,left,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04660	PASS	block conformality K8,d6,left,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04661	PASS	block conformality K8,d6,left,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04662	PASS	block conformality K8,d6,left,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04663	PASS	block Euler K8,d6,left,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04664	PASS	block conformality K8,d6,left,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04665	PASS	block conformality K8,d6,left,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04666	PASS	block conformality K8,d6,left,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04667	PASS	block conformality K8,d6,left,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04668	PASS	block conformality K8,d6,left,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04669	PASS	block conformality K8,d6,left,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04670	PASS	block conformality K8,d6,left,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04671	PASS	block conformality K8,d6,left,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04672	PASS	block conformality K8,d6,left,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04673	PASS	block conformality K8,d6,left,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04674	PASS	block conformality K8,d6,left,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04675	PASS	block conformality K8,d6,left,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04676	PASS	block conformality K8,d6,left,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04677	PASS	block conformality K8,d6,left,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04678	PASS	block conformality K8,d6,left,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04679	PASS	block conformality K8,d6,left,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04680	PASS	block conformality K8,d6,left,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04681	PASS	block conformality K8,d6,left,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04682	PASS	block conformality K8,d6,left,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04683	PASS	block conformality K8,d6,left,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04684	PASS	block conformality K8,d6,left,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04685	PASS	block conformality K8,d6,left,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04686	PASS	block conformality K8,d6,left,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04687	PASS	block conformality K8,d6,left,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04688	PASS	block conformality K8,d6,left,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04689	PASS	block conformality K8,d6,left,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04690	PASS	block conformality K8,d6,left,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04691	PASS	block conformality K8,d6,left,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04692	PASS	block conformality K8,d6,left,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04693	PASS	block conformality K8,d6,left,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04694	PASS	block conformality K8,d6,left,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04695	PASS	block conformality K8,d6,left,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04696	PASS	block conformality K8,d6,left,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04697	PASS	block conformality K8,d6,left,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04698	PASS	block conformality K8,d6,left,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04699	PASS	block conformality K8,d6,left,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04700	PASS	block Euler K8,d6,left,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04701	PASS	block conformality K8,d6,left,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04702	PASS	block conformality K8,d6,left,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04703	PASS	block conformality K8,d6,left,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04704	PASS	block conformality K8,d6,left,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04705	PASS	block conformality K8,d6,left,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04706	PASS	block conformality K8,d6,left,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04707	PASS	block conformality K8,d6,left,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04708	PASS	block conformality K8,d6,left,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04709	PASS	block conformality K8,d6,left,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04710	PASS	block conformality K8,d6,left,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04711	PASS	block conformality K8,d6,left,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04712	PASS	block conformality K8,d6,left,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04713	PASS	block conformality K8,d6,left,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04714	PASS	block conformality K8,d6,left,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04715	PASS	block conformality K8,d6,left,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04716	PASS	block conformality K8,d6,left,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04717	PASS	block conformality K8,d6,left,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04718	PASS	block conformality K8,d6,left,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04719	PASS	block conformality K8,d6,left,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04720	PASS	block conformality K8,d6,left,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04721	PASS	block conformality K8,d6,left,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04722	PASS	block conformality K8,d6,left,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04723	PASS	block conformality K8,d6,left,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04724	PASS	block conformality K8,d6,left,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04725	PASS	block conformality K8,d6,left,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04726	PASS	block conformality K8,d6,left,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04727	PASS	block conformality K8,d6,left,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04728	PASS	block conformality K8,d6,left,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04729	PASS	block conformality K8,d6,left,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04730	PASS	block conformality K8,d6,left,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04731	PASS	block conformality K8,d6,left,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04732	PASS	block conformality K8,d6,left,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04733	PASS	block conformality K8,d6,left,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04734	PASS	block conformality K8,d6,left,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04735	PASS	block conformality K8,d6,left,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04736	PASS	block conformality K8,d6,left,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04737	PASS	block Euler K8,d6,left,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04738	PASS	block conformality K8,d6,left,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04739	PASS	block conformality K8,d6,left,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04740	PASS	block conformality K8,d6,left,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04741	PASS	block conformality K8,d6,left,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04742	PASS	block conformality K8,d6,left,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04743	PASS	block conformality K8,d6,left,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04744	PASS	block conformality K8,d6,left,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04745	PASS	block conformality K8,d6,left,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04746	PASS	block conformality K8,d6,left,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04747	PASS	block conformality K8,d6,left,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04748	PASS	block conformality K8,d6,left,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04749	PASS	block conformality K8,d6,left,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04750	PASS	block conformality K8,d6,left,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04751	PASS	block conformality K8,d6,left,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04752	PASS	block conformality K8,d6,left,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04753	PASS	block conformality K8,d6,left,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04754	PASS	block conformality K8,d6,left,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04755	PASS	block conformality K8,d6,left,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04756	PASS	block conformality K8,d6,left,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04757	PASS	block conformality K8,d6,left,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04758	PASS	block conformality K8,d6,left,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04759	PASS	block conformality K8,d6,left,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04760	PASS	block conformality K8,d6,left,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04761	PASS	block conformality K8,d6,left,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04762	PASS	block conformality K8,d6,left,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04763	PASS	block conformality K8,d6,left,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04764	PASS	block conformality K8,d6,left,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04765	PASS	block conformality K8,d6,left,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04766	PASS	block conformality K8,d6,left,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04767	PASS	block conformality K8,d6,left,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04768	PASS	block conformality K8,d6,left,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04769	PASS	block conformality K8,d6,left,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04770	PASS	block conformality K8,d6,left,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04771	PASS	block conformality K8,d6,left,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04772	PASS	block conformality K8,d6,left,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04773	PASS	block conformality K8,d6,left,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04774	PASS	block Euler K8,d6,left,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04775	PASS	block conformality K8,d6,left,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04776	PASS	block conformality K8,d6,left,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04777	PASS	block conformality K8,d6,left,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04778	PASS	block conformality K8,d6,left,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04779	PASS	block conformality K8,d6,left,sample0,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04780	PASS	block conformality K8,d6,left,sample0,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04781	PASS	block conformality K8,d6,left,sample0,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04782	PASS	block conformality K8,d6,left,sample0,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04783	PASS	block conformality K8,d6,left,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04784	PASS	block conformality K8,d6,left,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04785	PASS	block conformality K8,d6,left,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04786	PASS	block conformality K8,d6,left,sample0,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04787	PASS	block conformality K8,d6,left,sample0,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04788	PASS	block conformality K8,d6,left,sample0,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04789	PASS	block conformality K8,d6,left,sample0,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04790	PASS	block conformality K8,d6,left,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04791	PASS	block conformality K8,d6,left,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04792	PASS	block conformality K8,d6,left,sample0,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04793	PASS	block conformality K8,d6,left,sample0,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04794	PASS	block conformality K8,d6,left,sample0,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04795	PASS	block conformality K8,d6,left,sample0,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04796	PASS	block conformality K8,d6,left,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04797	PASS	block conformality K8,d6,left,sample0,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04798	PASS	block conformality K8,d6,left,sample0,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04799	PASS	block conformality K8,d6,left,sample0,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04800	PASS	block conformality K8,d6,left,sample0,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04801	PASS	block conformality K8,d6,left,sample0,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04802	PASS	block conformality K8,d6,left,sample0,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04803	PASS	block conformality K8,d6,left,sample0,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04804	PASS	block conformality K8,d6,left,sample0,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04805	PASS	block conformality K8,d6,left,sample0,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04806	PASS	block conformality K8,d6,left,sample0,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04807	PASS	block conformality K8,d6,left,sample0,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04808	PASS	block conformality K8,d6,left,sample0,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04809	PASS	block conformality K8,d6,left,sample0,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04810	PASS	block conformality K8,d6,left,sample0,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04811	PASS	block Euler K8,d6,left,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04812	PASS	scalar gradient K8,d6,left,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04813	PASS	norm K8,d6,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04814	PASS	block conformality K8,d6,left,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04815	PASS	block conformality K8,d6,left,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04816	PASS	block conformality K8,d6,left,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04817	PASS	block conformality K8,d6,left,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04818	PASS	block conformality K8,d6,left,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04819	PASS	block conformality K8,d6,left,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04820	PASS	block conformality K8,d6,left,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04821	PASS	block conformality K8,d6,left,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04822	PASS	block conformality K8,d6,left,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04823	PASS	block conformality K8,d6,left,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04824	PASS	block conformality K8,d6,left,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04825	PASS	block conformality K8,d6,left,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04826	PASS	block conformality K8,d6,left,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04827	PASS	block conformality K8,d6,left,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04828	PASS	block conformality K8,d6,left,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04829	PASS	block conformality K8,d6,left,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04830	PASS	block conformality K8,d6,left,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04831	PASS	block conformality K8,d6,left,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04832	PASS	block conformality K8,d6,left,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04833	PASS	block conformality K8,d6,left,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04834	PASS	block conformality K8,d6,left,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04835	PASS	block conformality K8,d6,left,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04836	PASS	block conformality K8,d6,left,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04837	PASS	block conformality K8,d6,left,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04838	PASS	block conformality K8,d6,left,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04839	PASS	block conformality K8,d6,left,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04840	PASS	block conformality K8,d6,left,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04841	PASS	block conformality K8,d6,left,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04842	PASS	block conformality K8,d6,left,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04843	PASS	block conformality K8,d6,left,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04844	PASS	block conformality K8,d6,left,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04845	PASS	block conformality K8,d6,left,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04846	PASS	block conformality K8,d6,left,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04847	PASS	block conformality K8,d6,left,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04848	PASS	block conformality K8,d6,left,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04849	PASS	block conformality K8,d6,left,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04850	PASS	block Euler K8,d6,left,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04851	PASS	block conformality K8,d6,left,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04852	PASS	block conformality K8,d6,left,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04853	PASS	block conformality K8,d6,left,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04854	PASS	block conformality K8,d6,left,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04855	PASS	block conformality K8,d6,left,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04856	PASS	block conformality K8,d6,left,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04857	PASS	block conformality K8,d6,left,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04858	PASS	block conformality K8,d6,left,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04859	PASS	block conformality K8,d6,left,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04860	PASS	block conformality K8,d6,left,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04861	PASS	block conformality K8,d6,left,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04862	PASS	block conformality K8,d6,left,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04863	PASS	block conformality K8,d6,left,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04864	PASS	block conformality K8,d6,left,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04865	PASS	block conformality K8,d6,left,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04866	PASS	block conformality K8,d6,left,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04867	PASS	block conformality K8,d6,left,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04868	PASS	block conformality K8,d6,left,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04869	PASS	block conformality K8,d6,left,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04870	PASS	block conformality K8,d6,left,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04871	PASS	block conformality K8,d6,left,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04872	PASS	block conformality K8,d6,left,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04873	PASS	block conformality K8,d6,left,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04874	PASS	block conformality K8,d6,left,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04875	PASS	block conformality K8,d6,left,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04876	PASS	block conformality K8,d6,left,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04877	PASS	block conformality K8,d6,left,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04878	PASS	block conformality K8,d6,left,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04879	PASS	block conformality K8,d6,left,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04880	PASS	block conformality K8,d6,left,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04881	PASS	block conformality K8,d6,left,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04882	PASS	block conformality K8,d6,left,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04883	PASS	block conformality K8,d6,left,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04884	PASS	block conformality K8,d6,left,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04885	PASS	block conformality K8,d6,left,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04886	PASS	block conformality K8,d6,left,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04887	PASS	block Euler K8,d6,left,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04888	PASS	block conformality K8,d6,left,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04889	PASS	block conformality K8,d6,left,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04890	PASS	block conformality K8,d6,left,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04891	PASS	block conformality K8,d6,left,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04892	PASS	block conformality K8,d6,left,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04893	PASS	block conformality K8,d6,left,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04894	PASS	block conformality K8,d6,left,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04895	PASS	block conformality K8,d6,left,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04896	PASS	block conformality K8,d6,left,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04897	PASS	block conformality K8,d6,left,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04898	PASS	block conformality K8,d6,left,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04899	PASS	block conformality K8,d6,left,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04900	PASS	block conformality K8,d6,left,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04901	PASS	block conformality K8,d6,left,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04902	PASS	block conformality K8,d6,left,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04903	PASS	block conformality K8,d6,left,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04904	PASS	block conformality K8,d6,left,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04905	PASS	block conformality K8,d6,left,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04906	PASS	block conformality K8,d6,left,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04907	PASS	block conformality K8,d6,left,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04908	PASS	block conformality K8,d6,left,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04909	PASS	block conformality K8,d6,left,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04910	PASS	block conformality K8,d6,left,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04911	PASS	block conformality K8,d6,left,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04912	PASS	block conformality K8,d6,left,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04913	PASS	block conformality K8,d6,left,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04914	PASS	block conformality K8,d6,left,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04915	PASS	block conformality K8,d6,left,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04916	PASS	block conformality K8,d6,left,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04917	PASS	block conformality K8,d6,left,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04918	PASS	block conformality K8,d6,left,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04919	PASS	block conformality K8,d6,left,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04920	PASS	block conformality K8,d6,left,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04921	PASS	block conformality K8,d6,left,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04922	PASS	block conformality K8,d6,left,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04923	PASS	block conformality K8,d6,left,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04924	PASS	block Euler K8,d6,left,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04925	PASS	block conformality K8,d6,left,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04926	PASS	block conformality K8,d6,left,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04927	PASS	block conformality K8,d6,left,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04928	PASS	block conformality K8,d6,left,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04929	PASS	block conformality K8,d6,left,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04930	PASS	block conformality K8,d6,left,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04931	PASS	block conformality K8,d6,left,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04932	PASS	block conformality K8,d6,left,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04933	PASS	block conformality K8,d6,left,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04934	PASS	block conformality K8,d6,left,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04935	PASS	block conformality K8,d6,left,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04936	PASS	block conformality K8,d6,left,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04937	PASS	block conformality K8,d6,left,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04938	PASS	block conformality K8,d6,left,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04939	PASS	block conformality K8,d6,left,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04940	PASS	block conformality K8,d6,left,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04941	PASS	block conformality K8,d6,left,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04942	PASS	block conformality K8,d6,left,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04943	PASS	block conformality K8,d6,left,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04944	PASS	block conformality K8,d6,left,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04945	PASS	block conformality K8,d6,left,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04946	PASS	block conformality K8,d6,left,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04947	PASS	block conformality K8,d6,left,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04948	PASS	block conformality K8,d6,left,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04949	PASS	block conformality K8,d6,left,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04950	PASS	block conformality K8,d6,left,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04951	PASS	block conformality K8,d6,left,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04952	PASS	block conformality K8,d6,left,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04953	PASS	block conformality K8,d6,left,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04954	PASS	block conformality K8,d6,left,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04955	PASS	block conformality K8,d6,left,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04956	PASS	block conformality K8,d6,left,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04957	PASS	block conformality K8,d6,left,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04958	PASS	block conformality K8,d6,left,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04959	PASS	block conformality K8,d6,left,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04960	PASS	block conformality K8,d6,left,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04961	PASS	block Euler K8,d6,left,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04962	PASS	block conformality K8,d6,left,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04963	PASS	block conformality K8,d6,left,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04964	PASS	block conformality K8,d6,left,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04965	PASS	block conformality K8,d6,left,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04966	PASS	block conformality K8,d6,left,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04967	PASS	block conformality K8,d6,left,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04968	PASS	block conformality K8,d6,left,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04969	PASS	block conformality K8,d6,left,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04970	PASS	block conformality K8,d6,left,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04971	PASS	block conformality K8,d6,left,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04972	PASS	block conformality K8,d6,left,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04973	PASS	block conformality K8,d6,left,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04974	PASS	block conformality K8,d6,left,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04975	PASS	block conformality K8,d6,left,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04976	PASS	block conformality K8,d6,left,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04977	PASS	block conformality K8,d6,left,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04978	PASS	block conformality K8,d6,left,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04979	PASS	block conformality K8,d6,left,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04980	PASS	block conformality K8,d6,left,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04981	PASS	block conformality K8,d6,left,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04982	PASS	block conformality K8,d6,left,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04983	PASS	block conformality K8,d6,left,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04984	PASS	block conformality K8,d6,left,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04985	PASS	block conformality K8,d6,left,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04986	PASS	block conformality K8,d6,left,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04987	PASS	block conformality K8,d6,left,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04988	PASS	block conformality K8,d6,left,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04989	PASS	block conformality K8,d6,left,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04990	PASS	block conformality K8,d6,left,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04991	PASS	block conformality K8,d6,left,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04992	PASS	block conformality K8,d6,left,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04993	PASS	block conformality K8,d6,left,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04994	PASS	block conformality K8,d6,left,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04995	PASS	block conformality K8,d6,left,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04996	PASS	block conformality K8,d6,left,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04997	PASS	block conformality K8,d6,left,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04998	PASS	block Euler K8,d6,left,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::04999	PASS	block conformality K8,d6,left,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05000	PASS	block conformality K8,d6,left,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05001	PASS	block conformality K8,d6,left,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05002	PASS	block conformality K8,d6,left,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05003	PASS	block conformality K8,d6,left,sample1,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05004	PASS	block conformality K8,d6,left,sample1,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05005	PASS	block conformality K8,d6,left,sample1,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05006	PASS	block conformality K8,d6,left,sample1,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05007	PASS	block conformality K8,d6,left,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05008	PASS	block conformality K8,d6,left,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05009	PASS	block conformality K8,d6,left,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05010	PASS	block conformality K8,d6,left,sample1,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05011	PASS	block conformality K8,d6,left,sample1,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05012	PASS	block conformality K8,d6,left,sample1,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05013	PASS	block conformality K8,d6,left,sample1,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05014	PASS	block conformality K8,d6,left,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05015	PASS	block conformality K8,d6,left,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05016	PASS	block conformality K8,d6,left,sample1,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05017	PASS	block conformality K8,d6,left,sample1,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05018	PASS	block conformality K8,d6,left,sample1,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05019	PASS	block conformality K8,d6,left,sample1,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05020	PASS	block conformality K8,d6,left,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05021	PASS	block conformality K8,d6,left,sample1,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05022	PASS	block conformality K8,d6,left,sample1,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05023	PASS	block conformality K8,d6,left,sample1,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05024	PASS	block conformality K8,d6,left,sample1,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05025	PASS	block conformality K8,d6,left,sample1,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05026	PASS	block conformality K8,d6,left,sample1,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05027	PASS	block conformality K8,d6,left,sample1,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05028	PASS	block conformality K8,d6,left,sample1,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05029	PASS	block conformality K8,d6,left,sample1,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05030	PASS	block conformality K8,d6,left,sample1,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05031	PASS	block conformality K8,d6,left,sample1,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05032	PASS	block conformality K8,d6,left,sample1,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05033	PASS	block conformality K8,d6,left,sample1,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05034	PASS	block conformality K8,d6,left,sample1,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05035	PASS	block Euler K8,d6,left,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05036	PASS	scalar gradient K8,d6,left,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05037	PASS	norm K8,d6,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05038	PASS	block conformality K8,d6,right,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05039	PASS	block conformality K8,d6,right,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05040	PASS	block conformality K8,d6,right,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05041	PASS	block conformality K8,d6,right,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05042	PASS	block conformality K8,d6,right,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05043	PASS	block conformality K8,d6,right,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05044	PASS	block conformality K8,d6,right,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05045	PASS	block conformality K8,d6,right,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05046	PASS	block conformality K8,d6,right,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05047	PASS	block conformality K8,d6,right,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05048	PASS	block conformality K8,d6,right,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05049	PASS	block conformality K8,d6,right,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05050	PASS	block conformality K8,d6,right,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05051	PASS	block conformality K8,d6,right,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05052	PASS	block conformality K8,d6,right,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05053	PASS	block conformality K8,d6,right,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05054	PASS	block conformality K8,d6,right,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05055	PASS	block conformality K8,d6,right,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05056	PASS	block conformality K8,d6,right,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05057	PASS	block conformality K8,d6,right,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05058	PASS	block conformality K8,d6,right,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05059	PASS	block conformality K8,d6,right,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05060	PASS	block conformality K8,d6,right,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05061	PASS	block conformality K8,d6,right,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05062	PASS	block conformality K8,d6,right,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05063	PASS	block conformality K8,d6,right,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05064	PASS	block conformality K8,d6,right,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05065	PASS	block conformality K8,d6,right,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05066	PASS	block conformality K8,d6,right,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05067	PASS	block conformality K8,d6,right,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05068	PASS	block conformality K8,d6,right,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05069	PASS	block conformality K8,d6,right,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05070	PASS	block conformality K8,d6,right,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05071	PASS	block conformality K8,d6,right,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05072	PASS	block conformality K8,d6,right,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05073	PASS	block conformality K8,d6,right,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05074	PASS	block Euler K8,d6,right,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05075	PASS	block conformality K8,d6,right,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05076	PASS	block conformality K8,d6,right,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05077	PASS	block conformality K8,d6,right,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05078	PASS	block conformality K8,d6,right,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05079	PASS	block conformality K8,d6,right,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05080	PASS	block conformality K8,d6,right,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05081	PASS	block conformality K8,d6,right,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05082	PASS	block conformality K8,d6,right,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05083	PASS	block conformality K8,d6,right,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05084	PASS	block conformality K8,d6,right,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05085	PASS	block conformality K8,d6,right,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05086	PASS	block conformality K8,d6,right,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05087	PASS	block conformality K8,d6,right,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05088	PASS	block conformality K8,d6,right,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05089	PASS	block conformality K8,d6,right,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05090	PASS	block conformality K8,d6,right,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05091	PASS	block conformality K8,d6,right,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05092	PASS	block conformality K8,d6,right,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05093	PASS	block conformality K8,d6,right,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05094	PASS	block conformality K8,d6,right,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05095	PASS	block conformality K8,d6,right,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05096	PASS	block conformality K8,d6,right,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05097	PASS	block conformality K8,d6,right,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05098	PASS	block conformality K8,d6,right,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05099	PASS	block conformality K8,d6,right,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05100	PASS	block conformality K8,d6,right,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05101	PASS	block conformality K8,d6,right,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05102	PASS	block conformality K8,d6,right,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05103	PASS	block conformality K8,d6,right,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05104	PASS	block conformality K8,d6,right,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05105	PASS	block conformality K8,d6,right,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05106	PASS	block conformality K8,d6,right,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05107	PASS	block conformality K8,d6,right,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05108	PASS	block conformality K8,d6,right,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05109	PASS	block conformality K8,d6,right,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05110	PASS	block conformality K8,d6,right,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05111	PASS	block Euler K8,d6,right,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05112	PASS	block conformality K8,d6,right,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05113	PASS	block conformality K8,d6,right,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05114	PASS	block conformality K8,d6,right,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05115	PASS	block conformality K8,d6,right,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05116	PASS	block conformality K8,d6,right,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05117	PASS	block conformality K8,d6,right,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05118	PASS	block conformality K8,d6,right,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05119	PASS	block conformality K8,d6,right,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05120	PASS	block conformality K8,d6,right,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05121	PASS	block conformality K8,d6,right,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05122	PASS	block conformality K8,d6,right,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05123	PASS	block conformality K8,d6,right,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05124	PASS	block conformality K8,d6,right,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05125	PASS	block conformality K8,d6,right,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05126	PASS	block conformality K8,d6,right,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05127	PASS	block conformality K8,d6,right,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05128	PASS	block conformality K8,d6,right,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05129	PASS	block conformality K8,d6,right,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05130	PASS	block conformality K8,d6,right,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05131	PASS	block conformality K8,d6,right,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05132	PASS	block conformality K8,d6,right,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05133	PASS	block conformality K8,d6,right,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05134	PASS	block conformality K8,d6,right,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05135	PASS	block conformality K8,d6,right,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05136	PASS	block conformality K8,d6,right,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05137	PASS	block conformality K8,d6,right,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05138	PASS	block conformality K8,d6,right,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05139	PASS	block conformality K8,d6,right,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05140	PASS	block conformality K8,d6,right,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05141	PASS	block conformality K8,d6,right,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05142	PASS	block conformality K8,d6,right,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05143	PASS	block conformality K8,d6,right,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05144	PASS	block conformality K8,d6,right,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05145	PASS	block conformality K8,d6,right,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05146	PASS	block conformality K8,d6,right,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05147	PASS	block conformality K8,d6,right,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05148	PASS	block Euler K8,d6,right,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05149	PASS	block conformality K8,d6,right,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05150	PASS	block conformality K8,d6,right,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05151	PASS	block conformality K8,d6,right,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05152	PASS	block conformality K8,d6,right,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05153	PASS	block conformality K8,d6,right,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05154	PASS	block conformality K8,d6,right,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05155	PASS	block conformality K8,d6,right,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05156	PASS	block conformality K8,d6,right,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05157	PASS	block conformality K8,d6,right,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05158	PASS	block conformality K8,d6,right,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05159	PASS	block conformality K8,d6,right,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05160	PASS	block conformality K8,d6,right,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05161	PASS	block conformality K8,d6,right,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05162	PASS	block conformality K8,d6,right,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05163	PASS	block conformality K8,d6,right,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05164	PASS	block conformality K8,d6,right,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05165	PASS	block conformality K8,d6,right,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05166	PASS	block conformality K8,d6,right,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05167	PASS	block conformality K8,d6,right,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05168	PASS	block conformality K8,d6,right,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05169	PASS	block conformality K8,d6,right,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05170	PASS	block conformality K8,d6,right,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05171	PASS	block conformality K8,d6,right,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05172	PASS	block conformality K8,d6,right,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05173	PASS	block conformality K8,d6,right,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05174	PASS	block conformality K8,d6,right,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05175	PASS	block conformality K8,d6,right,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05176	PASS	block conformality K8,d6,right,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05177	PASS	block conformality K8,d6,right,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05178	PASS	block conformality K8,d6,right,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05179	PASS	block conformality K8,d6,right,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05180	PASS	block conformality K8,d6,right,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05181	PASS	block conformality K8,d6,right,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05182	PASS	block conformality K8,d6,right,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05183	PASS	block conformality K8,d6,right,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05184	PASS	block conformality K8,d6,right,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05185	PASS	block Euler K8,d6,right,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05186	PASS	block conformality K8,d6,right,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05187	PASS	block conformality K8,d6,right,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05188	PASS	block conformality K8,d6,right,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05189	PASS	block conformality K8,d6,right,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05190	PASS	block conformality K8,d6,right,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05191	PASS	block conformality K8,d6,right,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05192	PASS	block conformality K8,d6,right,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05193	PASS	block conformality K8,d6,right,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05194	PASS	block conformality K8,d6,right,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05195	PASS	block conformality K8,d6,right,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05196	PASS	block conformality K8,d6,right,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05197	PASS	block conformality K8,d6,right,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05198	PASS	block conformality K8,d6,right,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05199	PASS	block conformality K8,d6,right,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05200	PASS	block conformality K8,d6,right,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05201	PASS	block conformality K8,d6,right,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05202	PASS	block conformality K8,d6,right,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05203	PASS	block conformality K8,d6,right,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05204	PASS	block conformality K8,d6,right,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05205	PASS	block conformality K8,d6,right,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05206	PASS	block conformality K8,d6,right,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05207	PASS	block conformality K8,d6,right,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05208	PASS	block conformality K8,d6,right,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05209	PASS	block conformality K8,d6,right,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05210	PASS	block conformality K8,d6,right,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05211	PASS	block conformality K8,d6,right,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05212	PASS	block conformality K8,d6,right,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05213	PASS	block conformality K8,d6,right,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05214	PASS	block conformality K8,d6,right,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05215	PASS	block conformality K8,d6,right,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05216	PASS	block conformality K8,d6,right,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05217	PASS	block conformality K8,d6,right,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05218	PASS	block conformality K8,d6,right,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05219	PASS	block conformality K8,d6,right,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05220	PASS	block conformality K8,d6,right,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05221	PASS	block conformality K8,d6,right,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05222	PASS	block Euler K8,d6,right,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05223	PASS	block conformality K8,d6,right,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05224	PASS	block conformality K8,d6,right,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05225	PASS	block conformality K8,d6,right,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05226	PASS	block conformality K8,d6,right,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05227	PASS	block conformality K8,d6,right,sample0,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05228	PASS	block conformality K8,d6,right,sample0,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05229	PASS	block conformality K8,d6,right,sample0,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05230	PASS	block conformality K8,d6,right,sample0,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05231	PASS	block conformality K8,d6,right,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05232	PASS	block conformality K8,d6,right,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05233	PASS	block conformality K8,d6,right,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05234	PASS	block conformality K8,d6,right,sample0,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05235	PASS	block conformality K8,d6,right,sample0,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05236	PASS	block conformality K8,d6,right,sample0,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05237	PASS	block conformality K8,d6,right,sample0,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05238	PASS	block conformality K8,d6,right,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05239	PASS	block conformality K8,d6,right,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05240	PASS	block conformality K8,d6,right,sample0,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05241	PASS	block conformality K8,d6,right,sample0,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05242	PASS	block conformality K8,d6,right,sample0,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05243	PASS	block conformality K8,d6,right,sample0,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05244	PASS	block conformality K8,d6,right,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05245	PASS	block conformality K8,d6,right,sample0,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05246	PASS	block conformality K8,d6,right,sample0,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05247	PASS	block conformality K8,d6,right,sample0,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05248	PASS	block conformality K8,d6,right,sample0,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05249	PASS	block conformality K8,d6,right,sample0,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05250	PASS	block conformality K8,d6,right,sample0,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05251	PASS	block conformality K8,d6,right,sample0,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05252	PASS	block conformality K8,d6,right,sample0,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05253	PASS	block conformality K8,d6,right,sample0,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05254	PASS	block conformality K8,d6,right,sample0,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05255	PASS	block conformality K8,d6,right,sample0,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05256	PASS	block conformality K8,d6,right,sample0,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05257	PASS	block conformality K8,d6,right,sample0,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05258	PASS	block conformality K8,d6,right,sample0,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05259	PASS	block Euler K8,d6,right,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05260	PASS	scalar gradient K8,d6,right,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05261	PASS	norm K8,d6,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05262	PASS	block conformality K8,d6,right,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05263	PASS	block conformality K8,d6,right,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05264	PASS	block conformality K8,d6,right,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05265	PASS	block conformality K8,d6,right,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05266	PASS	block conformality K8,d6,right,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05267	PASS	block conformality K8,d6,right,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05268	PASS	block conformality K8,d6,right,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05269	PASS	block conformality K8,d6,right,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05270	PASS	block conformality K8,d6,right,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05271	PASS	block conformality K8,d6,right,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05272	PASS	block conformality K8,d6,right,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05273	PASS	block conformality K8,d6,right,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05274	PASS	block conformality K8,d6,right,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05275	PASS	block conformality K8,d6,right,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05276	PASS	block conformality K8,d6,right,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05277	PASS	block conformality K8,d6,right,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05278	PASS	block conformality K8,d6,right,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05279	PASS	block conformality K8,d6,right,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05280	PASS	block conformality K8,d6,right,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05281	PASS	block conformality K8,d6,right,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05282	PASS	block conformality K8,d6,right,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05283	PASS	block conformality K8,d6,right,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05284	PASS	block conformality K8,d6,right,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05285	PASS	block conformality K8,d6,right,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05286	PASS	block conformality K8,d6,right,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05287	PASS	block conformality K8,d6,right,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05288	PASS	block conformality K8,d6,right,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05289	PASS	block conformality K8,d6,right,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05290	PASS	block conformality K8,d6,right,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05291	PASS	block conformality K8,d6,right,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05292	PASS	block conformality K8,d6,right,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05293	PASS	block conformality K8,d6,right,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05294	PASS	block conformality K8,d6,right,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05295	PASS	block conformality K8,d6,right,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05296	PASS	block conformality K8,d6,right,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05297	PASS	block conformality K8,d6,right,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05298	PASS	block Euler K8,d6,right,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05299	PASS	block conformality K8,d6,right,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05300	PASS	block conformality K8,d6,right,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05301	PASS	block conformality K8,d6,right,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05302	PASS	block conformality K8,d6,right,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05303	PASS	block conformality K8,d6,right,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05304	PASS	block conformality K8,d6,right,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05305	PASS	block conformality K8,d6,right,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05306	PASS	block conformality K8,d6,right,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05307	PASS	block conformality K8,d6,right,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05308	PASS	block conformality K8,d6,right,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05309	PASS	block conformality K8,d6,right,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05310	PASS	block conformality K8,d6,right,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05311	PASS	block conformality K8,d6,right,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05312	PASS	block conformality K8,d6,right,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05313	PASS	block conformality K8,d6,right,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05314	PASS	block conformality K8,d6,right,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05315	PASS	block conformality K8,d6,right,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05316	PASS	block conformality K8,d6,right,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05317	PASS	block conformality K8,d6,right,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05318	PASS	block conformality K8,d6,right,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05319	PASS	block conformality K8,d6,right,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05320	PASS	block conformality K8,d6,right,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05321	PASS	block conformality K8,d6,right,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05322	PASS	block conformality K8,d6,right,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05323	PASS	block conformality K8,d6,right,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05324	PASS	block conformality K8,d6,right,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05325	PASS	block conformality K8,d6,right,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05326	PASS	block conformality K8,d6,right,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05327	PASS	block conformality K8,d6,right,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05328	PASS	block conformality K8,d6,right,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05329	PASS	block conformality K8,d6,right,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05330	PASS	block conformality K8,d6,right,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05331	PASS	block conformality K8,d6,right,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05332	PASS	block conformality K8,d6,right,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05333	PASS	block conformality K8,d6,right,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05334	PASS	block conformality K8,d6,right,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05335	PASS	block Euler K8,d6,right,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05336	PASS	block conformality K8,d6,right,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05337	PASS	block conformality K8,d6,right,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05338	PASS	block conformality K8,d6,right,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05339	PASS	block conformality K8,d6,right,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05340	PASS	block conformality K8,d6,right,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05341	PASS	block conformality K8,d6,right,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05342	PASS	block conformality K8,d6,right,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05343	PASS	block conformality K8,d6,right,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05344	PASS	block conformality K8,d6,right,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05345	PASS	block conformality K8,d6,right,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05346	PASS	block conformality K8,d6,right,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05347	PASS	block conformality K8,d6,right,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05348	PASS	block conformality K8,d6,right,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05349	PASS	block conformality K8,d6,right,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05350	PASS	block conformality K8,d6,right,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05351	PASS	block conformality K8,d6,right,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05352	PASS	block conformality K8,d6,right,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05353	PASS	block conformality K8,d6,right,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05354	PASS	block conformality K8,d6,right,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05355	PASS	block conformality K8,d6,right,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05356	PASS	block conformality K8,d6,right,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05357	PASS	block conformality K8,d6,right,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05358	PASS	block conformality K8,d6,right,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05359	PASS	block conformality K8,d6,right,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05360	PASS	block conformality K8,d6,right,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05361	PASS	block conformality K8,d6,right,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05362	PASS	block conformality K8,d6,right,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05363	PASS	block conformality K8,d6,right,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05364	PASS	block conformality K8,d6,right,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05365	PASS	block conformality K8,d6,right,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05366	PASS	block conformality K8,d6,right,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05367	PASS	block conformality K8,d6,right,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05368	PASS	block conformality K8,d6,right,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05369	PASS	block conformality K8,d6,right,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05370	PASS	block conformality K8,d6,right,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05371	PASS	block conformality K8,d6,right,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05372	PASS	block Euler K8,d6,right,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05373	PASS	block conformality K8,d6,right,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05374	PASS	block conformality K8,d6,right,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05375	PASS	block conformality K8,d6,right,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05376	PASS	block conformality K8,d6,right,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05377	PASS	block conformality K8,d6,right,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05378	PASS	block conformality K8,d6,right,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05379	PASS	block conformality K8,d6,right,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05380	PASS	block conformality K8,d6,right,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05381	PASS	block conformality K8,d6,right,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05382	PASS	block conformality K8,d6,right,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05383	PASS	block conformality K8,d6,right,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05384	PASS	block conformality K8,d6,right,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05385	PASS	block conformality K8,d6,right,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05386	PASS	block conformality K8,d6,right,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05387	PASS	block conformality K8,d6,right,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05388	PASS	block conformality K8,d6,right,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05389	PASS	block conformality K8,d6,right,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05390	PASS	block conformality K8,d6,right,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05391	PASS	block conformality K8,d6,right,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05392	PASS	block conformality K8,d6,right,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05393	PASS	block conformality K8,d6,right,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05394	PASS	block conformality K8,d6,right,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05395	PASS	block conformality K8,d6,right,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05396	PASS	block conformality K8,d6,right,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05397	PASS	block conformality K8,d6,right,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05398	PASS	block conformality K8,d6,right,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05399	PASS	block conformality K8,d6,right,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05400	PASS	block conformality K8,d6,right,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05401	PASS	block conformality K8,d6,right,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05402	PASS	block conformality K8,d6,right,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05403	PASS	block conformality K8,d6,right,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05404	PASS	block conformality K8,d6,right,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05405	PASS	block conformality K8,d6,right,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05406	PASS	block conformality K8,d6,right,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05407	PASS	block conformality K8,d6,right,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05408	PASS	block conformality K8,d6,right,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05409	PASS	block Euler K8,d6,right,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05410	PASS	block conformality K8,d6,right,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05411	PASS	block conformality K8,d6,right,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05412	PASS	block conformality K8,d6,right,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05413	PASS	block conformality K8,d6,right,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05414	PASS	block conformality K8,d6,right,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05415	PASS	block conformality K8,d6,right,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05416	PASS	block conformality K8,d6,right,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05417	PASS	block conformality K8,d6,right,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05418	PASS	block conformality K8,d6,right,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05419	PASS	block conformality K8,d6,right,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05420	PASS	block conformality K8,d6,right,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05421	PASS	block conformality K8,d6,right,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05422	PASS	block conformality K8,d6,right,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05423	PASS	block conformality K8,d6,right,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05424	PASS	block conformality K8,d6,right,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05425	PASS	block conformality K8,d6,right,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05426	PASS	block conformality K8,d6,right,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05427	PASS	block conformality K8,d6,right,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05428	PASS	block conformality K8,d6,right,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05429	PASS	block conformality K8,d6,right,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05430	PASS	block conformality K8,d6,right,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05431	PASS	block conformality K8,d6,right,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05432	PASS	block conformality K8,d6,right,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05433	PASS	block conformality K8,d6,right,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05434	PASS	block conformality K8,d6,right,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05435	PASS	block conformality K8,d6,right,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05436	PASS	block conformality K8,d6,right,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05437	PASS	block conformality K8,d6,right,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05438	PASS	block conformality K8,d6,right,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05439	PASS	block conformality K8,d6,right,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05440	PASS	block conformality K8,d6,right,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05441	PASS	block conformality K8,d6,right,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05442	PASS	block conformality K8,d6,right,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05443	PASS	block conformality K8,d6,right,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05444	PASS	block conformality K8,d6,right,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05445	PASS	block conformality K8,d6,right,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05446	PASS	block Euler K8,d6,right,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05447	PASS	block conformality K8,d6,right,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05448	PASS	block conformality K8,d6,right,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05449	PASS	block conformality K8,d6,right,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05450	PASS	block conformality K8,d6,right,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05451	PASS	block conformality K8,d6,right,sample1,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05452	PASS	block conformality K8,d6,right,sample1,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05453	PASS	block conformality K8,d6,right,sample1,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05454	PASS	block conformality K8,d6,right,sample1,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05455	PASS	block conformality K8,d6,right,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05456	PASS	block conformality K8,d6,right,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05457	PASS	block conformality K8,d6,right,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05458	PASS	block conformality K8,d6,right,sample1,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05459	PASS	block conformality K8,d6,right,sample1,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05460	PASS	block conformality K8,d6,right,sample1,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05461	PASS	block conformality K8,d6,right,sample1,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05462	PASS	block conformality K8,d6,right,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05463	PASS	block conformality K8,d6,right,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05464	PASS	block conformality K8,d6,right,sample1,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05465	PASS	block conformality K8,d6,right,sample1,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05466	PASS	block conformality K8,d6,right,sample1,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05467	PASS	block conformality K8,d6,right,sample1,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05468	PASS	block conformality K8,d6,right,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05469	PASS	block conformality K8,d6,right,sample1,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05470	PASS	block conformality K8,d6,right,sample1,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05471	PASS	block conformality K8,d6,right,sample1,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05472	PASS	block conformality K8,d6,right,sample1,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05473	PASS	block conformality K8,d6,right,sample1,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05474	PASS	block conformality K8,d6,right,sample1,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05475	PASS	block conformality K8,d6,right,sample1,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05476	PASS	block conformality K8,d6,right,sample1,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05477	PASS	block conformality K8,d6,right,sample1,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05478	PASS	block conformality K8,d6,right,sample1,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05479	PASS	block conformality K8,d6,right,sample1,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05480	PASS	block conformality K8,d6,right,sample1,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05481	PASS	block conformality K8,d6,right,sample1,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05482	PASS	block conformality K8,d6,right,sample1,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05483	PASS	block Euler K8,d6,right,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05484	PASS	scalar gradient K8,d6,right,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05485	PASS	norm K8,d6,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05486	PASS	block conformality K8,d6,balanced,sample0,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05487	PASS	block conformality K8,d6,balanced,sample0,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05488	PASS	block conformality K8,d6,balanced,sample0,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05489	PASS	block conformality K8,d6,balanced,sample0,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05490	PASS	block conformality K8,d6,balanced,sample0,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05491	PASS	block conformality K8,d6,balanced,sample0,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05492	PASS	block conformality K8,d6,balanced,sample0,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05493	PASS	block conformality K8,d6,balanced,sample0,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05494	PASS	block conformality K8,d6,balanced,sample0,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05495	PASS	block conformality K8,d6,balanced,sample0,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05496	PASS	block conformality K8,d6,balanced,sample0,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05497	PASS	block conformality K8,d6,balanced,sample0,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05498	PASS	block conformality K8,d6,balanced,sample0,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05499	PASS	block conformality K8,d6,balanced,sample0,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05500	PASS	block conformality K8,d6,balanced,sample0,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05501	PASS	block conformality K8,d6,balanced,sample0,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05502	PASS	block conformality K8,d6,balanced,sample0,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05503	PASS	block conformality K8,d6,balanced,sample0,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05504	PASS	block conformality K8,d6,balanced,sample0,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05505	PASS	block conformality K8,d6,balanced,sample0,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05506	PASS	block conformality K8,d6,balanced,sample0,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05507	PASS	block conformality K8,d6,balanced,sample0,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05508	PASS	block conformality K8,d6,balanced,sample0,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05509	PASS	block conformality K8,d6,balanced,sample0,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05510	PASS	block conformality K8,d6,balanced,sample0,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05511	PASS	block conformality K8,d6,balanced,sample0,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05512	PASS	block conformality K8,d6,balanced,sample0,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05513	PASS	block conformality K8,d6,balanced,sample0,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05514	PASS	block conformality K8,d6,balanced,sample0,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05515	PASS	block conformality K8,d6,balanced,sample0,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05516	PASS	block conformality K8,d6,balanced,sample0,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05517	PASS	block conformality K8,d6,balanced,sample0,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05518	PASS	block conformality K8,d6,balanced,sample0,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05519	PASS	block conformality K8,d6,balanced,sample0,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05520	PASS	block conformality K8,d6,balanced,sample0,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05521	PASS	block conformality K8,d6,balanced,sample0,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05522	PASS	block Euler K8,d6,balanced,sample0,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05523	PASS	block conformality K8,d6,balanced,sample0,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05524	PASS	block conformality K8,d6,balanced,sample0,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05525	PASS	block conformality K8,d6,balanced,sample0,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05526	PASS	block conformality K8,d6,balanced,sample0,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05527	PASS	block conformality K8,d6,balanced,sample0,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05528	PASS	block conformality K8,d6,balanced,sample0,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05529	PASS	block conformality K8,d6,balanced,sample0,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05530	PASS	block conformality K8,d6,balanced,sample0,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05531	PASS	block conformality K8,d6,balanced,sample0,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05532	PASS	block conformality K8,d6,balanced,sample0,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05533	PASS	block conformality K8,d6,balanced,sample0,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05534	PASS	block conformality K8,d6,balanced,sample0,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05535	PASS	block conformality K8,d6,balanced,sample0,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05536	PASS	block conformality K8,d6,balanced,sample0,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05537	PASS	block conformality K8,d6,balanced,sample0,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05538	PASS	block conformality K8,d6,balanced,sample0,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05539	PASS	block conformality K8,d6,balanced,sample0,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05540	PASS	block conformality K8,d6,balanced,sample0,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05541	PASS	block conformality K8,d6,balanced,sample0,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05542	PASS	block conformality K8,d6,balanced,sample0,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05543	PASS	block conformality K8,d6,balanced,sample0,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05544	PASS	block conformality K8,d6,balanced,sample0,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05545	PASS	block conformality K8,d6,balanced,sample0,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05546	PASS	block conformality K8,d6,balanced,sample0,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05547	PASS	block conformality K8,d6,balanced,sample0,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05548	PASS	block conformality K8,d6,balanced,sample0,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05549	PASS	block conformality K8,d6,balanced,sample0,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05550	PASS	block conformality K8,d6,balanced,sample0,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05551	PASS	block conformality K8,d6,balanced,sample0,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05552	PASS	block conformality K8,d6,balanced,sample0,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05553	PASS	block conformality K8,d6,balanced,sample0,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05554	PASS	block conformality K8,d6,balanced,sample0,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05555	PASS	block conformality K8,d6,balanced,sample0,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05556	PASS	block conformality K8,d6,balanced,sample0,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05557	PASS	block conformality K8,d6,balanced,sample0,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05558	PASS	block conformality K8,d6,balanced,sample0,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05559	PASS	block Euler K8,d6,balanced,sample0,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05560	PASS	block conformality K8,d6,balanced,sample0,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05561	PASS	block conformality K8,d6,balanced,sample0,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05562	PASS	block conformality K8,d6,balanced,sample0,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05563	PASS	block conformality K8,d6,balanced,sample0,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05564	PASS	block conformality K8,d6,balanced,sample0,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05565	PASS	block conformality K8,d6,balanced,sample0,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05566	PASS	block conformality K8,d6,balanced,sample0,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05567	PASS	block conformality K8,d6,balanced,sample0,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05568	PASS	block conformality K8,d6,balanced,sample0,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05569	PASS	block conformality K8,d6,balanced,sample0,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05570	PASS	block conformality K8,d6,balanced,sample0,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05571	PASS	block conformality K8,d6,balanced,sample0,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05572	PASS	block conformality K8,d6,balanced,sample0,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05573	PASS	block conformality K8,d6,balanced,sample0,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05574	PASS	block conformality K8,d6,balanced,sample0,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05575	PASS	block conformality K8,d6,balanced,sample0,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05576	PASS	block conformality K8,d6,balanced,sample0,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05577	PASS	block conformality K8,d6,balanced,sample0,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05578	PASS	block conformality K8,d6,balanced,sample0,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05579	PASS	block conformality K8,d6,balanced,sample0,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05580	PASS	block conformality K8,d6,balanced,sample0,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05581	PASS	block conformality K8,d6,balanced,sample0,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05582	PASS	block conformality K8,d6,balanced,sample0,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05583	PASS	block conformality K8,d6,balanced,sample0,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05584	PASS	block conformality K8,d6,balanced,sample0,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05585	PASS	block conformality K8,d6,balanced,sample0,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05586	PASS	block conformality K8,d6,balanced,sample0,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05587	PASS	block conformality K8,d6,balanced,sample0,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05588	PASS	block conformality K8,d6,balanced,sample0,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05589	PASS	block conformality K8,d6,balanced,sample0,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05590	PASS	block conformality K8,d6,balanced,sample0,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05591	PASS	block conformality K8,d6,balanced,sample0,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05592	PASS	block conformality K8,d6,balanced,sample0,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05593	PASS	block conformality K8,d6,balanced,sample0,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05594	PASS	block conformality K8,d6,balanced,sample0,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05595	PASS	block conformality K8,d6,balanced,sample0,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05596	PASS	block Euler K8,d6,balanced,sample0,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05597	PASS	block conformality K8,d6,balanced,sample0,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05598	PASS	block conformality K8,d6,balanced,sample0,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05599	PASS	block conformality K8,d6,balanced,sample0,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05600	PASS	block conformality K8,d6,balanced,sample0,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05601	PASS	block conformality K8,d6,balanced,sample0,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05602	PASS	block conformality K8,d6,balanced,sample0,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05603	PASS	block conformality K8,d6,balanced,sample0,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05604	PASS	block conformality K8,d6,balanced,sample0,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05605	PASS	block conformality K8,d6,balanced,sample0,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05606	PASS	block conformality K8,d6,balanced,sample0,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05607	PASS	block conformality K8,d6,balanced,sample0,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05608	PASS	block conformality K8,d6,balanced,sample0,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05609	PASS	block conformality K8,d6,balanced,sample0,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05610	PASS	block conformality K8,d6,balanced,sample0,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05611	PASS	block conformality K8,d6,balanced,sample0,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05612	PASS	block conformality K8,d6,balanced,sample0,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05613	PASS	block conformality K8,d6,balanced,sample0,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05614	PASS	block conformality K8,d6,balanced,sample0,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05615	PASS	block conformality K8,d6,balanced,sample0,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05616	PASS	block conformality K8,d6,balanced,sample0,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05617	PASS	block conformality K8,d6,balanced,sample0,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05618	PASS	block conformality K8,d6,balanced,sample0,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05619	PASS	block conformality K8,d6,balanced,sample0,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05620	PASS	block conformality K8,d6,balanced,sample0,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05621	PASS	block conformality K8,d6,balanced,sample0,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05622	PASS	block conformality K8,d6,balanced,sample0,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05623	PASS	block conformality K8,d6,balanced,sample0,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05624	PASS	block conformality K8,d6,balanced,sample0,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05625	PASS	block conformality K8,d6,balanced,sample0,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05626	PASS	block conformality K8,d6,balanced,sample0,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05627	PASS	block conformality K8,d6,balanced,sample0,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05628	PASS	block conformality K8,d6,balanced,sample0,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05629	PASS	block conformality K8,d6,balanced,sample0,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05630	PASS	block conformality K8,d6,balanced,sample0,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05631	PASS	block conformality K8,d6,balanced,sample0,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05632	PASS	block conformality K8,d6,balanced,sample0,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05633	PASS	block Euler K8,d6,balanced,sample0,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05634	PASS	block conformality K8,d6,balanced,sample0,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05635	PASS	block conformality K8,d6,balanced,sample0,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05636	PASS	block conformality K8,d6,balanced,sample0,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05637	PASS	block conformality K8,d6,balanced,sample0,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05638	PASS	block conformality K8,d6,balanced,sample0,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05639	PASS	block conformality K8,d6,balanced,sample0,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05640	PASS	block conformality K8,d6,balanced,sample0,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05641	PASS	block conformality K8,d6,balanced,sample0,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05642	PASS	block conformality K8,d6,balanced,sample0,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05643	PASS	block conformality K8,d6,balanced,sample0,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05644	PASS	block conformality K8,d6,balanced,sample0,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05645	PASS	block conformality K8,d6,balanced,sample0,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05646	PASS	block conformality K8,d6,balanced,sample0,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05647	PASS	block conformality K8,d6,balanced,sample0,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05648	PASS	block conformality K8,d6,balanced,sample0,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05649	PASS	block conformality K8,d6,balanced,sample0,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05650	PASS	block conformality K8,d6,balanced,sample0,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05651	PASS	block conformality K8,d6,balanced,sample0,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05652	PASS	block conformality K8,d6,balanced,sample0,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05653	PASS	block conformality K8,d6,balanced,sample0,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05654	PASS	block conformality K8,d6,balanced,sample0,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05655	PASS	block conformality K8,d6,balanced,sample0,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05656	PASS	block conformality K8,d6,balanced,sample0,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05657	PASS	block conformality K8,d6,balanced,sample0,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05658	PASS	block conformality K8,d6,balanced,sample0,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05659	PASS	block conformality K8,d6,balanced,sample0,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05660	PASS	block conformality K8,d6,balanced,sample0,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05661	PASS	block conformality K8,d6,balanced,sample0,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05662	PASS	block conformality K8,d6,balanced,sample0,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05663	PASS	block conformality K8,d6,balanced,sample0,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05664	PASS	block conformality K8,d6,balanced,sample0,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05665	PASS	block conformality K8,d6,balanced,sample0,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05666	PASS	block conformality K8,d6,balanced,sample0,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05667	PASS	block conformality K8,d6,balanced,sample0,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05668	PASS	block conformality K8,d6,balanced,sample0,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05669	PASS	block conformality K8,d6,balanced,sample0,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05670	PASS	block Euler K8,d6,balanced,sample0,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05671	PASS	block conformality K8,d6,balanced,sample0,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05672	PASS	block conformality K8,d6,balanced,sample0,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05673	PASS	block conformality K8,d6,balanced,sample0,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05674	PASS	block conformality K8,d6,balanced,sample0,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05675	PASS	block conformality K8,d6,balanced,sample0,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05676	PASS	block conformality K8,d6,balanced,sample0,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05677	PASS	block conformality K8,d6,balanced,sample0,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05678	PASS	block conformality K8,d6,balanced,sample0,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05679	PASS	block conformality K8,d6,balanced,sample0,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05680	PASS	block conformality K8,d6,balanced,sample0,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05681	PASS	block conformality K8,d6,balanced,sample0,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05682	PASS	block conformality K8,d6,balanced,sample0,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05683	PASS	block conformality K8,d6,balanced,sample0,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05684	PASS	block conformality K8,d6,balanced,sample0,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05685	PASS	block conformality K8,d6,balanced,sample0,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05686	PASS	block conformality K8,d6,balanced,sample0,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05687	PASS	block conformality K8,d6,balanced,sample0,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05688	PASS	block conformality K8,d6,balanced,sample0,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05689	PASS	block conformality K8,d6,balanced,sample0,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05690	PASS	block conformality K8,d6,balanced,sample0,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05691	PASS	block conformality K8,d6,balanced,sample0,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05692	PASS	block conformality K8,d6,balanced,sample0,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05693	PASS	block conformality K8,d6,balanced,sample0,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05694	PASS	block conformality K8,d6,balanced,sample0,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05695	PASS	block conformality K8,d6,balanced,sample0,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05696	PASS	block conformality K8,d6,balanced,sample0,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05697	PASS	block conformality K8,d6,balanced,sample0,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05698	PASS	block conformality K8,d6,balanced,sample0,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05699	PASS	block conformality K8,d6,balanced,sample0,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05700	PASS	block conformality K8,d6,balanced,sample0,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05701	PASS	block conformality K8,d6,balanced,sample0,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05702	PASS	block conformality K8,d6,balanced,sample0,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05703	PASS	block conformality K8,d6,balanced,sample0,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05704	PASS	block conformality K8,d6,balanced,sample0,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05705	PASS	block conformality K8,d6,balanced,sample0,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05706	PASS	block conformality K8,d6,balanced,sample0,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05707	PASS	block Euler K8,d6,balanced,sample0,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05708	PASS	scalar gradient K8,d6,balanced,sample0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05709	PASS	norm K8,d6,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05710	PASS	block conformality K8,d6,balanced,sample1,a0,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05711	PASS	block conformality K8,d6,balanced,sample1,a0,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05712	PASS	block conformality K8,d6,balanced,sample1,a0,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05713	PASS	block conformality K8,d6,balanced,sample1,a0,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05714	PASS	block conformality K8,d6,balanced,sample1,a0,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05715	PASS	block conformality K8,d6,balanced,sample1,a0,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05716	PASS	block conformality K8,d6,balanced,sample1,a0,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05717	PASS	block conformality K8,d6,balanced,sample1,a0,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05718	PASS	block conformality K8,d6,balanced,sample1,a0,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05719	PASS	block conformality K8,d6,balanced,sample1,a0,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05720	PASS	block conformality K8,d6,balanced,sample1,a0,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05721	PASS	block conformality K8,d6,balanced,sample1,a0,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05722	PASS	block conformality K8,d6,balanced,sample1,a0,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05723	PASS	block conformality K8,d6,balanced,sample1,a0,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05724	PASS	block conformality K8,d6,balanced,sample1,a0,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05725	PASS	block conformality K8,d6,balanced,sample1,a0,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05726	PASS	block conformality K8,d6,balanced,sample1,a0,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05727	PASS	block conformality K8,d6,balanced,sample1,a0,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05728	PASS	block conformality K8,d6,balanced,sample1,a0,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05729	PASS	block conformality K8,d6,balanced,sample1,a0,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05730	PASS	block conformality K8,d6,balanced,sample1,a0,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05731	PASS	block conformality K8,d6,balanced,sample1,a0,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05732	PASS	block conformality K8,d6,balanced,sample1,a0,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05733	PASS	block conformality K8,d6,balanced,sample1,a0,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05734	PASS	block conformality K8,d6,balanced,sample1,a0,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05735	PASS	block conformality K8,d6,balanced,sample1,a0,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05736	PASS	block conformality K8,d6,balanced,sample1,a0,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05737	PASS	block conformality K8,d6,balanced,sample1,a0,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05738	PASS	block conformality K8,d6,balanced,sample1,a0,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05739	PASS	block conformality K8,d6,balanced,sample1,a0,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05740	PASS	block conformality K8,d6,balanced,sample1,a0,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05741	PASS	block conformality K8,d6,balanced,sample1,a0,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05742	PASS	block conformality K8,d6,balanced,sample1,a0,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05743	PASS	block conformality K8,d6,balanced,sample1,a0,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05744	PASS	block conformality K8,d6,balanced,sample1,a0,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05745	PASS	block conformality K8,d6,balanced,sample1,a0,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05746	PASS	block Euler K8,d6,balanced,sample1,a0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05747	PASS	block conformality K8,d6,balanced,sample1,a1,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05748	PASS	block conformality K8,d6,balanced,sample1,a1,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05749	PASS	block conformality K8,d6,balanced,sample1,a1,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05750	PASS	block conformality K8,d6,balanced,sample1,a1,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05751	PASS	block conformality K8,d6,balanced,sample1,a1,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05752	PASS	block conformality K8,d6,balanced,sample1,a1,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05753	PASS	block conformality K8,d6,balanced,sample1,a1,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05754	PASS	block conformality K8,d6,balanced,sample1,a1,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05755	PASS	block conformality K8,d6,balanced,sample1,a1,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05756	PASS	block conformality K8,d6,balanced,sample1,a1,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05757	PASS	block conformality K8,d6,balanced,sample1,a1,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05758	PASS	block conformality K8,d6,balanced,sample1,a1,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05759	PASS	block conformality K8,d6,balanced,sample1,a1,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05760	PASS	block conformality K8,d6,balanced,sample1,a1,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05761	PASS	block conformality K8,d6,balanced,sample1,a1,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05762	PASS	block conformality K8,d6,balanced,sample1,a1,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05763	PASS	block conformality K8,d6,balanced,sample1,a1,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05764	PASS	block conformality K8,d6,balanced,sample1,a1,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05765	PASS	block conformality K8,d6,balanced,sample1,a1,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05766	PASS	block conformality K8,d6,balanced,sample1,a1,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05767	PASS	block conformality K8,d6,balanced,sample1,a1,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05768	PASS	block conformality K8,d6,balanced,sample1,a1,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05769	PASS	block conformality K8,d6,balanced,sample1,a1,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05770	PASS	block conformality K8,d6,balanced,sample1,a1,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05771	PASS	block conformality K8,d6,balanced,sample1,a1,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05772	PASS	block conformality K8,d6,balanced,sample1,a1,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05773	PASS	block conformality K8,d6,balanced,sample1,a1,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05774	PASS	block conformality K8,d6,balanced,sample1,a1,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05775	PASS	block conformality K8,d6,balanced,sample1,a1,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05776	PASS	block conformality K8,d6,balanced,sample1,a1,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05777	PASS	block conformality K8,d6,balanced,sample1,a1,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05778	PASS	block conformality K8,d6,balanced,sample1,a1,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05779	PASS	block conformality K8,d6,balanced,sample1,a1,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05780	PASS	block conformality K8,d6,balanced,sample1,a1,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05781	PASS	block conformality K8,d6,balanced,sample1,a1,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05782	PASS	block conformality K8,d6,balanced,sample1,a1,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05783	PASS	block Euler K8,d6,balanced,sample1,a1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05784	PASS	block conformality K8,d6,balanced,sample1,a2,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05785	PASS	block conformality K8,d6,balanced,sample1,a2,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05786	PASS	block conformality K8,d6,balanced,sample1,a2,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05787	PASS	block conformality K8,d6,balanced,sample1,a2,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05788	PASS	block conformality K8,d6,balanced,sample1,a2,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05789	PASS	block conformality K8,d6,balanced,sample1,a2,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05790	PASS	block conformality K8,d6,balanced,sample1,a2,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05791	PASS	block conformality K8,d6,balanced,sample1,a2,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05792	PASS	block conformality K8,d6,balanced,sample1,a2,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05793	PASS	block conformality K8,d6,balanced,sample1,a2,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05794	PASS	block conformality K8,d6,balanced,sample1,a2,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05795	PASS	block conformality K8,d6,balanced,sample1,a2,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05796	PASS	block conformality K8,d6,balanced,sample1,a2,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05797	PASS	block conformality K8,d6,balanced,sample1,a2,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05798	PASS	block conformality K8,d6,balanced,sample1,a2,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05799	PASS	block conformality K8,d6,balanced,sample1,a2,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05800	PASS	block conformality K8,d6,balanced,sample1,a2,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05801	PASS	block conformality K8,d6,balanced,sample1,a2,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05802	PASS	block conformality K8,d6,balanced,sample1,a2,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05803	PASS	block conformality K8,d6,balanced,sample1,a2,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05804	PASS	block conformality K8,d6,balanced,sample1,a2,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05805	PASS	block conformality K8,d6,balanced,sample1,a2,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05806	PASS	block conformality K8,d6,balanced,sample1,a2,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05807	PASS	block conformality K8,d6,balanced,sample1,a2,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05808	PASS	block conformality K8,d6,balanced,sample1,a2,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05809	PASS	block conformality K8,d6,balanced,sample1,a2,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05810	PASS	block conformality K8,d6,balanced,sample1,a2,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05811	PASS	block conformality K8,d6,balanced,sample1,a2,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05812	PASS	block conformality K8,d6,balanced,sample1,a2,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05813	PASS	block conformality K8,d6,balanced,sample1,a2,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05814	PASS	block conformality K8,d6,balanced,sample1,a2,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05815	PASS	block conformality K8,d6,balanced,sample1,a2,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05816	PASS	block conformality K8,d6,balanced,sample1,a2,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05817	PASS	block conformality K8,d6,balanced,sample1,a2,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05818	PASS	block conformality K8,d6,balanced,sample1,a2,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05819	PASS	block conformality K8,d6,balanced,sample1,a2,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05820	PASS	block Euler K8,d6,balanced,sample1,a2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05821	PASS	block conformality K8,d6,balanced,sample1,a3,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05822	PASS	block conformality K8,d6,balanced,sample1,a3,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05823	PASS	block conformality K8,d6,balanced,sample1,a3,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05824	PASS	block conformality K8,d6,balanced,sample1,a3,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05825	PASS	block conformality K8,d6,balanced,sample1,a3,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05826	PASS	block conformality K8,d6,balanced,sample1,a3,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05827	PASS	block conformality K8,d6,balanced,sample1,a3,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05828	PASS	block conformality K8,d6,balanced,sample1,a3,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05829	PASS	block conformality K8,d6,balanced,sample1,a3,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05830	PASS	block conformality K8,d6,balanced,sample1,a3,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05831	PASS	block conformality K8,d6,balanced,sample1,a3,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05832	PASS	block conformality K8,d6,balanced,sample1,a3,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05833	PASS	block conformality K8,d6,balanced,sample1,a3,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05834	PASS	block conformality K8,d6,balanced,sample1,a3,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05835	PASS	block conformality K8,d6,balanced,sample1,a3,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05836	PASS	block conformality K8,d6,balanced,sample1,a3,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05837	PASS	block conformality K8,d6,balanced,sample1,a3,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05838	PASS	block conformality K8,d6,balanced,sample1,a3,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05839	PASS	block conformality K8,d6,balanced,sample1,a3,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05840	PASS	block conformality K8,d6,balanced,sample1,a3,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05841	PASS	block conformality K8,d6,balanced,sample1,a3,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05842	PASS	block conformality K8,d6,balanced,sample1,a3,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05843	PASS	block conformality K8,d6,balanced,sample1,a3,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05844	PASS	block conformality K8,d6,balanced,sample1,a3,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05845	PASS	block conformality K8,d6,balanced,sample1,a3,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05846	PASS	block conformality K8,d6,balanced,sample1,a3,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05847	PASS	block conformality K8,d6,balanced,sample1,a3,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05848	PASS	block conformality K8,d6,balanced,sample1,a3,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05849	PASS	block conformality K8,d6,balanced,sample1,a3,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05850	PASS	block conformality K8,d6,balanced,sample1,a3,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05851	PASS	block conformality K8,d6,balanced,sample1,a3,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05852	PASS	block conformality K8,d6,balanced,sample1,a3,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05853	PASS	block conformality K8,d6,balanced,sample1,a3,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05854	PASS	block conformality K8,d6,balanced,sample1,a3,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05855	PASS	block conformality K8,d6,balanced,sample1,a3,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05856	PASS	block conformality K8,d6,balanced,sample1,a3,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05857	PASS	block Euler K8,d6,balanced,sample1,a3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05858	PASS	block conformality K8,d6,balanced,sample1,a4,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05859	PASS	block conformality K8,d6,balanced,sample1,a4,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05860	PASS	block conformality K8,d6,balanced,sample1,a4,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05861	PASS	block conformality K8,d6,balanced,sample1,a4,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05862	PASS	block conformality K8,d6,balanced,sample1,a4,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05863	PASS	block conformality K8,d6,balanced,sample1,a4,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05864	PASS	block conformality K8,d6,balanced,sample1,a4,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05865	PASS	block conformality K8,d6,balanced,sample1,a4,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05866	PASS	block conformality K8,d6,balanced,sample1,a4,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05867	PASS	block conformality K8,d6,balanced,sample1,a4,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05868	PASS	block conformality K8,d6,balanced,sample1,a4,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05869	PASS	block conformality K8,d6,balanced,sample1,a4,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05870	PASS	block conformality K8,d6,balanced,sample1,a4,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05871	PASS	block conformality K8,d6,balanced,sample1,a4,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05872	PASS	block conformality K8,d6,balanced,sample1,a4,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05873	PASS	block conformality K8,d6,balanced,sample1,a4,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05874	PASS	block conformality K8,d6,balanced,sample1,a4,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05875	PASS	block conformality K8,d6,balanced,sample1,a4,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05876	PASS	block conformality K8,d6,balanced,sample1,a4,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05877	PASS	block conformality K8,d6,balanced,sample1,a4,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05878	PASS	block conformality K8,d6,balanced,sample1,a4,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05879	PASS	block conformality K8,d6,balanced,sample1,a4,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05880	PASS	block conformality K8,d6,balanced,sample1,a4,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05881	PASS	block conformality K8,d6,balanced,sample1,a4,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05882	PASS	block conformality K8,d6,balanced,sample1,a4,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05883	PASS	block conformality K8,d6,balanced,sample1,a4,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05884	PASS	block conformality K8,d6,balanced,sample1,a4,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05885	PASS	block conformality K8,d6,balanced,sample1,a4,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05886	PASS	block conformality K8,d6,balanced,sample1,a4,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05887	PASS	block conformality K8,d6,balanced,sample1,a4,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05888	PASS	block conformality K8,d6,balanced,sample1,a4,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05889	PASS	block conformality K8,d6,balanced,sample1,a4,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05890	PASS	block conformality K8,d6,balanced,sample1,a4,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05891	PASS	block conformality K8,d6,balanced,sample1,a4,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05892	PASS	block conformality K8,d6,balanced,sample1,a4,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05893	PASS	block conformality K8,d6,balanced,sample1,a4,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05894	PASS	block Euler K8,d6,balanced,sample1,a4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05895	PASS	block conformality K8,d6,balanced,sample1,a5,0,0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05896	PASS	block conformality K8,d6,balanced,sample1,a5,0,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05897	PASS	block conformality K8,d6,balanced,sample1,a5,0,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05898	PASS	block conformality K8,d6,balanced,sample1,a5,0,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05899	PASS	block conformality K8,d6,balanced,sample1,a5,0,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05900	PASS	block conformality K8,d6,balanced,sample1,a5,0,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05901	PASS	block conformality K8,d6,balanced,sample1,a5,0,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05902	PASS	block conformality K8,d6,balanced,sample1,a5,0,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05903	PASS	block conformality K8,d6,balanced,sample1,a5,1,1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05904	PASS	block conformality K8,d6,balanced,sample1,a5,1,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05905	PASS	block conformality K8,d6,balanced,sample1,a5,1,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05906	PASS	block conformality K8,d6,balanced,sample1,a5,1,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05907	PASS	block conformality K8,d6,balanced,sample1,a5,1,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05908	PASS	block conformality K8,d6,balanced,sample1,a5,1,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05909	PASS	block conformality K8,d6,balanced,sample1,a5,1,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05910	PASS	block conformality K8,d6,balanced,sample1,a5,2,2	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05911	PASS	block conformality K8,d6,balanced,sample1,a5,2,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05912	PASS	block conformality K8,d6,balanced,sample1,a5,2,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05913	PASS	block conformality K8,d6,balanced,sample1,a5,2,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05914	PASS	block conformality K8,d6,balanced,sample1,a5,2,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05915	PASS	block conformality K8,d6,balanced,sample1,a5,2,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05916	PASS	block conformality K8,d6,balanced,sample1,a5,3,3	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05917	PASS	block conformality K8,d6,balanced,sample1,a5,3,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05918	PASS	block conformality K8,d6,balanced,sample1,a5,3,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05919	PASS	block conformality K8,d6,balanced,sample1,a5,3,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05920	PASS	block conformality K8,d6,balanced,sample1,a5,3,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05921	PASS	block conformality K8,d6,balanced,sample1,a5,4,4	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05922	PASS	block conformality K8,d6,balanced,sample1,a5,4,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05923	PASS	block conformality K8,d6,balanced,sample1,a5,4,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05924	PASS	block conformality K8,d6,balanced,sample1,a5,4,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05925	PASS	block conformality K8,d6,balanced,sample1,a5,5,5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05926	PASS	block conformality K8,d6,balanced,sample1,a5,5,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05927	PASS	block conformality K8,d6,balanced,sample1,a5,5,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05928	PASS	block conformality K8,d6,balanced,sample1,a5,6,6	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05929	PASS	block conformality K8,d6,balanced,sample1,a5,6,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05930	PASS	block conformality K8,d6,balanced,sample1,a5,7,7	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05931	PASS	block Euler K8,d6,balanced,sample1,a5	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05932	PASS	scalar gradient K8,d6,balanced,sample1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05933	PASS	Pf gradient normalization d=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05934	PASS	Pf Laplacian d=2,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05935	PASS	Pf mixed Gamma d=2,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05936	PASS	Pf spectral Gamma d=2,k=1,ell=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05937	PASS	Pf spectral Gamma d=2,k=1,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05938	PASS	Pf Laplacian d=2,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05939	PASS	Pf mixed Gamma d=2,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05940	PASS	Pf spectral Gamma d=2,k=2,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05941	PASS	Pf gradient normalization d=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05942	PASS	Pf Laplacian d=2,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05943	PASS	Pf mixed Gamma d=2,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05944	PASS	Pf spectral Gamma d=2,k=1,ell=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05945	PASS	Pf spectral Gamma d=2,k=1,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05946	PASS	Pf Laplacian d=2,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05947	PASS	Pf mixed Gamma d=2,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05948	PASS	Pf spectral Gamma d=2,k=2,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05949	PASS	Pf d2 real-coordinate gradient norm	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05950	PASS	Pf d2 real-coordinate harmonicity	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05951	PASS	Pf d2 real-coordinate ambient Laplacian	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05952	PASS	Pf gradient normalization d=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05953	PASS	Pf Laplacian d=3,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05954	PASS	Pf mixed Gamma d=3,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05955	PASS	Pf spectral Gamma d=3,k=1,ell=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05956	PASS	Pf spectral Gamma d=3,k=1,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05957	PASS	Pf spectral Gamma d=3,k=1,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05958	PASS	Pf Laplacian d=3,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05959	PASS	Pf mixed Gamma d=3,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05960	PASS	Pf spectral Gamma d=3,k=2,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05961	PASS	Pf spectral Gamma d=3,k=2,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05962	PASS	Pf Laplacian d=3,k=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05963	PASS	Pf mixed Gamma d=3,k=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05964	PASS	Pf spectral Gamma d=3,k=3,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05965	PASS	Pf gradient normalization d=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05966	PASS	Pf Laplacian d=3,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05967	PASS	Pf mixed Gamma d=3,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05968	PASS	Pf spectral Gamma d=3,k=1,ell=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05969	PASS	Pf spectral Gamma d=3,k=1,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05970	PASS	Pf spectral Gamma d=3,k=1,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05971	PASS	Pf Laplacian d=3,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05972	PASS	Pf mixed Gamma d=3,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05973	PASS	Pf spectral Gamma d=3,k=2,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05974	PASS	Pf spectral Gamma d=3,k=2,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05975	PASS	Pf Laplacian d=3,k=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05976	PASS	Pf mixed Gamma d=3,k=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05977	PASS	Pf spectral Gamma d=3,k=3,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05978	PASS	Pf gradient normalization d=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05979	PASS	Pf Laplacian d=4,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05980	PASS	Pf mixed Gamma d=4,k=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05981	PASS	Pf spectral Gamma d=4,k=1,ell=1,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05982	PASS	Pf spectral Gamma d=4,k=1,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05983	PASS	Pf spectral Gamma d=4,k=1,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05984	PASS	Pf spectral Gamma d=4,k=1,ell=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05985	PASS	Pf Laplacian d=4,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05986	PASS	Pf mixed Gamma d=4,k=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05987	PASS	Pf spectral Gamma d=4,k=2,ell=2,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05988	PASS	Pf spectral Gamma d=4,k=2,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05989	PASS	Pf spectral Gamma d=4,k=2,ell=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05990	PASS	Pf Laplacian d=4,k=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05991	PASS	Pf mixed Gamma d=4,k=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05992	PASS	Pf spectral Gamma d=4,k=3,ell=3,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05993	PASS	Pf spectral Gamma d=4,k=3,ell=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05994	PASS	Pf Laplacian d=4,k=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05995	PASS	Pf mixed Gamma d=4,k=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05996	PASS	Pf spectral Gamma d=4,k=4,ell=4,sample=0	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05997	PASS	Pf gradient normalization d=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05998	PASS	Pf Laplacian d=4,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::05999	PASS	Pf mixed Gamma d=4,k=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06000	PASS	Pf spectral Gamma d=4,k=1,ell=1,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06001	PASS	Pf spectral Gamma d=4,k=1,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06002	PASS	Pf spectral Gamma d=4,k=1,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06003	PASS	Pf spectral Gamma d=4,k=1,ell=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06004	PASS	Pf Laplacian d=4,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06005	PASS	Pf mixed Gamma d=4,k=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06006	PASS	Pf spectral Gamma d=4,k=2,ell=2,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06007	PASS	Pf spectral Gamma d=4,k=2,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06008	PASS	Pf spectral Gamma d=4,k=2,ell=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06009	PASS	Pf Laplacian d=4,k=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06010	PASS	Pf mixed Gamma d=4,k=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06011	PASS	Pf spectral Gamma d=4,k=3,ell=3,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06012	PASS	Pf spectral Gamma d=4,k=3,ell=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06013	PASS	Pf Laplacian d=4,k=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06014	PASS	Pf mixed Gamma d=4,k=4,sample=1	Exact residual is zero.
LSC-NORM-PRODUCTS-PFAFFIANS::06015	PASS	Pf spectral Gamma d=4,k=4,ell=4,sample=1	Exact residual is zero.
LSC-WEIGHTED-CLIFFORD-QUARTIC::00001	PASS	weighted_clifford_gradient_square	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00002	PASS	weighted_clifford_Laplacian	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00003	PASS	weighted_clifford_curvature_defect	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00004	PASS	weighted_clifford_degree_eight	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00005	PASS	weighted_clifford_slack_decomposition	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00006	PASS	weighted_clifford_positive_bracket_coefficients	Nonzero coefficients: {3, 21, 10, 78}; all supplied indeterminates are assumed nonnegative.
LSC-WEIGHTED-CLIFFORD-QUARTIC::00007	PASS	weighted_clifford_signed_defect_certificate	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00008	PASS	weighted_clifford_Laplacian_product_coefficients	Nonzero coefficients: {36}; all supplied indeterminates are assumed nonnegative.
LSC-WEIGHTED-CLIFFORD-QUARTIC::00009	PASS	weighted_clifford_boundary_beta	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00010	PASS	weighted_clifford_beta_lower_bound_remainder	Exact residual: 0
LSC-WEIGHTED-CLIFFORD-QUARTIC::00011	PASS	weighted_clifford_beta_slack_coefficient	Nonzero coefficients: {12}; all supplied indeterminates are assumed nonnegative.
LSC-WEIGHTED-CLIFFORD-QUARTIC::00012	PASS	weighted_clifford_Hardy_gap_385_over_4	Exact residual: 0
LSC-GENERAL-QUARTIC::00001	PASS	minimal_quartic_defect	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00002	PASS	image_linear_positive_decomposition	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00003	PASS	degree_eight_gradient_square	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00004	PASS	degree_eight_Laplacian	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00005	PASS	degree_eight_normalized_defect	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00006	PASS	degree_ten_gradient_square	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00007	PASS	degree_ten_Laplacian	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00008	PASS	degree_ten_normalized_defect	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00009	PASS	potential_homogeneous_degree_8	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00010	PASS	potential_homogeneous_degree_10	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00011	PASS	degree_ten_dimension_correction	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00012	PASS	degree_eight_boundary_beta	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00013	PASS	degree_ten_boundary_beta	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00014	PASS	degree_eight_beta_lower_bound_remainder	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00015	PASS	degree_ten_beta_lower_bound_remainder	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00016	PASS	degree_eight_Hardy_coefficient	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00017	PASS	degree_ten_Hardy_coefficient	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00018	PASS	Hardy_positive_h_at_least_ten	<|"polynomial" -> "41/4 + 11*uu + uu^2 + 3*vv + 2*uu*vv + vv^2", "variables_assumed_nonnegative" -> {"uu", "vv"}, "nonzero_coefficients" -> {"1", "2", "11", "1", "3", "41/4"}|>
LSC-GENERAL-QUARTIC::00019	PASS	Hardy_positive_balanced_h_eight	<|"polynomial" -> "17/4 + 7*vv + vv^2", "variables_assumed_nonnegative" -> {"vv"}, "nonzero_coefficients" -> {"1", "7", "17/4"}|>
LSC-GENERAL-QUARTIC::00020	PASS	degree_eight_monotonicity_in_s	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00021	PASS	degree_eight_reflection_symmetry	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00022	PASS	degree_eight_left_endpoint	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00023	PASS	degree_eight_vertex	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00024	PASS	degree_eight_vertex_enters_interval	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00025	PASS	degree_eight_negative_discriminant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00026	PASS	degree_eight_discriminant_monotonicity	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00027	PASS	degree_eight_discriminant_derivative_factor	<|"polynomial" -> "37 + 14*uu + uu^2", "variables_assumed_nonnegative" -> {"uu"}, "nonzero_coefficients" -> {"1", "14", "37"}|>
LSC-GENERAL-QUARTIC::00028	PASS	degree_eight_discriminant_at_vertex_threshold	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00029	PASS	degree_eight_threshold_factor_h_at_least_thirteen	<|"polynomial" -> "8 + 12*uu + uu^2", "variables_assumed_nonnegative" -> {"uu"}, "nonzero_coefficients" -> {"1", "12", "8"}|>
LSC-GENERAL-QUARTIC::00030	PASS	degree_eight_h_twelve_endpoint_discriminant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00031	PASS	degree_ten_h_10_negative_discriminant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00032	PASS	degree_ten_h_10_discriminant_parameter_remainder	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00033	PASS	degree_ten_h_10_constant_factor	<|"polynomial" -> "5/4 + 3*ww", "variables_assumed_nonnegative" -> {"ww"}, "nonzero_coefficients" -> {"3", "5/4"}|>
LSC-GENERAL-QUARTIC::00034	PASS	degree_ten_h_10_leading_factor	<|"polynomial" -> "30 + 117*ss + 207*ss^2", "variables_assumed_nonnegative" -> {"ss"}, "nonzero_coefficients" -> {"207", "117", "30"}|>
LSC-GENERAL-QUARTIC::00035	PASS	degree_ten_h_10_positive_lower_bound_decomposition	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00036	PASS	degree_ten_h_10_lower_bound_constant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00037	PASS	degree_ten_h_10_positive_discriminant_bound	<|"polynomial" -> "1797/1024 + (45*ss)/2 + (117*ss^2)/16 + (4347*uu)/16", "variables_assumed_nonnegative" -> {"ss", "uu"}, "nonzero_coefficients" -> {"117/16", "45/2", "4347/16", "1797/1024"}|>
LSC-GENERAL-QUARTIC::00038	PASS	degree_ten_h_11_negative_discriminant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00039	PASS	degree_ten_h_11_discriminant_parameter_remainder	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00040	PASS	degree_ten_h_11_constant_factor	<|"polynomial" -> "11/4 + ww", "variables_assumed_nonnegative" -> {"ww"}, "nonzero_coefficients" -> {"1", "11/4"}|>
LSC-GENERAL-QUARTIC::00041	PASS	degree_ten_h_11_leading_factor	<|"polynomial" -> "33 + 132*ss + 225*ss^2", "variables_assumed_nonnegative" -> {"ss"}, "nonzero_coefficients" -> {"225", "132", "33"}|>
LSC-GENERAL-QUARTIC::00042	PASS	degree_ten_h_11_positive_lower_bound_decomposition	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00043	PASS	degree_ten_h_11_lower_bound_constant	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00044	PASS	degree_ten_h_11_positive_discriminant_bound	<|"polynomial" -> "1309/162 + (6128*ss)/81 + (14240*ss^2)/81 + (800*uu)/9", "variables_assumed_nonnegative" -> {"ss", "uu"}, "nonzero_coefficients" -> {"14240/81", "6128/81", "800/9", "1309/162"}|>
LSC-GENERAL-QUARTIC::00045	PASS	balanced_h_eight_normalized_defect	<|"residual" -> "0"|>
LSC-GENERAL-QUARTIC::00046	PASS	balanced_h_eight_r0_at_least_five_positive_coefficients	<|"polynomial" -> "ss/4 + (ss*uu)/2 + 24*vv + 111*ss*vv + 243*ss^2*vv + 6*ss*uu*vv + 18*ss^2*uu*vv", "variables_assumed_nonnegative" -> {"ss", "uu", "vv"}, "nonzero_coefficients" -> {"18", "243", "6", "1/2", "111", "1/4", "24"}|>
LSC-REVIEW-STRENGTHENINGS::00001	PASS	intrinsic_gradient_square	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00002	PASS	intrinsic_laplacian_gradient_square	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00003	PASS	intrinsic_radius_recovery	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00004	PASS	Cartan_reduction_from_R_F_algebra	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00005	PASS	Cartan_reduction_eikonal_identity	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00006	PASS	Cartan_reduction_harmonicity	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00007	PASS	Cartan_reconstruction	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00008	PASS	quartic_h_nine_r0_eight	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00009	PASS	quartic_h_nine_weight_remainder	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00010	PASS	quartic_h_nine_negative_discriminant	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00011	PASS	quartic_h_nine_discriminant_bound	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00012	PASS	quartic_h_nine_parameter_remainder	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00013	PASS	quartic_h_nine_positive_discriminant_bound	Nonzero coefficients: {9720/7, 30564/49, 684/7, 23/49}; all supplied indeterminates are assumed nonnegative.
LSC-REVIEW-STRENGTHENINGS::00014	PASS	quartic_h_nine_positive_leading_coefficient	Nonzero coefficients: {315, 144, 27}; all supplied indeterminates are assumed nonnegative.
LSC-REVIEW-STRENGTHENINGS::00015	PASS	degree_eight_h_eleven	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00016	PASS	degree_eight_h_ten_active_weights_at_least_three	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00017	PASS	quartic_h_nine_low_unused_weights_excluded	Exact 21-case integer enumeration: {<|"Weights" -> {1, 2, 7}, "Ell" -> 9, "Delta" -> 2, "Excluded" -> True|>, <|"Weights" -> {2, 2, 7}, "Ell" -> 10, "Delta" -> 4, "Excluded" -> True|>, <|"Weights" -> {3, 2, 7}, "Ell" -> 11, "Delta" -> 4, "Excluded" -> True|>, <|"Weights" -> {4, 2, 7}, "Ell" -> 12, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {5, 2, 7}, "Ell" -> 13, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {6, 2, 7}, "Ell" -> 14, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {7, 2, 7}, "Ell" -> 15, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {1, 3, 6}, "Ell" -> 9, "Delta" -> 4, "Excluded" -> True|>, <|"Weights" -> {2, 3, 6}, "Ell" -> 10, "Delta" -> 4, "Excluded" -> True|>, <|"Weights" -> {3, 3, 6}, "Ell" -> 11, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {4, 3, 6}, "Ell" -> 12, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {5, 3, 6}, "Ell" -> 13, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {6, 3, 6}, "Ell" -> 14, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {7, 3, 6}, "Ell" -> 15, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {1, 4, 5}, "Ell" -> 9, "Delta" -> 4, "Excluded" -> True|>, <|"Weights" -> {2, 4, 5}, "Ell" -> 10, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {3, 4, 5}, "Ell" -> 11, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {4, 4, 5}, "Ell" -> 12, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {5, 4, 5}, "Ell" -> 13, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {6, 4, 5}, "Ell" -> 14, "Delta" -> 8, "Excluded" -> True|>, <|"Weights" -> {7, 4, 5}, "Ell" -> 15, "Delta" -> 8, "Excluded" -> True|>}
LSC-REVIEW-STRENGTHENINGS::00018	PASS	quartic_h_nine_Hardy_positive	Nonzero coefficients: {1, 15, 225/4}; all supplied indeterminates are assumed nonnegative.
LSC-REVIEW-STRENGTHENINGS::00019	PASS	spectral_necessary_dimension_arithmetic	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00020	PASS	spectral_Hardy_homogeneity	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00021	PASS	octonionic_Hardy_coefficient	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00022	PASS	Pfaffian_Hardy_coefficient	Exact residual: 0
LSC-REVIEW-STRENGTHENINGS::00023	PASS	spectral_Hardy_positive_at_necessary_dimension	Nonzero coefficients: {1/4, 1/2, 1/4}; all supplied indeterminates are assumed nonnegative.
LSC-GRADIENT-STRUCTURE::00001	PASS	radial_potential_gradient_square	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00002	PASS	radial_potential_Laplacian	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00003	PASS	radial_potential_normalized_defect	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00004	PASS	Bochner_Hessian_norm	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00005	PASS	critical_quartic_reduction	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00006	PASS	critical_nonzero_eigenvalue	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00007	PASS	cone_gradient_square	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00008	PASS	cone_Laplacian	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00009	PASS	cone_second_fundamental_norm	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00010	PASS	normalized_link_gradient	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00011	PASS	normalized_link_Laplacian	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00012	PASS	maximum_rank_dimension_identity	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00013	PASS	distance_Laplacian	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00014	PASS	normal_flow_volume_density	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00015	PASS	intrinsic_power_Laplacian	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00016	PASS	cone_gradient_power_Jacobi	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00017	PASS	cone_separated_Jacobi	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00018	PASS	optimal_indicial_root	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00019	PASS	optimal_multiplier_Jacobi_gap	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00020	PASS	optimal_multiplier_degree	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00021	PASS	optimal_normal_speed_degree	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00022	PASS	optimal_positive_exponent_identity	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00023	PASS	odd_flow_first_integral	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00024	PASS	odd_minimum_Q_elimination	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00025	PASS	odd_minimum_Hessian_elimination	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00026	PASS	odd_elimination_factor	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00027	PASS	odd_maximum_Hessian_delta	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00028	PASS	odd_forced_epsilon	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00029	PASS	odd_forced_delta	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00030	PASS	odd_forced_Q_derivative	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00031	PASS	odd_two_rank_separation	Exact residual: 0
LSC-GRADIENT-STRUCTURE::00032	PASS	stable_dimension_slack	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00001	PASS	quartic_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00002	PASS	quartic_gamma_F_W	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00003	PASS	quartic_gradient_square	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00004	PASS	quartic_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00005	PASS	quartic_recover_W_without_polynomial_division	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00006	PASS	quartic_block_sum	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00007	PASS	quartic_block_laplacian_0	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00008	PASS	quartic_block_gamma_0_0	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00009	PASS	quartic_block_gamma_0_1	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00010	PASS	quartic_block_gamma_0_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00011	PASS	quartic_block_laplacian_1	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00012	PASS	quartic_block_gamma_1_1	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00013	PASS	quartic_block_gamma_1_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00014	PASS	quartic_block_laplacian_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00015	PASS	quartic_block_gamma_2_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00016	PASS	quartic_potential_laplacian	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00017	PASS	quartic_potential_gradient_square	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00018	PASS	quartic_potential_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00019	PASS	quartic_P_monotonicity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00020	PASS	quartic_P_boundary	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00021	PASS	quartic_gradient_positive_decomposition	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00022	PASS	quartic_boundary_Jacobi_potential	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00023	PASS	quartic_Hardy_coefficient	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00024	PASS	m2_ell12_discriminant	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00025	PASS	m2_left_endpoint	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00026	PASS	m2_left_derivative	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00027	PASS	m2_ell_at_least16_increasing	Polynomial with nonnegative indeterminates: 26 + 84*ss + 15*vv + 6*ss*vv + vv^2
LSC-QUADRATIC-COMPOSITIONS::00028	PASS	m3_ell12_discriminant	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00029	PASS	m3_ell16_discriminant	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00030	PASS	m3_ell20_discriminant	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00031	PASS	m3_shifted_positive_form	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00032	PASS	m3_ell_at_least24_positive	Polynomial with nonnegative indeterminates: 184 + 42*ss + 66*ss^2 + 8*vv + 23*ss*vv + 3*ss^2*vv + ss*vv^2
LSC-QUADRATIC-COMPOSITIONS::00033	PASS	m3_ell12_completed_square	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00034	PASS	k3_Hardy_constant	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00035	PASS	k2_transverse_Hardy_gap	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00036	PASS	coordinate_m2_delta_Q	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00037	PASS	coordinate_m2_gamma_QQ	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00038	PASS	coordinate_m2_gamma_WQ	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00039	PASS	coordinate_m3_delta_Q	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00040	PASS	coordinate_m3_gamma_QQ	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00041	PASS	coordinate_m3_gamma_WQ	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00042	PASS	coordinate_delta_W	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00043	PASS	coordinate_gamma_WW	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00044	PASS	sextic_harmonic_all_row_counts	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00045	PASS	sextic_gradient_square	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00046	PASS	sextic_gamma_F_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00047	PASS	sextic_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00048	PASS	sextic_delta_complex_cycle	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00049	PASS	sextic_gamma_F_real_cycle	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00050	PASS	sextic_gamma_F_radius_1	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00051	PASS	sextic_gamma_F_edge_1	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00052	PASS	sextic_gamma_F_radius_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00053	PASS	sextic_gamma_F_edge_2	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00054	PASS	sextic_gamma_F_radius_3	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00055	PASS	sextic_gamma_F_edge_3	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00056	PASS	sextic_regular_point_gradient_square	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00057	PASS	sextic_Hopf_determinant_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00058	PASS	sextic_one_row_identically_zero	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00059	PASS	sextic_nonvertex_quadratic_initial_term	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00060	PASS	det4_rank1_exact_expansion	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00061	PASS	det4_rank1_lower_orders_vanish	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00062	PASS	det4_rank1_cubic_initial_form	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00063	PASS	rectangular_trace_P4	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00064	PASS	rectangular_trace_P5	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00065	PASS	rectangular_delta_R	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00066	PASS	rectangular_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00067	PASS	rectangular_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00068	PASS	rectangular_gamma_RR	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00069	PASS	rectangular_gamma_RF	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00070	PASS	rectangular_gamma_RS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00071	PASS	rectangular_gamma_FF	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00072	PASS	rectangular_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00073	PASS	rectangular_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00074	PASS	rectangular_general_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00075	PASS	rectangular_p5_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00076	PASS	rectangular_regular_point_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00077	PASS	rectangular_regular_point_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00078	PASS	rectangular_RFS_eigenvalue_Jacobian_squared	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00079	PASS	rectangular_coordinate_p3_sample1_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00080	PASS	rectangular_coordinate_p3_sample1_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00081	PASS	rectangular_coordinate_p3_sample1_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00082	PASS	rectangular_coordinate_p3_sample1_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00083	PASS	rectangular_coordinate_p3_sample1_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00084	PASS	rectangular_coordinate_p3_sample1_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00085	PASS	rectangular_coordinate_p3_sample2_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00086	PASS	rectangular_coordinate_p3_sample2_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00087	PASS	rectangular_coordinate_p3_sample2_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00088	PASS	rectangular_coordinate_p3_sample2_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00089	PASS	rectangular_coordinate_p3_sample2_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00090	PASS	rectangular_coordinate_p3_sample2_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00091	PASS	rectangular_coordinate_p3_sample3_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00092	PASS	rectangular_coordinate_p3_sample3_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00093	PASS	rectangular_coordinate_p3_sample3_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00094	PASS	rectangular_coordinate_p3_sample3_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00095	PASS	rectangular_coordinate_p3_sample3_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00096	PASS	rectangular_coordinate_p3_sample3_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00097	PASS	rectangular_coordinate_p4_sample1_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00098	PASS	rectangular_coordinate_p4_sample1_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00099	PASS	rectangular_coordinate_p4_sample1_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00100	PASS	rectangular_coordinate_p4_sample1_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00101	PASS	rectangular_coordinate_p4_sample1_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00102	PASS	rectangular_coordinate_p4_sample1_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00103	PASS	rectangular_coordinate_p4_sample2_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00104	PASS	rectangular_coordinate_p4_sample2_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00105	PASS	rectangular_coordinate_p4_sample2_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00106	PASS	rectangular_coordinate_p4_sample2_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00107	PASS	rectangular_coordinate_p4_sample2_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00108	PASS	rectangular_coordinate_p4_sample2_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00109	PASS	rectangular_coordinate_p4_sample3_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00110	PASS	rectangular_coordinate_p4_sample3_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00111	PASS	rectangular_coordinate_p4_sample3_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00112	PASS	rectangular_coordinate_p4_sample3_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00113	PASS	rectangular_coordinate_p4_sample3_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00114	PASS	rectangular_coordinate_p4_sample3_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00115	PASS	rectangular_coordinate_p5_sample1_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00116	PASS	rectangular_coordinate_p5_sample1_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00117	PASS	rectangular_coordinate_p5_sample1_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00118	PASS	rectangular_coordinate_p5_sample1_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00119	PASS	rectangular_coordinate_p5_sample1_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00120	PASS	rectangular_coordinate_p5_sample1_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00121	PASS	rectangular_coordinate_p5_sample2_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00122	PASS	rectangular_coordinate_p5_sample2_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00123	PASS	rectangular_coordinate_p5_sample2_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00124	PASS	rectangular_coordinate_p5_sample2_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00125	PASS	rectangular_coordinate_p5_sample2_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00126	PASS	rectangular_coordinate_p5_sample2_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00127	PASS	rectangular_coordinate_p5_sample3_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00128	PASS	rectangular_coordinate_p5_sample3_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00129	PASS	rectangular_coordinate_p5_sample3_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00130	PASS	rectangular_coordinate_p5_sample3_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00131	PASS	rectangular_coordinate_p5_sample3_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00132	PASS	rectangular_coordinate_p5_sample3_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00133	PASS	rectangular_coordinate_p6_sample1_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00134	PASS	rectangular_coordinate_p6_sample1_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00135	PASS	rectangular_coordinate_p6_sample1_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00136	PASS	rectangular_coordinate_p6_sample1_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00137	PASS	rectangular_coordinate_p6_sample1_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00138	PASS	rectangular_coordinate_p6_sample1_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00139	PASS	rectangular_coordinate_p6_sample2_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00140	PASS	rectangular_coordinate_p6_sample2_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00141	PASS	rectangular_coordinate_p6_sample2_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00142	PASS	rectangular_coordinate_p6_sample2_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00143	PASS	rectangular_coordinate_p6_sample2_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00144	PASS	rectangular_coordinate_p6_sample2_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00145	PASS	rectangular_coordinate_p6_sample3_delta_F	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00146	PASS	rectangular_coordinate_p6_sample3_delta_S	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00147	PASS	rectangular_coordinate_p6_sample3_gamma_FS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00148	PASS	rectangular_coordinate_p6_sample3_gamma_SS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00149	PASS	rectangular_coordinate_p6_sample3_minimality_defect	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00150	PASS	rectangular_coordinate_p6_sample3_gradient_trace_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00151	PASS	rectangular_critical_RFS	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00152	PASS	rectangular_critical_Hessian_polynomial	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00153	PASS	rectangular_critical_Hessian_trace	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00154	PASS	rectangular_critical_Hessian_squared_trace	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00155	PASS	radial_profile_cubic_gradient_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00156	PASS	radial_profile_cubic_laplacian_identity	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00157	PASS	radial_profile_cubic_defect_modulo_profile	Exact residual: 0
LSC-QUADRATIC-COMPOSITIONS::00158	PASS	radial_profile_quadratic_selected_level	Exact residual: 0


==> anc/results/run-20261012T140950Z-cdffc097/manifest_snapshot.json <==
{
	"SchemaVersion":2,
	"Release":"20261011_memo_v7",
	"PreparationStatus":"PREPARED_NOT_YET_RUN",
	"PreparedOn":"2026-10-11",
	"MinimumMathematicaVersion":"12.0",
	"ExpectedCertificateCount":26,
	"ExpectedChecks":7134,
	"Manuscript":{
		"Title":"Laplacian algebras and subcalibrations for minimal hypercones",
		"PDF":"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf",
		"Pages":210,
		"PDFSHA256":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
		"CompiledLabels":"manuscript\/labels.aux",
		"CompiledLabelsSHA256":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
		"Pagination":"Locations use printed page numbers: vii front-matter pages followed by 203 Arabic-numbered pages.",
		"Format":"AMS Memoirs (memo-l)"
	},
	"Certificates":[
		{
			"CertificateID":"LSC-MULTIPLIER-JACOBI",
			"Title":"Multiplier Jacobi",
			"File":"certificates\/LSC-MULTIPLIER-JACOBI.wl",
			"ExpectedChecks":6,
			"Role":"manuscript certificate",
			"Scope":[
				"The arbitrary-two-jet encoding and one angular coordinate retain the scope of the finite algebraic check; analytic statements are proved in the manuscript."
			],
			"References":[
				{
					"label":"thm:exact-multiplier",
					"resolved":{
						"number":"4.2",
						"page":"30",
						"anchor":"theorem.4.2"
					}
				},
				{
					"label":"prop:potential-normal-form",
					"resolved":{
						"number":"4.1",
						"page":"29",
						"anchor":"proposition.4.1"
					}
				},
				{
					"label":"prop:spherical-quotient-potential",
					"resolved":{
						"number":"4.26",
						"page":"43",
						"anchor":"proposition.4.26"
					}
				},
				{
					"label":"eq:degree-window",
					"resolved":{
						"number":"4.13",
						"page":"33",
						"anchor":"equation.4.13"
					}
				},
				{
					"label":"rem:vanishing-trace-strict-stability",
					"resolved":{
						"number":"4.7",
						"page":"33",
						"anchor":"remark.4.7"
					}
				}
			],
			"CheckNames":[
				"general exact multiplier: arbitrary two-jets",
				"general scalar composition identity",
				"general spherical numerator from polar differentiation",
				"degree window: exact completed square",
				"Simons RF gradient-square identity",
				"Simons RF polynomial defect"
			]
		},
		{
			"CertificateID":"LSC-ISOPARAMETRIC",
			"Title":"Isoparametric",
			"File":"certificates\/LSC-ISOPARAMETRIC.wl",
			"ExpectedChecks":16,
			"Role":"manuscript certificate",
			"Scope":[
				"The interval positivity certificates are checked separately in LSC-INTERVAL-POSITIVITY; see app:exact-certificates in the current manuscript."
			],
			"References":[
				{
					"label":"prop:radial-Q",
					"resolved":{
						"number":"6.6",
						"page":"56",
						"anchor":"proposition.6.6"
					}
				},
				{
					"label":"prop:quadratic-corrections",
					"resolved":{
						"number":"6.8",
						"page":"58",
						"anchor":"proposition.6.8"
					}
				},
				{
					"label":"prop:17-correction",
					"resolved":{
						"number":"6.9",
						"page":"59",
						"anchor":"proposition.6.9"
					}
				},
				{
					"label":"prop:forced-critical-lambda",
					"resolved":{
						"number":"6.7",
						"page":"58",
						"anchor":"proposition.6.7"
					}
				},
				{
					"label":"cor:Lin-one-sided",
					"resolved":{
						"number":"6.12",
						"page":"60",
						"anchor":"corollary.6.12"
					}
				},
				{
					"label":"eq:intro-Lawson-multiplier",
					"resolved":{
						"number":"1.1",
						"page":"1",
						"anchor":"equation.1.1"
					}
				}
			],
			"CheckNames":[
				"rank-one radial defect",
				"isoparametric correction g=2, t=1\/3",
				"isoparametric correction g=4, t=1\/7",
				"isoparametric correction g=4, t=3\/7",
				"(4,1,7) correction",
				"critical isoparametric coefficient z^0 vanishes",
				"critical isoparametric coefficient z^1 vanishes",
				"critical isoparametric coefficient z^2 vanishes",
				"forced critical isoparametric cubic coefficient",
				"Lin one-sided gradient square",
				"Lin one-sided Laplacian",
				"Lin one-sided defect 64 R F^2 (v-17u)",
				"Lawson multiplier",
				"Lawson quartic potential",
				"inverse squared x-radius",
				"inverse squared y-radius"
			]
		},
		{
			"CertificateID":"LSC-BIHOMOGENEOUS-HOPF",
			"Title":"Bihomogeneous Hopf",
			"File":"certificates\/LSC-BIHOMOGENEOUS-HOPF.wl",
			"ExpectedChecks":49,
			"Role":"manuscript certificate",
			"Scope":[
				"Four formerly separate Hardy residual calculations are now checked and logged with labels. No external script is needed."
			],
			"References":[
				{
					"label":"bh:original-table",
					"resolved":{
						"number":"8.45",
						"page":"83",
						"anchor":"equation.8.45"
					}
				},
				{
					"label":"bh:minimality",
					"resolved":{
						"number":"8.27",
						"page":"78",
						"anchor":"equation.8.27"
					}
				},
				{
					"label":"bh:G8-basic",
					"resolved":{
						"number":"8.30",
						"page":"79",
						"anchor":"equation.8.30"
					}
				},
				{
					"label":"bh:G8-defect",
					"resolved":{
						"number":"8.31",
						"page":"79",
						"anchor":"equation.8.31"
					}
				},
				{
					"label":"bh:G10",
					"resolved":{
						"number":"8.36",
						"page":"80",
						"anchor":"equation.8.36"
					}
				},
				{
					"label":"bh:D8",
					"resolved":{
						"number":"8.34",
						"page":"80",
						"anchor":"equation.8.34"
					}
				},
				{
					"label":"bh:curvature",
					"resolved":{
						"number":"8.19",
						"page":"84",
						"anchor":"lemma.8.19"
					}
				},
				{
					"label":"bh:eigenfunction",
					"resolved":{
						"number":"8.51",
						"page":"85",
						"anchor":"equation.8.51"
					}
				},
				{
					"label":"bh:octonionic",
					"resolved":{
						"number":"8.34",
						"page":"97",
						"anchor":"proposition.8.34"
					}
				},
				{
					"label":"eq:Hopf-closure",
					"resolved":{
						"number":"8.55",
						"page":"86",
						"anchor":"equation.8.55"
					}
				},
				{
					"label":"eq:Hopf-intrinsic-defect",
					"resolved":{
						"number":"8.61",
						"page":"88",
						"anchor":"equation.8.61"
					}
				},
				{
					"label":"eq:incidence-closure",
					"resolved":{
						"number":"10.58",
						"page":"138",
						"anchor":"equation.10.58"
					}
				},
				{
					"label":"eq:bihomogeneous-Hardy",
					"resolved":{
						"number":"8.28",
						"page":"79",
						"anchor":"equation.8.28"
					}
				}
			],
			"CheckNames":[
				"splitting quartic gradient determinant",
				"norm of defining quartic",
				"Laplacian of defining quartic",
				"minimal quartic identity",
				"two complementary quartics are orthogonal",
				"complementary quartic norm",
				"degree-eight gradient norm",
				"degree-eight Laplacian",
				"degree-eight divergence numerator",
				"degree-ten divergence numerator",
				"monotonicity in radius ratio",
				"endpoint for degree-eight positivity",
				"entry discriminant",
				"dimension twelve endpoint discriminant",
				"dimension ten worst imbalance",
				"curvature on the quartic cone",
				"closure formula for normal Hessian of T",
				"dimension sixteen angular eigenfunction",
				"dimension sixteen negative Hardy margin",
				"octonionic minimal level, g=2",
				"octonionic minimal level, g=3",
				"octonionic minimal level, g=4",
				"octonionic minimal level, g=6",
				"Hopf quartic minimality",
				"Hopf ambient Laplacian",
				"Hopf ambient gradient",
				"Hopf ambient defect",
				"Hopf Jacobi boundary weight",
				"Hopf FKM gradient",
				"Hopf FKM Laplacian",
				"Hopf intrinsic Laplacian",
				"Hopf intrinsic gradient",
				"Hopf intrinsic defect",
				"changed Gamma {1, 1}",
				"changed Gamma {1, 2}",
				"changed Gamma {1, 3}",
				"changed Gamma {2, 2}",
				"changed Gamma {2, 3}",
				"changed Gamma {3, 3}",
				"changed Laplacian 1",
				"changed Laplacian 2",
				"changed Laplacian 3",
				"Hopf incidence minimal cubic",
				"Hopf incidence gradient determinant",
				"Hopf incidence ambient dimension",
				"bihomogeneous Hardy boundary coefficient: TF",
				"bihomogeneous Hardy boundary coefficient: RTF",
				"bihomogeneous Hardy lower bound from TF",
				"bihomogeneous Hardy lower bound from RTF"
			]
		},
		{
			"CertificateID":"LSC-CUBIC-NORMALIZED",
			"Title":"Cubic Normalized",
			"File":"certificates\/LSC-CUBIC-NORMALIZED.wl",
			"ExpectedChecks":18,
			"Role":"manuscript certificate",
			"Scope":[
				"Odd-degree normalization and moment elimination are checked in LSC-ODD-RIGIDITY; see sec:odd-rigidity-proof. The singular-domain proof itself is analytic."
			],
			"References":[
				{
					"label":"eq:cubic-normalized-closure",
					"resolved":{
						"number":"7.2",
						"page":"63",
						"anchor":"equation.7.2"
					}
				},
				{
					"label":"eq:cubic-variable-trace-gradient",
					"resolved":{
						"number":"C.28",
						"page":"189",
						"anchor":"equation.C.28"
					}
				},
				{
					"label":"eq:cubic-variable-trace-positive-decomposition",
					"resolved":{
						"number":"C.29",
						"page":"189",
						"anchor":"equation.C.29"
					}
				},
				{
					"label":"eq:powerJ",
					"resolved":{
						"number":"10.24",
						"page":"125",
						"anchor":"equation.10.24"
					}
				},
				{
					"label":"eq:p",
					"resolved":{
						"number":"10.25",
						"page":"125",
						"anchor":"equation.10.25"
					}
				},
				{
					"label":"eq:sharpH",
					"resolved":{
						"number":"10.27",
						"page":"125",
						"anchor":"equation.10.27"
					}
				},
				{
					"label":"rem:cubic-radial-eigencubic",
					"resolved":{
						"number":"7.5",
						"page":"64",
						"anchor":"proposition.7.5"
					}
				}
			],
			"CheckNames":[
				"cubic SF gradient",
				"cubic SF Laplacian",
				"cubic SF defect",
				"cubic parameter propagation",
				"cubic angular power Jacobi identity",
				"cubic smaller eigenfunction root",
				"cubic singular cutoff exponent",
				"cubic sharp Hardy square",
				"cubic sharp Hardy value in dimension 27",
				"quaternionic cubic normalized gradient square",
				"quaternionic cubic mixed gradient closure",
				"quaternionic cubic quartic gradient closure",
				"quaternionic cubic nonzero critical point",
				"quaternionic cubic harmonic Hessian trace",
				"quaternionic cubic Hessian norm and Bochner coefficient",
				"cubic SF boundary Jacobi coefficient",
				"cubic SF certificate Hardy bound",
				"cubic SF certificate value in dimension 27"
			]
		},
		{
			"CertificateID":"LSC-CLIFFORD-CUBIC",
			"Title":"Clifford Cubic",
			"File":"certificates\/LSC-CLIFFORD-CUBIC.wl",
			"ExpectedChecks":193,
			"Role":"manuscript certificate",
			"Scope":[
				"Block 1 defines helpers and is invoked by subsequent blocks; it does not have a separate assertion count.",
				"The coordinate contractions are exact sample checks and do not replace the general Clifford-algebra proof."
			],
			"References":[
				{
					"label":"eq:clifford-closure-table",
					"resolved":{
						"number":"9.20",
						"page":"107",
						"anchor":"equation.9.20"
					}
				},
				{
					"label":"eq:clifford-contractions",
					"resolved":{
						"number":"9.18",
						"page":"106",
						"anchor":"equation.9.18"
					}
				},
				{
					"label":"eq:Clifford-gradS-square",
					"resolved":{
						"number":"9.21",
						"page":"107",
						"anchor":"equation.9.21"
					}
				},
				{
					"label":"eq:Clifford-H44",
					"resolved":{
						"number":"10.42",
						"page":"131",
						"anchor":"equation.10.42"
					}
				},
				{
					"label":"eq:negative-link-form",
					"resolved":{
						"number":"10.57",
						"page":"137",
						"anchor":"equation.10.57"
					}
				},
				{
					"label":"app:Clifford-power-obstruction",
					"resolved":{
						"number":"C.2",
						"page":"184",
						"anchor":"section.C.2"
					}
				}
			],
			"CheckNames":[
				"Radial identity",
				"Affine dependence on F^2",
				"Derivative in m",
				"Derivative in q",
				"G1 endpoint numerator",
				"Bernstein bidegree",
				"Bernstein reconstruction",
				"G1 Bernstein matrix",
				"G1 Bernstein matrix",
				"G1 Bernstein matrix",
				"G1 base numerator",
				"G1 square",
				"G1 boundary",
				"G1 failure at (4,4)",
				"G2 endpoint numerator",
				"Bernstein bidegree",
				"Bernstein reconstruction",
				"G2 omega=0 Bernstein matrix",
				"G2 omega=0 Bernstein matrix",
				"G2 omega=0 Bernstein matrix",
				"Bernstein bidegree",
				"Bernstein reconstruction",
				"G2 omega=1 Bernstein matrix",
				"G2 omega=1 Bernstein matrix",
				"G2 omega=1 Bernstein matrix",
				"Power obstruction at lambda=0",
				"Power obstruction at lambda=2\/3",
				"Jacobi matrix",
				"Jacobi matrix",
				"Independent Jacobi moments",
				"Independent Jacobi moments",
				"Negative Jacobi form",
				"Symmetry",
				"Trace",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Symmetry",
				"Trace",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Symmetry",
				"Trace",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Symmetry",
				"Trace",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Symmetry",
				"Trace",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Clifford relation",
				"Ambient q=3, point=1, identity=1",
				"Ambient q=3, point=1, identity=2",
				"Ambient q=3, point=1, identity=3",
				"Ambient q=3, point=1, identity=4",
				"Ambient q=3, point=1, identity=5",
				"Ambient q=3, point=1, identity=6",
				"Ambient q=3, point=1, identity=7",
				"Ambient q=3, point=1, identity=8",
				"Ambient q=3, point=1, identity=9",
				"Ambient q=3, point=1, identity=10",
				"Ambient q=3, point=1, identity=11",
				"Ambient q=3, point=2, identity=1",
				"Ambient q=3, point=2, identity=2",
				"Ambient q=3, point=2, identity=3",
				"Ambient q=3, point=2, identity=4",
				"Ambient q=3, point=2, identity=5",
				"Ambient q=3, point=2, identity=6",
				"Ambient q=3, point=2, identity=7",
				"Ambient q=3, point=2, identity=8",
				"Ambient q=3, point=2, identity=9",
				"Ambient q=3, point=2, identity=10",
				"Ambient q=3, point=2, identity=11",
				"Ambient q=3, point=3, identity=1",
				"Ambient q=3, point=3, identity=2",
				"Ambient q=3, point=3, identity=3",
				"Ambient q=3, point=3, identity=4",
				"Ambient q=3, point=3, identity=5",
				"Ambient q=3, point=3, identity=6",
				"Ambient q=3, point=3, identity=7",
				"Ambient q=3, point=3, identity=8",
				"Ambient q=3, point=3, identity=9",
				"Ambient q=3, point=3, identity=10",
				"Ambient q=3, point=3, identity=11",
				"Ambient q=3, point=4, identity=1",
				"Ambient q=3, point=4, identity=2",
				"Ambient q=3, point=4, identity=3",
				"Ambient q=3, point=4, identity=4",
				"Ambient q=3, point=4, identity=5",
				"Ambient q=3, point=4, identity=6",
				"Ambient q=3, point=4, identity=7",
				"Ambient q=3, point=4, identity=8",
				"Ambient q=3, point=4, identity=9",
				"Ambient q=3, point=4, identity=10",
				"Ambient q=3, point=4, identity=11",
				"Ambient q=3, point=5, identity=1",
				"Ambient q=3, point=5, identity=2",
				"Ambient q=3, point=5, identity=3",
				"Ambient q=3, point=5, identity=4",
				"Ambient q=3, point=5, identity=5",
				"Ambient q=3, point=5, identity=6",
				"Ambient q=3, point=5, identity=7",
				"Ambient q=3, point=5, identity=8",
				"Ambient q=3, point=5, identity=9",
				"Ambient q=3, point=5, identity=10",
				"Ambient q=3, point=5, identity=11",
				"Ambient q=4, point=1, identity=1",
				"Ambient q=4, point=1, identity=2",
				"Ambient q=4, point=1, identity=3",
				"Ambient q=4, point=1, identity=4",
				"Ambient q=4, point=1, identity=5",
				"Ambient q=4, point=1, identity=6",
				"Ambient q=4, point=1, identity=7",
				"Ambient q=4, point=1, identity=8",
				"Ambient q=4, point=1, identity=9",
				"Ambient q=4, point=1, identity=10",
				"Ambient q=4, point=1, identity=11",
				"Ambient q=4, point=2, identity=1",
				"Ambient q=4, point=2, identity=2",
				"Ambient q=4, point=2, identity=3",
				"Ambient q=4, point=2, identity=4",
				"Ambient q=4, point=2, identity=5",
				"Ambient q=4, point=2, identity=6",
				"Ambient q=4, point=2, identity=7",
				"Ambient q=4, point=2, identity=8",
				"Ambient q=4, point=2, identity=9",
				"Ambient q=4, point=2, identity=10",
				"Ambient q=4, point=2, identity=11",
				"Ambient q=4, point=3, identity=1",
				"Ambient q=4, point=3, identity=2",
				"Ambient q=4, point=3, identity=3",
				"Ambient q=4, point=3, identity=4",
				"Ambient q=4, point=3, identity=5",
				"Ambient q=4, point=3, identity=6",
				"Ambient q=4, point=3, identity=7",
				"Ambient q=4, point=3, identity=8",
				"Ambient q=4, point=3, identity=9",
				"Ambient q=4, point=3, identity=10",
				"Ambient q=4, point=3, identity=11",
				"Ambient q=4, point=4, identity=1",
				"Ambient q=4, point=4, identity=2",
				"Ambient q=4, point=4, identity=3",
				"Ambient q=4, point=4, identity=4",
				"Ambient q=4, point=4, identity=5",
				"Ambient q=4, point=4, identity=6",
				"Ambient q=4, point=4, identity=7",
				"Ambient q=4, point=4, identity=8",
				"Ambient q=4, point=4, identity=9",
				"Ambient q=4, point=4, identity=10",
				"Ambient q=4, point=4, identity=11",
				"Ambient q=4, point=5, identity=1",
				"Ambient q=4, point=5, identity=2",
				"Ambient q=4, point=5, identity=3",
				"Ambient q=4, point=5, identity=4",
				"Ambient q=4, point=5, identity=5",
				"Ambient q=4, point=5, identity=6",
				"Ambient q=4, point=5, identity=7",
				"Ambient q=4, point=5, identity=8",
				"Ambient q=4, point=5, identity=9",
				"Ambient q=4, point=5, identity=10",
				"Ambient q=4, point=5, identity=11",
				"Hopf norm",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity",
				"Hopf spherical gradient identity"
			]
		},
		{
			"CertificateID":"LSC-CLIFFORD-PULLBACK",
			"Title":"Clifford Pullback",
			"File":"certificates\/LSC-CLIFFORD-PULLBACK.wl",
			"ExpectedChecks":50,
			"Role":"manuscript certificate",
			"Scope":[],
			"References":[
				{
					"label":"prop:pullback-subcalibration",
					"resolved":{
						"number":"5.1",
						"page":"45",
						"anchor":"proposition.5.1"
					}
				},
				{
					"label":"lem:Clifford-algebra-pullback",
					"resolved":{
						"number":"5.3",
						"page":"47",
						"anchor":"lemma.5.3"
					}
				},
				{
					"label":"prop:orthogonal-quartics",
					"resolved":{
						"number":"8.8",
						"page":"75",
						"anchor":"proposition.8.8"
					}
				},
				{
					"label":"eq:Riedler-correct-gradient",
					"resolved":{
						"number":"C.21",
						"page":"187",
						"anchor":"equation.C.21"
					}
				},
				{
					"label":"eq:Riedler-correct-defect",
					"resolved":{
						"number":"C.22",
						"page":"188",
						"anchor":"equation.C.22"
					}
				},
				{
					"label":"thm:Riedler-unstable",
					"resolved":{
						"number":"8.26",
						"page":"90",
						"anchor":"corollary.8.26"
					}
				},
				{
					"label":"ex:lawson-pullback",
					"resolved":{
						"number":"8.32",
						"page":"95",
						"anchor":"example.8.32"
					}
				},
				{
					"label":"thm:cartan-pullback",
					"resolved":{
						"number":"11.7",
						"page":"146",
						"anchor":"theorem.11.7"
					}
				},
				{
					"label":"eq:Cartan-pullback-Hardy",
					"resolved":{
						"number":"11.21",
						"page":"146",
						"anchor":"equation.11.21"
					}
				}
			],
			"CheckNames":[
				"Riedler corrected gradient",
				"Riedler corrected defect",
				"quartic cometric determinant",
				"quartic Jacobi coefficient",
				"quartic spherical gradient",
				"quartic spherical defect",
				"harmonic CM target gradient",
				"harmonic CM target Laplacian",
				"harmonic CM weighted transfer polynomial",
				"harmonic CM source cometric determinant",
				"harmonic CM source gradient",
				"harmonic CM source Laplacian",
				"harmonic CM pullback defect identity",
				"harmonic CM explicit source certificate",
				"Cartan source closure specialization",
				"Cartan sextic gradient",
				"Cartan sextic defining defect",
				"Cartan degree-ten source defect",
				"Cartan source determinant",
				"Cartan first transfer coefficient m=14",
				"Cartan second transfer coefficient m=14",
				"Cartan first transfer coefficient m=26",
				"Cartan second transfer coefficient m=26",
				"Cartan source potential homogeneous degree ten",
				"unequal Lawson target defining defect",
				"unequal Lawson symbolic radial-power transfer",
				"unequal Lawson linear radial-power transfer",
				"unequal Lawson transfer square completion",
				"unequal Lawson source gradient",
				"unequal Lawson source defining defect",
				"unequal Lawson explicit source certificate",
				"unequal Lawson target defect square completion",
				"unequal Lawson target gradient square completion",
				"unequal Lawson source potential homogeneous degree eight",
				"Cartan boundary Jacobi coefficient",
				"Cartan positive Hardy remainder m=14",
				"Cartan positive Hardy remainder m=26",
				"unequal Lawson boundary Jacobi coefficient",
				"unequal Lawson Hardy bound 2273\/4",
				"quartic gradient-square Laplacian from closure",
				"orthogonal quartic gradient norm",
				"orthogonal quartic Laplacian",
				"orthogonal quartic minimal-level numerator",
				"orthogonality of the three splitting quartics",
				"Riedler sixteen-dimensional curvature",
				"Riedler induced Laplacian of Q",
				"Riedler link gradient norm",
				"Riedler link Laplacian",
				"Riedler angular eigenfunction",
				"Riedler negative Hardy quotient"
			]
		},
		{
			"CertificateID":"LSC-COMPLEX-DETERMINANT",
			"Title":"Complex Determinant",
			"File":"certificates\/LSC-COMPLEX-DETERMINANT.wl",
			"ExpectedChecks":134,
			"Role":"manuscript certificate",
			"Scope":[
				"The recurrence is sampled for matrix orders 2 through 10 with exact data; scalar budgets are checked for r=2 through 100. These finite checks do not replace the all-orders proof. The original suite does not independently check every invariant-calculus or second-coefficient formula."
			],
			"References":[
				{
					"label":"det:stable-recurrence",
					"resolved":{
						"number":"14.9",
						"page":"166",
						"anchor":"lemma.14.9"
					}
				},
				{
					"label":"det:C-recurrence",
					"resolved":{
						"number":"14.25",
						"page":"166",
						"anchor":"equation.14.25"
					}
				},
				{
					"label":"det:R-recurrence",
					"resolved":{
						"number":"14.26",
						"page":"167",
						"anchor":"equation.14.26"
					}
				},
				{
					"label":"det:binomial-budget",
					"resolved":{
						"number":"14.10",
						"page":"167",
						"anchor":"lemma.14.10"
					}
				},
				{
					"label":"det:telescoping",
					"resolved":{
						"number":"C.38",
						"page":"192",
						"anchor":"equation.C.38"
					}
				}
			],
			"CheckNames":[
				"symbolic identity for the telescoping numerator",
				"direct\/formal determinant C, order 2",
				"nonnegative determinant sample, order 2",
				"direct\/formal determinant C, order 3",
				"nonnegative determinant sample, order 3",
				"determinant recurrence, order 3, variables 3",
				"determinant recurrence, order 3, variables 5",
				"direct\/formal determinant C, order 4",
				"nonnegative determinant sample, order 4",
				"determinant recurrence, order 4, variables 4",
				"determinant recurrence, order 4, variables 6",
				"direct\/formal determinant C, order 5",
				"nonnegative determinant sample, order 5",
				"determinant recurrence, order 5, variables 5",
				"determinant recurrence, order 5, variables 7",
				"direct\/formal determinant C, order 6",
				"nonnegative determinant sample, order 6",
				"determinant recurrence, order 6, variables 6",
				"determinant recurrence, order 6, variables 8",
				"direct\/formal determinant C, order 7",
				"nonnegative determinant sample, order 7",
				"determinant recurrence, order 7, variables 7",
				"determinant recurrence, order 7, variables 9",
				"direct\/formal determinant C, order 8",
				"nonnegative determinant sample, order 8",
				"determinant recurrence, order 8, variables 8",
				"determinant recurrence, order 8, variables 10",
				"direct\/formal determinant C, order 9",
				"nonnegative determinant sample, order 9",
				"determinant recurrence, order 9, variables 9",
				"determinant recurrence, order 9, variables 11",
				"direct\/formal determinant C, order 10",
				"nonnegative determinant sample, order 10",
				"determinant recurrence, order 10, variables 10",
				"determinant recurrence, order 10, variables 12",
				"exact scalar budget r=2",
				"exact scalar budget r=3",
				"exact scalar budget r=4",
				"exact scalar budget r=5",
				"exact scalar budget r=6",
				"exact scalar budget r=7",
				"exact scalar budget r=8",
				"exact scalar budget r=9",
				"exact scalar budget r=10",
				"exact scalar budget r=11",
				"exact scalar budget r=12",
				"exact scalar budget r=13",
				"exact scalar budget r=14",
				"exact scalar budget r=15",
				"exact scalar budget r=16",
				"exact scalar budget r=17",
				"exact scalar budget r=18",
				"exact scalar budget r=19",
				"exact scalar budget r=20",
				"exact scalar budget r=21",
				"exact scalar budget r=22",
				"exact scalar budget r=23",
				"exact scalar budget r=24",
				"exact scalar budget r=25",
				"exact scalar budget r=26",
				"exact scalar budget r=27",
				"exact scalar budget r=28",
				"exact scalar budget r=29",
				"exact scalar budget r=30",
				"exact scalar budget r=31",
				"exact scalar budget r=32",
				"exact scalar budget r=33",
				"exact scalar budget r=34",
				"exact scalar budget r=35",
				"exact scalar budget r=36",
				"exact scalar budget r=37",
				"exact scalar budget r=38",
				"exact scalar budget r=39",
				"exact scalar budget r=40",
				"exact scalar budget r=41",
				"exact scalar budget r=42",
				"exact scalar budget r=43",
				"exact scalar budget r=44",
				"exact scalar budget r=45",
				"exact scalar budget r=46",
				"exact scalar budget r=47",
				"exact scalar budget r=48",
				"exact scalar budget r=49",
				"exact scalar budget r=50",
				"exact scalar budget r=51",
				"exact scalar budget r=52",
				"exact scalar budget r=53",
				"exact scalar budget r=54",
				"exact scalar budget r=55",
				"exact scalar budget r=56",
				"exact scalar budget r=57",
				"exact scalar budget r=58",
				"exact scalar budget r=59",
				"exact scalar budget r=60",
				"exact scalar budget r=61",
				"exact scalar budget r=62",
				"exact scalar budget r=63",
				"exact scalar budget r=64",
				"exact scalar budget r=65",
				"exact scalar budget r=66",
				"exact scalar budget r=67",
				"exact scalar budget r=68",
				"exact scalar budget r=69",
				"exact scalar budget r=70",
				"exact scalar budget r=71",
				"exact scalar budget r=72",
				"exact scalar budget r=73",
				"exact scalar budget r=74",
				"exact scalar budget r=75",
				"exact scalar budget r=76",
				"exact scalar budget r=77",
				"exact scalar budget r=78",
				"exact scalar budget r=79",
				"exact scalar budget r=80",
				"exact scalar budget r=81",
				"exact scalar budget r=82",
				"exact scalar budget r=83",
				"exact scalar budget r=84",
				"exact scalar budget r=85",
				"exact scalar budget r=86",
				"exact scalar budget r=87",
				"exact scalar budget r=88",
				"exact scalar budget r=89",
				"exact scalar budget r=90",
				"exact scalar budget r=91",
				"exact scalar budget r=92",
				"exact scalar budget r=93",
				"exact scalar budget r=94",
				"exact scalar budget r=95",
				"exact scalar budget r=96",
				"exact scalar budget r=97",
				"exact scalar budget r=98",
				"exact scalar budget r=99",
				"exact scalar budget r=100"
			]
		},
		{
			"CertificateID":"LSC-POWER-MULTIPLIERS",
			"Title":"Power Multipliers",
			"File":"certificates\/LSC-POWER-MULTIPLIERS.wl",
			"ExpectedChecks":8,
			"Role":"manuscript certificate",
			"Scope":[
				"Symbolic real powers use the original positive-base convention for radial and gradient-square variables."
			],
			"References":[
				{
					"label":"prop:gradient-power-identity",
					"resolved":{
						"number":"A.1",
						"page":"171",
						"anchor":"proposition.A.1"
					}
				},
				{
					"label":"prop:radial-master-identity",
					"resolved":{
						"number":"A.2",
						"page":"172",
						"anchor":"proposition.A.2"
					}
				},
				{
					"label":"prop:combined-power-multiplier",
					"resolved":{
						"number":"A.3",
						"page":"172",
						"anchor":"proposition.A.3"
					}
				},
				{
					"label":"eq:strictified-boundary",
					"resolved":{
						"number":"A.12",
						"page":"173",
						"anchor":"equation.A.12"
					}
				}
			],
			"CheckNames":[
				"gradient-power gradient",
				"gradient-power defect for symbolic real exponent",
				"radial gradient",
				"radial curvature",
				"radial Laplacian",
				"combined powers: direct gradient identity",
				"combined powers: direct curvature identity",
				"radial perturbation: exact boundary coefficient change"
			]
		},
		{
			"CertificateID":"LSC-INTERVAL-POSITIVITY",
			"Title":"Interval Positivity",
			"File":"certificates\/LSC-INTERVAL-POSITIVITY.wl",
			"ExpectedChecks":15,
			"Role":"manuscript certificate",
			"Scope":[],
			"References":[
				{
					"label":"app:exact-certificates",
					"resolved":{
						"number":"C",
						"page":"184",
						"anchor":"appendix.C"
					}
				},
				{
					"label":"eq:Bernstein-coefficients",
					"resolved":{
						"number":"C.2",
						"page":"184",
						"anchor":"equation.C.2"
					}
				},
				{
					"label":"ex:Bernstein-17",
					"resolved":{
						"number":"C.1",
						"page":"184",
						"anchor":"example.C.1"
					}
				},
				{
					"label":"prop:quadratic-corrections",
					"resolved":{
						"number":"6.8",
						"page":"58",
						"anchor":"proposition.6.8"
					}
				},
				{
					"label":"prop:17-correction",
					"resolved":{
						"number":"6.9",
						"page":"59",
						"anchor":"proposition.6.9"
					}
				}
			],
			"CheckNames":[
				"positive Bernstein coefficients g=2, t=1\/3",
				"positive Bernstein coefficients g=4, t=1\/7",
				"positive Bernstein coefficients g=4, t=3\/7",
				"Bernstein table {-7\/4, -1}",
				"positive Bernstein minimum {-7\/4, -1}",
				"Bernstein table {-1, -1\/2}",
				"positive Bernstein minimum {-1, -1\/2}",
				"Bernstein table {-1\/2, 0}",
				"positive Bernstein minimum {-1\/2, 0}",
				"Bernstein table {0, 1\/8}",
				"positive Bernstein minimum {0, 1\/8}",
				"Bernstein table {1\/8, 1\/4}",
				"positive Bernstein minimum {1\/8, 1\/4}",
				"Sturm endpoint signs at -7\/4",
				"Sturm endpoint signs at 1\/4"
			]
		},
		{
			"CertificateID":"LSC-CUBIC-CUTOFF-EXPONENT",
			"Title":"Cubic Cutoff Exponent",
			"File":"certificates\/LSC-CUBIC-CUTOFF-EXPONENT.wl",
			"ExpectedChecks":1,
			"Role":"manuscript certificate",
			"Scope":[
				"This repeats one existing stable Chapter07 exponent identity as a convenient cross-check for the tube-volume estimate. The analytic implicit-function argument, coordinate construction and local volume comparison have no separate computer-algebra proof in the original suite. This file does not claim to verify them."
			],
			"References":[
				{
					"label":"sec:cubic-local-geometry",
					"resolved":{
						"number":"B.5",
						"page":"182",
						"anchor":"section.B.5"
					}
				},
				{
					"label":"eq:tube",
					"resolved":{
						"number":"10.20",
						"page":"124",
						"anchor":"equation.10.20"
					}
				},
				{
					"label":"eq:linkground",
					"resolved":{
						"number":"10.28",
						"page":"125",
						"anchor":"equation.10.28"
					}
				}
			],
			"CheckNames":[
				"cubic singular cutoff exponent"
			]
		},
		{
			"CertificateID":"LSC-ODD-RIGIDITY",
			"Title":"Odd Rigidity",
			"File":"certificates\/LSC-ODD-RIGIDITY.wl",
			"ExpectedChecks":15,
			"Role":"manuscript certificate",
			"Scope":[],
			"References":[
				{
					"label":"sec:odd-rigidity-proof",
					"resolved":{
						"number":"B.1",
						"page":"175",
						"anchor":"section.B.1"
					}
				},
				{
					"label":"eq:normalizedodd",
					"resolved":{
						"number":"B.2",
						"page":"175",
						"anchor":"equation.B.2"
					}
				},
				{
					"label":"eq:odd-spherical-products",
					"resolved":{
						"number":"B.3",
						"page":"175",
						"anchor":"equation.B.3"
					}
				},
				{
					"label":"eq:odd-maximum-hessians",
					"resolved":{
						"number":"B.4",
						"page":"176",
						"anchor":"equation.B.4"
					}
				},
				{
					"label":"eq:m1",
					"resolved":{
						"number":"B.5",
						"page":"176",
						"anchor":"equation.B.5"
					}
				},
				{
					"label":"eq:m2",
					"resolved":{
						"number":"B.7",
						"page":"176",
						"anchor":"equation.B.7"
					}
				},
				{
					"label":"eq:m3",
					"resolved":{
						"number":"B.6",
						"page":"176",
						"anchor":"equation.B.6"
					}
				},
				{
					"label":"eq:m4",
					"resolved":{
						"number":"B.8",
						"page":"176",
						"anchor":"equation.B.8"
					}
				},
				{
					"label":"eq:alphadim",
					"resolved":{
						"number":"B.9",
						"page":"176",
						"anchor":"equation.B.9"
					}
				}
			],
			"CheckNames":[
				"odd-degree coefficient normalization at a maximum",
				"spherical gradient matrix at a maximum",
				"first spherical Hessian equation",
				"mixed spherical Hessian equation",
				"last spherical Hessian equation",
				"factorization of the Hessian eigenvalue restriction",
				"excluded Hessian eigenvalue residual",
				"remaining Hessian eigenvalue of the gradient square",
				"second-order degree rigidity obstruction",
				"first cubic spherical moment differential identity",
				"mixed cubic spherical moment differential identity",
				"third cubic spherical moment differential identity",
				"fourth cubic spherical moment differential identity",
				"cubic spherical moment elimination",
				"normalized cubic Bochner coefficient"
			]
		},
		{
			"CertificateID":"LSC-CLIFFORD-HESSIAN",
			"Title":"Clifford Hessian",
			"File":"certificates\/LSC-CLIFFORD-HESSIAN.wl",
			"ExpectedChecks":18,
			"Role":"supplementary",
			"Scope":[
				"New independent exact verification in the formal four-dimensional algebra with basis Id,B,C,BC.",
				"All six Hessian contractions are derived from the Clifford relations and scalar contractions; this is not a finite-dimensional coordinate sample.",
				"The displayed six and five individual contributions are checked against the ancillary source note."
			],
			"References":[],
			"CheckNames":[
				"E: B squared",
				"E: C squared",
				"E: Clifford anticommutator",
				"E: B C B reduction",
				"E: y transpose D B D y",
				"E: y transpose B D y",
				"E: norm of Z_y",
				"E: C quadratic form on Z_y",
				"E: radial contraction with U_y",
				"E: radial contraction with Z_y",
				"E: Hess F(U,U), eq:HFUU",
				"E: Hess F(U,Z), eq:HFUZ",
				"E: Hess F(Z,Z), eq:HFZZ",
				"E: all six displayed contributions to Hess S(U,Z)",
				"E: all five displayed contributions to Hess S(Z,Z)",
				"E: Hess S(U,U), eq:HSUU",
				"E: Hess S(U,Z), eq:HSUZ",
				"E: Hess S(Z,Z), eq:HSZZ"
			]
		},
		{
			"CertificateID":"LSC-CLIFFORD-HOMOGENEITY",
			"Title":"Clifford Homogeneity",
			"File":"certificates\/LSC-CLIFFORD-HOMOGENEITY.wl",
			"ExpectedChecks":27,
			"Role":"supplementary",
			"Scope":[
				"Weighted Euler identities check homogeneity of the full rational master quotient.",
				"All four endpoint denominators are cleared symbolically and the resulting polynomial expressions are finite at H=0.",
				"No value is assigned to the normalized gradient at H=0, and these algebra checks do not replace the analytic comparison argument."
			],
			"References":[],
			"CheckNames":[
				"F: degree of L(G)",
				"F: degree of prefactor",
				"F: degree of G1",
				"F: degree of G2",
				"F: V_gamma has weighted degree four",
				"F: D_gamma has weighted degree minus two",
				"F: Q_gamma has weighted degree two",
				"F: Qhat has weighted degree two",
				"F: normalized quotient has degree zero",
				"F: S\/R squared equals lambda H",
				"F: S=R squared lambda H before normalization",
				"F: H on lambda=0",
				"F: H on lambda=1",
				"F: H on theta=0",
				"F: H on theta=1",
				"F: cleared endpoint is polynomial, case 1",
				"F: cleared endpoint is polynomial, case 2",
				"F: cleared endpoint is polynomial, case 3",
				"F: cleared endpoint is polynomial, case 4",
				"F: denominator clearing identity, case 1",
				"F: denominator clearing identity, case 2",
				"F: denominator clearing identity, case 3",
				"F: denominator clearing identity, case 4",
				"F: polynomial value at H=0 is finite, case 1",
				"F: polynomial value at H=0 is finite, case 2",
				"F: polynomial value at H=0 is finite, case 3",
				"F: polynomial value at H=0 is finite, case 4"
			]
		},
		{
			"CertificateID":"LSC-CUBIC-METRIC-ALGEBRA",
			"Title":"Metrized cubic algebra identities",
			"File":"certificates\/LSC-CUBIC-METRIC-ALGEBRA.wl",
			"ExpectedChecks":31,
			"Role":"manuscript certificate",
			"Scope":[
				"Generic coefficient checks 01-18 use three coordinates; dimension-independent proofs remain in the manuscript.",
				"General quadratic q is retained in 09 and 13-18.",
				"K is independent of R except in the explicit specialization 27.",
				"Stationary branches 28-29 are substitutions, not a proof of branch exhaustion or maximum existence.",
				"Coefficient sign checks 30-31 assume R >= 0, S >= 0, t = F^2 >= 0, K - 16R >= 0, R^2\/3 - S >= 0.",
				"Geometry, singular-set removability, and global positivity assumptions are not CAS conclusions."
			],
			"References":[
				{
					"label":"eq:cubic-polarized-product",
					"resolved":{
						"number":"9.1",
						"page":"99",
						"anchor":"equation.9.1"
					}
				},
				{
					"label":"eq:cubic-multiplication-dictionary",
					"resolved":{
						"number":"9.2",
						"page":"100",
						"anchor":"equation.9.2"
					}
				},
				{
					"label":"eq:cubic-variable-trace",
					"resolved":{
						"number":"C.26",
						"page":"189",
						"anchor":"equation.C.26"
					}
				},
				{
					"label":"eq:cubic-general-weight",
					"resolved":{
						"number":"9.3",
						"page":"100",
						"anchor":"equation.9.3"
					}
				},
				{
					"label":"thm:cubic-one-dimensional-degree-three",
					"resolved":{
						"number":"9.5",
						"page":"101",
						"anchor":"theorem.9.5"
					}
				},
				{
					"label":"eq:cubic-general-hessian-polynomial",
					"resolved":{
						"number":"9.5",
						"page":"102",
						"anchor":"equation.9.5"
					}
				},
				{
					"label":"eq:cubic-positive-multiplier-leading-sign",
					"resolved":{
						"number":"9.6",
						"page":"103",
						"anchor":"equation.9.6"
					}
				},
				{
					"label":"eq:cubic-gradient-identities-only",
					"resolved":{
						"number":"C.25",
						"page":"189",
						"anchor":"equation.C.25"
					}
				},
				{
					"label":"eq:cubic-variable-trace-gradient",
					"resolved":{
						"number":"C.28",
						"page":"189",
						"anchor":"equation.C.28"
					}
				},
				{
					"label":"eq:cubic-variable-trace-positive-decomposition",
					"resolved":{
						"number":"C.29",
						"page":"189",
						"anchor":"equation.C.29"
					}
				},
				{
					"label":"rem:cubic-algebraic-certificate-scope",
					"resolved":{
						"number":"10.7",
						"page":"122",
						"anchor":"remark.10.7"
					}
				},
				{
					"label":"eq:cubic-gradient-only-S-bound",
					"resolved":{
						"number":"C.27",
						"page":"189",
						"anchor":"equation.C.27"
					}
				}
			],
			"CheckNames":[
				"C07G-01 cubic dictionary F = <x^2,x>\/6",
				"C07G-02 cubic dictionary gradient = x^2\/2",
				"C07G-03 cubic dictionary Hessian = L_x",
				"C07G-04 cubic dictionary Laplacian = trace L_x",
				"C07G-05 gradient square = |x^2|^2\/4",
				"C07G-06 gradient S = x^3",
				"C07G-07 general Bochner identity including nonharmonic term",
				"C07G-08 translation derivative and annihilator identity",
				"C07G-09 general quadratic-weight cubic-algebra residual",
				"C07G-10 quadratic Gamma and Jordan product",
				"C07G-11 Euler-operator commutator sign",
				"C07G-12 diagonal double-commutator entries",
				"C07G-13 critical cubic curvature quadratic Taylor coefficient",
				"C07G-14 quadratic Hessian curvature identity",
				"C07G-15 general quadratic q contributes q(c) h at order two",
				"C07G-16 general-q Hessian polynomial residual",
				"C07G-17 smooth-multiplier quadratic Taylor jet",
				"C07G-18 positive-multiplier order-four sign under Hessian relation",
				"C07G-19 gradient identities imply radial weight q = 2R",
				"C07G-20 variable-K SF gradient square",
				"C07G-21 variable-K SF Laplacian",
				"C07G-22 SF contractions with R F S",
				"C07G-23 SF gradient-square partial derivatives",
				"C07G-24 variable-K SF curvature polynomial",
				"C07G-25 variable-K SF positive decomposition",
				"C07G-26 quotient polynomial extension at F = 0",
				"C07G-27 radial specialization K = 4kR",
				"C07G-28 positive-S spherical maximum branch F nonzero",
				"C07G-29 positive-S spherical maximum branch F zero",
				"C07G-30 Q nonnegative coefficients on stated nonnegative domain",
				"C07G-31 SF decomposition nonnegative coefficients on stated slack domain"
			]
		},
		{
			"CertificateID":"LSC-EXCEPTIONAL-CUBICS",
			"Title":"Exceptional Cubics",
			"File":"certificates\/LSC-EXCEPTIONAL-CUBICS.wl",
			"ExpectedChecks":28,
			"Role":"manuscript certificate",
			"Scope":[
				"Formal drift\/certificate identities and explicit G2 coordinate calculations; rank-stratum and removability arguments remain analytic."
			],
			"References":[
				{
					"label":"exc-gradient-table",
					"resolved":{
						"number":"10.33",
						"page":"127",
						"anchor":"equation.10.33"
					}
				},
				{
					"label":"exc-SF-certificate",
					"resolved":{
						"number":"10.35",
						"page":"128",
						"anchor":"equation.10.35"
					}
				},
				{
					"label":"exc-g2-laplacians",
					"resolved":{
						"number":"10.38",
						"page":"130",
						"anchor":"equation.10.38"
					}
				}
			],
			"CheckNames":[
				"SF gradient norm",
				"SF Laplacian",
				"SF defect, with arbitrary Delta R and Delta D",
				"SF positive decomposition",
				"SF threshold at balanced spectrum and F=0",
				"sqrt(RS)F gradient norm",
				"sqrt(RS)F certificate for Jordan d=2",
				"Jordan drift transfer",
				"Sign of the transfer bracket",
				"Gram Delta R",
				"Gram Delta S",
				"Gram Delta D",
				"Gram Gamma RR",
				"Gram Gamma RS",
				"Gram Gamma RD",
				"Gram Gamma SS",
				"Gram Gamma SD",
				"Gram Gamma DD",
				"G2 Delta D = 10S",
				"Alternating F: Gamma(F,S)=4RF",
				"Alternating F: Gamma(F,D)=2SF",
				"G2 coordinate gradient norm = Gram e2",
				"G2 harmonicity",
				"G2 independence: explicit Jacobian formula",
				"G2 rank-one Hessian cubic identity",
				"G2 rank-one Hessian trace",
				"G2 rank-one Hessian squared trace",
				"G2 rank-one Hessian characteristic polynomial"
			]
		},
		{
			"CertificateID":"LSC-CUBIC-CERTIFICATES",
			"Title":"Cubic Certificates",
			"File":"certificates\/LSC-CUBIC-CERTIFICATES.wl",
			"ExpectedChecks":38,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact identities conditional on displayed differential tables; not proofs of the tables, actual-image inequalities, spectral classification, or geometric comparison."
			],
			"References":[
				{
					"label":"eq:Clifford-H44",
					"resolved":{
						"number":"10.42",
						"page":"131",
						"anchor":"equation.10.42"
					}
				},
				{
					"label":"eq:cubic-variable-trace-positive-decomposition",
					"resolved":{
						"number":"C.29",
						"page":"189",
						"anchor":"equation.C.29"
					}
				},
				{
					"label":"app:nonharmonic-cubic-certificate",
					"resolved":{
						"number":"C.3",
						"page":"186",
						"anchor":"section.C.3"
					}
				},
				{
					"label":"thm:cubic-nonharmonic-certificate",
					"resolved":{
						"number":"C.2",
						"page":"186",
						"anchor":"proposition.C.2"
					}
				},
				{
					"label":"eq:cubic-nonharmonic-B0",
					"resolved":{
						"number":"C.11",
						"page":"186",
						"anchor":"equation.C.11"
					}
				},
				{
					"label":"eq:cubic-nonharmonic-B1",
					"resolved":{
						"number":"C.12",
						"page":"186",
						"anchor":"equation.C.12"
					}
				},
				{
					"label":"eq:cubic-nonharmonic-B2",
					"resolved":{
						"number":"C.13",
						"page":"186",
						"anchor":"equation.C.13"
					}
				},
				{
					"label":"eq:cubic-nonharmonic-coefficients",
					"resolved":{
						"number":"C.14",
						"page":"186",
						"anchor":"equation.C.14"
					}
				},
				{
					"label":"eq:cubic-nonharmonic-defect",
					"resolved":{
						"number":"C.16",
						"page":"186",
						"anchor":"equation.C.16"
					}
				}
			],
			"CheckNames":[
				"unified gradient norm",
				"unified Laplacian ratio",
				"unified H\/J defect identity",
				"trace corollary remainder",
				"Clifford Gamma(f,s)",
				"Clifford Gamma(s,s)",
				"Clifford Gamma(f,D)",
				"Clifford Gamma(s,D)",
				"Clifford Gamma(D,D)",
				"Clifford normalized Laplacian",
				"Clifford H44 decomposition",
				"Clifford parameter increment",
				"Clifford power obstruction endpoint",
				"Clifford power obstruction interior",
				"radial lift gradient identity",
				"radial lift defect identity",
				"dimension 26 radial lift coefficient 11",
				"dimension 26 radial lift coefficient 14",
				"dimension 26 radial lift coefficient 330",
				"nonradial Gamma(F,F)",
				"nonradial harmonicity",
				"nonradial minimality",
				"nonradial Delta(P)",
				"nonradial Gamma(P,P)",
				"nonradial H gradient",
				"nonradial H Laplacian",
				"nonradial exact N defect",
				"nonradial seven-summand decomposition",
				"nonradial rho=0 strictness reduction",
				"nonradial P maximum remainder",
				"nonradial square bound for H Delta(H)",
				"nonradial H Delta(H) lower coefficients",
				"nonharmonic H gradient chain rule",
				"nonharmonic H Laplacian chain rule",
				"nonharmonic B identity with Bochner correction",
				"nonharmonic C identity",
				"nonharmonic leading coefficient",
				"nonharmonic to radial leading term"
			]
		},
		{
			"CertificateID":"LSC-PULLBACK-TRANSFER",
			"Title":"Pullback Transfer",
			"File":"certificates\/LSC-PULLBACK-TRANSFER.wl",
			"ExpectedChecks":13,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact symbolic differential identities under the stated real and positive-base assumptions. The checks verify algebraic pullback identities, not the analytic area comparison."
			],
			"References":[
				{
					"label":"eq:clifford-transfer-gradient",
					"resolved":{
						"number":"5.8",
						"page":"48",
						"anchor":"equation.5.8"
					}
				},
				{
					"label":"eq:clifford-transfer-defect",
					"resolved":{
						"number":"5.9",
						"page":"48",
						"anchor":"equation.5.9"
					}
				},
				{
					"label":"eq:clifford-transfer-ratio",
					"resolved":{
						"number":"5.10",
						"page":"48",
						"anchor":"equation.5.10"
					}
				}
			],
			"CheckNames":[
				"radial master: gradient square \/ R^(2a)",
				"radial master: defect \/ R^(3a)",
				"unweighted Clifford pullback: defect",
				"weighted Clifford pullback: gradient \/ R^(2a)",
				"weighted Clifford pullback: Laplacian \/ R^a",
				"weighted Clifford pullback: defect \/ R^(3a)",
				"weighted Clifford pullback: preserved M-ratio \/ R^(2a)",
				"dimension monotonicity: finite difference \/ R^(4a)",
				"Simons fractional target: W_H",
				"Simons fractional target: Delta H",
				"Simons fractional target: L(H)",
				"Simons fractional target: H Delta H",
				"Simons fractional target: a=1, ell=7\/2, M=0 dimension bound"
			]
		},
		{
			"CertificateID":"LSC-JORDAN-PENCIL",
			"Title":"Jordan Pencil",
			"File":"certificates\/LSC-JORDAN-PENCIL.wl",
			"ExpectedChecks":65,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact formal Jordan-pencil identities, coordinate witnesses and the stated finite models; does not replace general classification or positivity proofs."
			],
			"References":[
				{
					"label":"eq:nonradial-pencil",
					"resolved":{
						"number":"11.1",
						"page":"139",
						"anchor":"equation.11.1"
					}
				},
				{
					"label":"eq:nonradial-closure",
					"resolved":{
						"number":"11.5",
						"page":"140",
						"anchor":"equation.11.5"
					}
				},
				{
					"label":"eq:nonradial-pencil-gradient",
					"resolved":{
						"number":"11.8",
						"page":"142",
						"anchor":"equation.11.8"
					}
				},
				{
					"label":"eq:nonradial-pencil-minimality",
					"resolved":{
						"number":"11.9",
						"page":"142",
						"anchor":"equation.11.9"
					}
				}
			],
			"CheckNames":[
				"Delta(F_t)=0 for formal d",
				"S_t full polynomial",
				"L(F_t) full polynomial",
				"S_t coefficient of t^0",
				"S_t coefficient of t^1",
				"S_t coefficient of t^2",
				"L(F_t) coefficient of t^0",
				"L(F_t) coefficient of t^1",
				"L(F_t) coefficient of t^2",
				"L(F_t) coefficient of t^3",
				"L(F_t) coefficient of t^4",
				"L(F_t) displayed t^4 cancellation",
				"minimal equation at t=0",
				"minimal equation at t=1",
				"minimal equation at t=-1\/3",
				"existing nonradial S at t=-1\/3",
				"existing nonradial Gamma(F,S)=2qF",
				"real-coordinate Delta(rho)",
				"real-coordinate Gamma(rho,rho)",
				"real-coordinate Gamma(rho,nu)",
				"real-coordinate Gamma(rho,A)",
				"real-coordinate Gamma(rho,B)",
				"real-coordinate Gamma(rho,W)",
				"real-coordinate Delta(nu)",
				"real-coordinate Gamma(nu,nu)",
				"real-coordinate Gamma(nu,A)",
				"real-coordinate Gamma(nu,B)",
				"real-coordinate Gamma(nu,W)",
				"real-coordinate Delta(A)",
				"real-coordinate Gamma(A,A)",
				"real-coordinate Gamma(A,B)",
				"real-coordinate Gamma(A,W)",
				"real-coordinate Delta(B)",
				"real-coordinate Gamma(B,B)",
				"real-coordinate Gamma(B,W)",
				"real-coordinate Delta(W)",
				"real-coordinate Gamma(W,W)",
				"real-coordinate Delta(F_t)",
				"real-coordinate S_t",
				"real-coordinate Hessian definition of L(F_t)",
				"t>0 witness nu",
				"t>0 witness A",
				"t>0 witness B",
				"t>0 witness W",
				"t>0 witness F_t=0",
				"t>0 witness rho+t*nu",
				"t>0 witness |D_u F_t|^2",
				"t>0 witness is regular",
				"t>0 L(F_t) at witness",
				"t>0 direct coordinate F_t=0",
				"t>0 direct coordinate L(F_t)",
				"t<0 witness nu",
				"t<0 witness A",
				"t<0 witness B",
				"t<0 witness W",
				"t<0 witness F_t=0",
				"t<0 witness rho+t*nu",
				"t<0 witness |D_u F_t|^2",
				"t<0 witness is regular",
				"t<0 L(F_t) at witness",
				"t<0 direct coordinate F_t=0",
				"t<0 direct coordinate L(F_t)",
				"exceptional nonzero roots are exactly -1\/3 and 1",
				"all parameters have common zero diag(1,-1,0),u=0",
				"common zero gradient squared norm equals 4\/3"
			]
		},
		{
			"CertificateID":"LSC-INTRINSIC-FIVE-GENERATORS",
			"Title":"Intrinsic Five Generators",
			"File":"certificates\/LSC-INTRINSIC-FIVE-GENERATORS.wl",
			"ExpectedChecks":62,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact Euclidean differentiation in real and complex Hermitian models (d=1,2), 31 checks each; not a proof of the universal structural theorem."
			],
			"References":[
				{
					"label":"eq:nr-five-invariants",
					"resolved":{
						"number":"9.43",
						"page":"113",
						"anchor":"equation.9.43"
					}
				},
				{
					"label":"eq:nr-five-gamma",
					"resolved":{
						"number":"9.48",
						"page":"114",
						"anchor":"equation.9.48"
					}
				},
				{
					"label":"eq:nr-five-laplacians",
					"resolved":{
						"number":"9.50",
						"page":"115",
						"anchor":"equation.9.50"
					}
				}
			],
			"CheckNames":[
				"d=1: orthonormal_B_coordinates",
				"d=1: orthonormal_U_coordinates",
				"d=1: Gamma(r,r)",
				"d=1: Gamma(r,s)",
				"d=1: Gamma(r,a)",
				"d=1: Gamma(r,p)",
				"d=1: Gamma(r,h)",
				"d=1: Gamma(s,s)",
				"d=1: Gamma(s,a)",
				"d=1: Gamma(s,p)",
				"d=1: Gamma(s,h)",
				"d=1: Gamma(a,a)",
				"d=1: Gamma(a,p)",
				"d=1: Gamma(a,h)",
				"d=1: Gamma(p,p)",
				"d=1: Gamma(p,h)",
				"d=1: Gamma(h,h)",
				"d=1: Delta(r)",
				"d=1: Delta(s)",
				"d=1: Delta(a)",
				"d=1: Delta(p)",
				"d=1: Delta(h)",
				"d=1: F_is_harmonic",
				"d=1: normalized_Hsiang_equation",
				"d=1: D_equals_a_plus_p",
				"d=1: recover_r",
				"d=1: recover_s",
				"d=1: recover_p",
				"d=1: recover_a",
				"d=1: recover_h",
				"d=1: rank_five_exact_minor",
				"d=2: orthonormal_B_coordinates",
				"d=2: orthonormal_U_coordinates",
				"d=2: Gamma(r,r)",
				"d=2: Gamma(r,s)",
				"d=2: Gamma(r,a)",
				"d=2: Gamma(r,p)",
				"d=2: Gamma(r,h)",
				"d=2: Gamma(s,s)",
				"d=2: Gamma(s,a)",
				"d=2: Gamma(s,p)",
				"d=2: Gamma(s,h)",
				"d=2: Gamma(a,a)",
				"d=2: Gamma(a,p)",
				"d=2: Gamma(a,h)",
				"d=2: Gamma(p,p)",
				"d=2: Gamma(p,h)",
				"d=2: Gamma(h,h)",
				"d=2: Delta(r)",
				"d=2: Delta(s)",
				"d=2: Delta(a)",
				"d=2: Delta(p)",
				"d=2: Delta(h)",
				"d=2: F_is_harmonic",
				"d=2: normalized_Hsiang_equation",
				"d=2: D_equals_a_plus_p",
				"d=2: recover_r",
				"d=2: recover_s",
				"d=2: recover_p",
				"d=2: recover_a",
				"d=2: recover_h",
				"d=2: rank_five_exact_minor"
			]
		},
		{
			"CertificateID":"LSC-HARMONIC-SPECTRAL",
			"Title":"General harmonic multiplier and spectral positivity",
			"File":"certificates\/LSC-HARMONIC-SPECTRAL.wl",
			"ExpectedChecks":61,
			"Role":"manuscript certificate",
			"Scope":[
				"Nine symbolic parameter identities for the logarithmic multiplier, Jacobi coefficient, spectral certificate and threshold.",
				"52 finite exact cross-checks for elementary-symmetric pairings, root derivations and Newton expansions in orders 2 through 5.",
				"These do not replace arbitrary-order inequality proofs, actual-image arguments, singular-set removability, or geometric comparison."
			],
			"References":[
				{
					"label":"eq:harmonic-log-defect",
					"resolved":{
						"number":"4.22",
						"page":"36",
						"anchor":"equation.4.22"
					}
				},
				{
					"label":"eq:spectral-polynomial-pairings",
					"resolved":{
						"number":"12.5",
						"page":"148",
						"anchor":"equation.12.5"
					}
				},
				{
					"label":"eq:spectral-Q",
					"resolved":{
						"number":"12.11",
						"page":"149",
						"anchor":"equation.12.11"
					}
				},
				{
					"label":"eq:spectral-threshold",
					"resolved":{
						"number":"12.13",
						"page":"150",
						"anchor":"equation.12.13"
					}
				},
				{
					"label":"eq:spectral-explicit-certificate",
					"resolved":{
						"number":"12.22",
						"page":"151",
						"anchor":"equation.12.22"
					}
				},
				{
					"label":"eq:harmonic-log-Jacobi",
					"resolved":{
						"number":"4.23",
						"page":"36",
						"anchor":"equation.4.23"
					}
				}
			],
			"CheckNames":[
				"general_log_multiplier_identity",
				"divisible_two_coefficient_identity",
				"Jacobi_boundary_coefficient",
				"gradient_norm_multiplier_D0",
				"spectral_explicit_certificate_all_orders",
				"reciprocal_root_derivative",
				"antitone_numerator_decomposition",
				"balanced_threshold_all_orders",
				"threshold_normalization",
				"pairing_order_2_indices_1_1",
				"pairing_order_2_indices_1_2",
				"pairing_order_2_indices_2_2",
				"root_derivation_order_2_index_1",
				"root_derivation_order_2_index_2",
				"Newton_expansion_order_2",
				"pairing_order_3_indices_1_1",
				"pairing_order_3_indices_1_2",
				"pairing_order_3_indices_1_3",
				"pairing_order_3_indices_2_2",
				"pairing_order_3_indices_2_3",
				"pairing_order_3_indices_3_3",
				"root_derivation_order_3_index_1",
				"root_derivation_order_3_index_2",
				"root_derivation_order_3_index_3",
				"Newton_expansion_order_3",
				"pairing_order_4_indices_1_1",
				"pairing_order_4_indices_1_2",
				"pairing_order_4_indices_1_3",
				"pairing_order_4_indices_1_4",
				"pairing_order_4_indices_2_2",
				"pairing_order_4_indices_2_3",
				"pairing_order_4_indices_2_4",
				"pairing_order_4_indices_3_3",
				"pairing_order_4_indices_3_4",
				"pairing_order_4_indices_4_4",
				"root_derivation_order_4_index_1",
				"root_derivation_order_4_index_2",
				"root_derivation_order_4_index_3",
				"root_derivation_order_4_index_4",
				"Newton_expansion_order_4",
				"pairing_order_5_indices_1_1",
				"pairing_order_5_indices_1_2",
				"pairing_order_5_indices_1_3",
				"pairing_order_5_indices_1_4",
				"pairing_order_5_indices_1_5",
				"pairing_order_5_indices_2_2",
				"pairing_order_5_indices_2_3",
				"pairing_order_5_indices_2_4",
				"pairing_order_5_indices_2_5",
				"pairing_order_5_indices_3_3",
				"pairing_order_5_indices_3_4",
				"pairing_order_5_indices_3_5",
				"pairing_order_5_indices_4_4",
				"pairing_order_5_indices_4_5",
				"pairing_order_5_indices_5_5",
				"root_derivation_order_5_index_1",
				"root_derivation_order_5_index_2",
				"root_derivation_order_5_index_3",
				"root_derivation_order_5_index_4",
				"root_derivation_order_5_index_5",
				"Newton_expansion_order_5"
			]
		},
		{
			"CertificateID":"LSC-NORM-PRODUCTS-PFAFFIANS",
			"Title":"Normed products and complex Pfaffian models",
			"File":"certificates\/LSC-NORM-PRODUCTS-PFAFFIANS.wl",
			"ExpectedChecks":6015,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact symbolic elementary-symmetric pairings in degrees 2 through 5 and a complete real-coordinate order-4 Pfaffian normalization.",
				"Fixed-seed exact integer samples for H\/O words in degrees 2 through 6, two samples per case and left\/right\/balanced bracketings.",
				"Fixed-seed exact complex-integer samples for Pfaffian matrices of orders 4, 6 and 8, two samples per order.",
				"Most of the 6015 recorded checks are scalar components of these finite coordinate calculations; this number is not a count of independent theorems or an all-degree symbolic proof.",
				"The accompanying 62-check Wolfram script covers a different, smaller subset and has not been executed here."
			],
			"References":[
				{
					"label":"eq:norm-product-F-closure",
					"resolved":{
						"number":"13.3",
						"page":"153",
						"anchor":"equation.13.3"
					}
				},
				{
					"label":"eq:norm-product-E-closure",
					"resolved":{
						"number":"13.4",
						"page":"153",
						"anchor":"equation.13.4"
					}
				},
				{
					"label":"eq:pfaffian-metric",
					"resolved":{
						"number":"13.12",
						"page":"156",
						"anchor":"equation.13.12"
					}
				},
				{
					"label":"eq:pfaffian-F-closure",
					"resolved":{
						"number":"13.14",
						"page":"156",
						"anchor":"equation.13.14"
					}
				},
				{
					"label":"eq:pfaffian-Laplacian",
					"resolved":{
						"number":"13.15",
						"page":"156",
						"anchor":"equation.13.15"
					}
				},
				{
					"label":"eq:pfaffian-Gamma",
					"resolved":{
						"number":"13.16",
						"page":"156",
						"anchor":"equation.13.16"
					}
				}
			],
			"CheckNames":[
				"symmetric Euler d=2, k=1",
				"symmetric Euler d=2, k=2",
				"symmetric Gamma d=2, i=1, j=1",
				"symmetric Gamma d=2, i=1, j=2",
				"symmetric Gamma d=2, i=2, j=2",
				"top generator recovery d=2",
				"symmetric Euler d=3, k=1",
				"symmetric Euler d=3, k=2",
				"symmetric Euler d=3, k=3",
				"symmetric Gamma d=3, i=1, j=1",
				"symmetric Gamma d=3, i=1, j=2",
				"symmetric Gamma d=3, i=1, j=3",
				"symmetric Gamma d=3, i=2, j=2",
				"symmetric Gamma d=3, i=2, j=3",
				"symmetric Gamma d=3, i=3, j=3",
				"top generator recovery d=3",
				"symmetric Euler d=4, k=1",
				"symmetric Euler d=4, k=2",
				"symmetric Euler d=4, k=3",
				"symmetric Euler d=4, k=4",
				"symmetric Gamma d=4, i=1, j=1",
				"symmetric Gamma d=4, i=1, j=2",
				"symmetric Gamma d=4, i=1, j=3",
				"symmetric Gamma d=4, i=1, j=4",
				"symmetric Gamma d=4, i=2, j=2",
				"symmetric Gamma d=4, i=2, j=3",
				"symmetric Gamma d=4, i=2, j=4",
				"symmetric Gamma d=4, i=3, j=3",
				"symmetric Gamma d=4, i=3, j=4",
				"symmetric Gamma d=4, i=4, j=4",
				"top generator recovery d=4",
				"symmetric Euler d=5, k=1",
				"symmetric Euler d=5, k=2",
				"symmetric Euler d=5, k=3",
				"symmetric Euler d=5, k=4",
				"symmetric Euler d=5, k=5",
				"symmetric Gamma d=5, i=1, j=1",
				"symmetric Gamma d=5, i=1, j=2",
				"symmetric Gamma d=5, i=1, j=3",
				"symmetric Gamma d=5, i=1, j=4",
				"symmetric Gamma d=5, i=1, j=5",
				"symmetric Gamma d=5, i=2, j=2",
				"symmetric Gamma d=5, i=2, j=3",
				"symmetric Gamma d=5, i=2, j=4",
				"symmetric Gamma d=5, i=2, j=5",
				"symmetric Gamma d=5, i=3, j=3",
				"symmetric Gamma d=5, i=3, j=4",
				"symmetric Gamma d=5, i=3, j=5",
				"symmetric Gamma d=5, i=4, j=4",
				"symmetric Gamma d=5, i=4, j=5",
				"symmetric Gamma d=5, i=5, j=5",
				"top generator recovery d=5",
				"norm K4,d2,left,sample0",
				"block conformality K4,d2,left,sample0,a0,0,0",
				"block conformality K4,d2,left,sample0,a0,0,1",
				"block conformality K4,d2,left,sample0,a0,0,2",
				"block conformality K4,d2,left,sample0,a0,0,3",
				"block conformality K4,d2,left,sample0,a0,1,1",
				"block conformality K4,d2,left,sample0,a0,1,2",
				"block conformality K4,d2,left,sample0,a0,1,3",
				"block conformality K4,d2,left,sample0,a0,2,2",
				"block conformality K4,d2,left,sample0,a0,2,3",
				"block conformality K4,d2,left,sample0,a0,3,3",
				"block Euler K4,d2,left,sample0,a0",
				"block conformality K4,d2,left,sample0,a1,0,0",
				"block conformality K4,d2,left,sample0,a1,0,1",
				"block conformality K4,d2,left,sample0,a1,0,2",
				"block conformality K4,d2,left,sample0,a1,0,3",
				"block conformality K4,d2,left,sample0,a1,1,1",
				"block conformality K4,d2,left,sample0,a1,1,2",
				"block conformality K4,d2,left,sample0,a1,1,3",
				"block conformality K4,d2,left,sample0,a1,2,2",
				"block conformality K4,d2,left,sample0,a1,2,3",
				"block conformality K4,d2,left,sample0,a1,3,3",
				"block Euler K4,d2,left,sample0,a1",
				"scalar gradient K4,d2,left,sample0",
				"norm K4,d2,left,sample1",
				"block conformality K4,d2,left,sample1,a0,0,0",
				"block conformality K4,d2,left,sample1,a0,0,1",
				"block conformality K4,d2,left,sample1,a0,0,2",
				"block conformality K4,d2,left,sample1,a0,0,3",
				"block conformality K4,d2,left,sample1,a0,1,1",
				"block conformality K4,d2,left,sample1,a0,1,2",
				"block conformality K4,d2,left,sample1,a0,1,3",
				"block conformality K4,d2,left,sample1,a0,2,2",
				"block conformality K4,d2,left,sample1,a0,2,3",
				"block conformality K4,d2,left,sample1,a0,3,3",
				"block Euler K4,d2,left,sample1,a0",
				"block conformality K4,d2,left,sample1,a1,0,0",
				"block conformality K4,d2,left,sample1,a1,0,1",
				"block conformality K4,d2,left,sample1,a1,0,2",
				"block conformality K4,d2,left,sample1,a1,0,3",
				"block conformality K4,d2,left,sample1,a1,1,1",
				"block conformality K4,d2,left,sample1,a1,1,2",
				"block conformality K4,d2,left,sample1,a1,1,3",
				"block conformality K4,d2,left,sample1,a1,2,2",
				"block conformality K4,d2,left,sample1,a1,2,3",
				"block conformality K4,d2,left,sample1,a1,3,3",
				"block Euler K4,d2,left,sample1,a1",
				"scalar gradient K4,d2,left,sample1",
				"norm K4,d2,right,sample0",
				"block conformality K4,d2,right,sample0,a0,0,0",
				"block conformality K4,d2,right,sample0,a0,0,1",
				"block conformality K4,d2,right,sample0,a0,0,2",
				"block conformality K4,d2,right,sample0,a0,0,3",
				"block conformality K4,d2,right,sample0,a0,1,1",
				"block conformality K4,d2,right,sample0,a0,1,2",
				"block conformality K4,d2,right,sample0,a0,1,3",
				"block conformality K4,d2,right,sample0,a0,2,2",
				"block conformality K4,d2,right,sample0,a0,2,3",
				"block conformality K4,d2,right,sample0,a0,3,3",
				"block Euler K4,d2,right,sample0,a0",
				"block conformality K4,d2,right,sample0,a1,0,0",
				"block conformality K4,d2,right,sample0,a1,0,1",
				"block conformality K4,d2,right,sample0,a1,0,2",
				"block conformality K4,d2,right,sample0,a1,0,3",
				"block conformality K4,d2,right,sample0,a1,1,1",
				"block conformality K4,d2,right,sample0,a1,1,2",
				"block conformality K4,d2,right,sample0,a1,1,3",
				"block conformality K4,d2,right,sample0,a1,2,2",
				"block conformality K4,d2,right,sample0,a1,2,3",
				"block conformality K4,d2,right,sample0,a1,3,3",
				"block Euler K4,d2,right,sample0,a1",
				"scalar gradient K4,d2,right,sample0",
				"norm K4,d2,right,sample1",
				"block conformality K4,d2,right,sample1,a0,0,0",
				"block conformality K4,d2,right,sample1,a0,0,1",
				"block conformality K4,d2,right,sample1,a0,0,2",
				"block conformality K4,d2,right,sample1,a0,0,3",
				"block conformality K4,d2,right,sample1,a0,1,1",
				"block conformality K4,d2,right,sample1,a0,1,2",
				"block conformality K4,d2,right,sample1,a0,1,3",
				"block conformality K4,d2,right,sample1,a0,2,2",
				"block conformality K4,d2,right,sample1,a0,2,3",
				"block conformality K4,d2,right,sample1,a0,3,3",
				"block Euler K4,d2,right,sample1,a0",
				"block conformality K4,d2,right,sample1,a1,0,0",
				"block conformality K4,d2,right,sample1,a1,0,1",
				"block conformality K4,d2,right,sample1,a1,0,2",
				"block conformality K4,d2,right,sample1,a1,0,3",
				"block conformality K4,d2,right,sample1,a1,1,1",
				"block conformality K4,d2,right,sample1,a1,1,2",
				"block conformality K4,d2,right,sample1,a1,1,3",
				"block conformality K4,d2,right,sample1,a1,2,2",
				"block conformality K4,d2,right,sample1,a1,2,3",
				"block conformality K4,d2,right,sample1,a1,3,3",
				"block Euler K4,d2,right,sample1,a1",
				"scalar gradient K4,d2,right,sample1",
				"norm K4,d2,balanced,sample0",
				"block conformality K4,d2,balanced,sample0,a0,0,0",
				"block conformality K4,d2,balanced,sample0,a0,0,1",
				"block conformality K4,d2,balanced,sample0,a0,0,2",
				"block conformality K4,d2,balanced,sample0,a0,0,3",
				"block conformality K4,d2,balanced,sample0,a0,1,1",
				"block conformality K4,d2,balanced,sample0,a0,1,2",
				"block conformality K4,d2,balanced,sample0,a0,1,3",
				"block conformality K4,d2,balanced,sample0,a0,2,2",
				"block conformality K4,d2,balanced,sample0,a0,2,3",
				"block conformality K4,d2,balanced,sample0,a0,3,3",
				"block Euler K4,d2,balanced,sample0,a0",
				"block conformality K4,d2,balanced,sample0,a1,0,0",
				"block conformality K4,d2,balanced,sample0,a1,0,1",
				"block conformality K4,d2,balanced,sample0,a1,0,2",
				"block conformality K4,d2,balanced,sample0,a1,0,3",
				"block conformality K4,d2,balanced,sample0,a1,1,1",
				"block conformality K4,d2,balanced,sample0,a1,1,2",
				"block conformality K4,d2,balanced,sample0,a1,1,3",
				"block conformality K4,d2,balanced,sample0,a1,2,2",
				"block conformality K4,d2,balanced,sample0,a1,2,3",
				"block conformality K4,d2,balanced,sample0,a1,3,3",
				"block Euler K4,d2,balanced,sample0,a1",
				"scalar gradient K4,d2,balanced,sample0",
				"norm K4,d2,balanced,sample1",
				"block conformality K4,d2,balanced,sample1,a0,0,0",
				"block conformality K4,d2,balanced,sample1,a0,0,1",
				"block conformality K4,d2,balanced,sample1,a0,0,2",
				"block conformality K4,d2,balanced,sample1,a0,0,3",
				"block conformality K4,d2,balanced,sample1,a0,1,1",
				"block conformality K4,d2,balanced,sample1,a0,1,2",
				"block conformality K4,d2,balanced,sample1,a0,1,3",
				"block conformality K4,d2,balanced,sample1,a0,2,2",
				"block conformality K4,d2,balanced,sample1,a0,2,3",
				"block conformality K4,d2,balanced,sample1,a0,3,3",
				"block Euler K4,d2,balanced,sample1,a0",
				"block conformality K4,d2,balanced,sample1,a1,0,0",
				"block conformality K4,d2,balanced,sample1,a1,0,1",
				"block conformality K4,d2,balanced,sample1,a1,0,2",
				"block conformality K4,d2,balanced,sample1,a1,0,3",
				"block conformality K4,d2,balanced,sample1,a1,1,1",
				"block conformality K4,d2,balanced,sample1,a1,1,2",
				"block conformality K4,d2,balanced,sample1,a1,1,3",
				"block conformality K4,d2,balanced,sample1,a1,2,2",
				"block conformality K4,d2,balanced,sample1,a1,2,3",
				"block conformality K4,d2,balanced,sample1,a1,3,3",
				"block Euler K4,d2,balanced,sample1,a1",
				"scalar gradient K4,d2,balanced,sample1",
				"norm K4,d3,left,sample0",
				"block conformality K4,d3,left,sample0,a0,0,0",
				"block conformality K4,d3,left,sample0,a0,0,1",
				"block conformality K4,d3,left,sample0,a0,0,2",
				"block conformality K4,d3,left,sample0,a0,0,3",
				"block conformality K4,d3,left,sample0,a0,1,1",
				"block conformality K4,d3,left,sample0,a0,1,2",
				"block conformality K4,d3,left,sample0,a0,1,3",
				"block conformality K4,d3,left,sample0,a0,2,2",
				"block conformality K4,d3,left,sample0,a0,2,3",
				"block conformality K4,d3,left,sample0,a0,3,3",
				"block Euler K4,d3,left,sample0,a0",
				"block conformality K4,d3,left,sample0,a1,0,0",
				"block conformality K4,d3,left,sample0,a1,0,1",
				"block conformality K4,d3,left,sample0,a1,0,2",
				"block conformality K4,d3,left,sample0,a1,0,3",
				"block conformality K4,d3,left,sample0,a1,1,1",
				"block conformality K4,d3,left,sample0,a1,1,2",
				"block conformality K4,d3,left,sample0,a1,1,3",
				"block conformality K4,d3,left,sample0,a1,2,2",
				"block conformality K4,d3,left,sample0,a1,2,3",
				"block conformality K4,d3,left,sample0,a1,3,3",
				"block Euler K4,d3,left,sample0,a1",
				"block conformality K4,d3,left,sample0,a2,0,0",
				"block conformality K4,d3,left,sample0,a2,0,1",
				"block conformality K4,d3,left,sample0,a2,0,2",
				"block conformality K4,d3,left,sample0,a2,0,3",
				"block conformality K4,d3,left,sample0,a2,1,1",
				"block conformality K4,d3,left,sample0,a2,1,2",
				"block conformality K4,d3,left,sample0,a2,1,3",
				"block conformality K4,d3,left,sample0,a2,2,2",
				"block conformality K4,d3,left,sample0,a2,2,3",
				"block conformality K4,d3,left,sample0,a2,3,3",
				"block Euler K4,d3,left,sample0,a2",
				"scalar gradient K4,d3,left,sample0",
				"norm K4,d3,left,sample1",
				"block conformality K4,d3,left,sample1,a0,0,0",
				"block conformality K4,d3,left,sample1,a0,0,1",
				"block conformality K4,d3,left,sample1,a0,0,2",
				"block conformality K4,d3,left,sample1,a0,0,3",
				"block conformality K4,d3,left,sample1,a0,1,1",
				"block conformality K4,d3,left,sample1,a0,1,2",
				"block conformality K4,d3,left,sample1,a0,1,3",
				"block conformality K4,d3,left,sample1,a0,2,2",
				"block conformality K4,d3,left,sample1,a0,2,3",
				"block conformality K4,d3,left,sample1,a0,3,3",
				"block Euler K4,d3,left,sample1,a0",
				"block conformality K4,d3,left,sample1,a1,0,0",
				"block conformality K4,d3,left,sample1,a1,0,1",
				"block conformality K4,d3,left,sample1,a1,0,2",
				"block conformality K4,d3,left,sample1,a1,0,3",
				"block conformality K4,d3,left,sample1,a1,1,1",
				"block conformality K4,d3,left,sample1,a1,1,2",
				"block conformality K4,d3,left,sample1,a1,1,3",
				"block conformality K4,d3,left,sample1,a1,2,2",
				"block conformality K4,d3,left,sample1,a1,2,3",
				"block conformality K4,d3,left,sample1,a1,3,3",
				"block Euler K4,d3,left,sample1,a1",
				"block conformality K4,d3,left,sample1,a2,0,0",
				"block conformality K4,d3,left,sample1,a2,0,1",
				"block conformality K4,d3,left,sample1,a2,0,2",
				"block conformality K4,d3,left,sample1,a2,0,3",
				"block conformality K4,d3,left,sample1,a2,1,1",
				"block conformality K4,d3,left,sample1,a2,1,2",
				"block conformality K4,d3,left,sample1,a2,1,3",
				"block conformality K4,d3,left,sample1,a2,2,2",
				"block conformality K4,d3,left,sample1,a2,2,3",
				"block conformality K4,d3,left,sample1,a2,3,3",
				"block Euler K4,d3,left,sample1,a2",
				"scalar gradient K4,d3,left,sample1",
				"norm K4,d3,right,sample0",
				"block conformality K4,d3,right,sample0,a0,0,0",
				"block conformality K4,d3,right,sample0,a0,0,1",
				"block conformality K4,d3,right,sample0,a0,0,2",
				"block conformality K4,d3,right,sample0,a0,0,3",
				"block conformality K4,d3,right,sample0,a0,1,1",
				"block conformality K4,d3,right,sample0,a0,1,2",
				"block conformality K4,d3,right,sample0,a0,1,3",
				"block conformality K4,d3,right,sample0,a0,2,2",
				"block conformality K4,d3,right,sample0,a0,2,3",
				"block conformality K4,d3,right,sample0,a0,3,3",
				"block Euler K4,d3,right,sample0,a0",
				"block conformality K4,d3,right,sample0,a1,0,0",
				"block conformality K4,d3,right,sample0,a1,0,1",
				"block conformality K4,d3,right,sample0,a1,0,2",
				"block conformality K4,d3,right,sample0,a1,0,3",
				"block conformality K4,d3,right,sample0,a1,1,1",
				"block conformality K4,d3,right,sample0,a1,1,2",
				"block conformality K4,d3,right,sample0,a1,1,3",
				"block conformality K4,d3,right,sample0,a1,2,2",
				"block conformality K4,d3,right,sample0,a1,2,3",
				"block conformality K4,d3,right,sample0,a1,3,3",
				"block Euler K4,d3,right,sample0,a1",
				"block conformality K4,d3,right,sample0,a2,0,0",
				"block conformality K4,d3,right,sample0,a2,0,1",
				"block conformality K4,d3,right,sample0,a2,0,2",
				"block conformality K4,d3,right,sample0,a2,0,3",
				"block conformality K4,d3,right,sample0,a2,1,1",
				"block conformality K4,d3,right,sample0,a2,1,2",
				"block conformality K4,d3,right,sample0,a2,1,3",
				"block conformality K4,d3,right,sample0,a2,2,2",
				"block conformality K4,d3,right,sample0,a2,2,3",
				"block conformality K4,d3,right,sample0,a2,3,3",
				"block Euler K4,d3,right,sample0,a2",
				"scalar gradient K4,d3,right,sample0",
				"norm K4,d3,right,sample1",
				"block conformality K4,d3,right,sample1,a0,0,0",
				"block conformality K4,d3,right,sample1,a0,0,1",
				"block conformality K4,d3,right,sample1,a0,0,2",
				"block conformality K4,d3,right,sample1,a0,0,3",
				"block conformality K4,d3,right,sample1,a0,1,1",
				"block conformality K4,d3,right,sample1,a0,1,2",
				"block conformality K4,d3,right,sample1,a0,1,3",
				"block conformality K4,d3,right,sample1,a0,2,2",
				"block conformality K4,d3,right,sample1,a0,2,3",
				"block conformality K4,d3,right,sample1,a0,3,3",
				"block Euler K4,d3,right,sample1,a0",
				"block conformality K4,d3,right,sample1,a1,0,0",
				"block conformality K4,d3,right,sample1,a1,0,1",
				"block conformality K4,d3,right,sample1,a1,0,2",
				"block conformality K4,d3,right,sample1,a1,0,3",
				"block conformality K4,d3,right,sample1,a1,1,1",
				"block conformality K4,d3,right,sample1,a1,1,2",
				"block conformality K4,d3,right,sample1,a1,1,3",
				"block conformality K4,d3,right,sample1,a1,2,2",
				"block conformality K4,d3,right,sample1,a1,2,3",
				"block conformality K4,d3,right,sample1,a1,3,3",
				"block Euler K4,d3,right,sample1,a1",
				"block conformality K4,d3,right,sample1,a2,0,0",
				"block conformality K4,d3,right,sample1,a2,0,1",
				"block conformality K4,d3,right,sample1,a2,0,2",
				"block conformality K4,d3,right,sample1,a2,0,3",
				"block conformality K4,d3,right,sample1,a2,1,1",
				"block conformality K4,d3,right,sample1,a2,1,2",
				"block conformality K4,d3,right,sample1,a2,1,3",
				"block conformality K4,d3,right,sample1,a2,2,2",
				"block conformality K4,d3,right,sample1,a2,2,3",
				"block conformality K4,d3,right,sample1,a2,3,3",
				"block Euler K4,d3,right,sample1,a2",
				"scalar gradient K4,d3,right,sample1",
				"norm K4,d3,balanced,sample0",
				"block conformality K4,d3,balanced,sample0,a0,0,0",
				"block conformality K4,d3,balanced,sample0,a0,0,1",
				"block conformality K4,d3,balanced,sample0,a0,0,2",
				"block conformality K4,d3,balanced,sample0,a0,0,3",
				"block conformality K4,d3,balanced,sample0,a0,1,1",
				"block conformality K4,d3,balanced,sample0,a0,1,2",
				"block conformality K4,d3,balanced,sample0,a0,1,3",
				"block conformality K4,d3,balanced,sample0,a0,2,2",
				"block conformality K4,d3,balanced,sample0,a0,2,3",
				"block conformality K4,d3,balanced,sample0,a0,3,3",
				"block Euler K4,d3,balanced,sample0,a0",
				"block conformality K4,d3,balanced,sample0,a1,0,0",
				"block conformality K4,d3,balanced,sample0,a1,0,1",
				"block conformality K4,d3,balanced,sample0,a1,0,2",
				"block conformality K4,d3,balanced,sample0,a1,0,3",
				"block conformality K4,d3,balanced,sample0,a1,1,1",
				"block conformality K4,d3,balanced,sample0,a1,1,2",
				"block conformality K4,d3,balanced,sample0,a1,1,3",
				"block conformality K4,d3,balanced,sample0,a1,2,2",
				"block conformality K4,d3,balanced,sample0,a1,2,3",
				"block conformality K4,d3,balanced,sample0,a1,3,3",
				"block Euler K4,d3,balanced,sample0,a1",
				"block conformality K4,d3,balanced,sample0,a2,0,0",
				"block conformality K4,d3,balanced,sample0,a2,0,1",
				"block conformality K4,d3,balanced,sample0,a2,0,2",
				"block conformality K4,d3,balanced,sample0,a2,0,3",
				"block conformality K4,d3,balanced,sample0,a2,1,1",
				"block conformality K4,d3,balanced,sample0,a2,1,2",
				"block conformality K4,d3,balanced,sample0,a2,1,3",
				"block conformality K4,d3,balanced,sample0,a2,2,2",
				"block conformality K4,d3,balanced,sample0,a2,2,3",
				"block conformality K4,d3,balanced,sample0,a2,3,3",
				"block Euler K4,d3,balanced,sample0,a2",
				"scalar gradient K4,d3,balanced,sample0",
				"norm K4,d3,balanced,sample1",
				"block conformality K4,d3,balanced,sample1,a0,0,0",
				"block conformality K4,d3,balanced,sample1,a0,0,1",
				"block conformality K4,d3,balanced,sample1,a0,0,2",
				"block conformality K4,d3,balanced,sample1,a0,0,3",
				"block conformality K4,d3,balanced,sample1,a0,1,1",
				"block conformality K4,d3,balanced,sample1,a0,1,2",
				"block conformality K4,d3,balanced,sample1,a0,1,3",
				"block conformality K4,d3,balanced,sample1,a0,2,2",
				"block conformality K4,d3,balanced,sample1,a0,2,3",
				"block conformality K4,d3,balanced,sample1,a0,3,3",
				"block Euler K4,d3,balanced,sample1,a0",
				"block conformality K4,d3,balanced,sample1,a1,0,0",
				"block conformality K4,d3,balanced,sample1,a1,0,1",
				"block conformality K4,d3,balanced,sample1,a1,0,2",
				"block conformality K4,d3,balanced,sample1,a1,0,3",
				"block conformality K4,d3,balanced,sample1,a1,1,1",
				"block conformality K4,d3,balanced,sample1,a1,1,2",
				"block conformality K4,d3,balanced,sample1,a1,1,3",
				"block conformality K4,d3,balanced,sample1,a1,2,2",
				"block conformality K4,d3,balanced,sample1,a1,2,3",
				"block conformality K4,d3,balanced,sample1,a1,3,3",
				"block Euler K4,d3,balanced,sample1,a1",
				"block conformality K4,d3,balanced,sample1,a2,0,0",
				"block conformality K4,d3,balanced,sample1,a2,0,1",
				"block conformality K4,d3,balanced,sample1,a2,0,2",
				"block conformality K4,d3,balanced,sample1,a2,0,3",
				"block conformality K4,d3,balanced,sample1,a2,1,1",
				"block conformality K4,d3,balanced,sample1,a2,1,2",
				"block conformality K4,d3,balanced,sample1,a2,1,3",
				"block conformality K4,d3,balanced,sample1,a2,2,2",
				"block conformality K4,d3,balanced,sample1,a2,2,3",
				"block conformality K4,d3,balanced,sample1,a2,3,3",
				"block Euler K4,d3,balanced,sample1,a2",
				"scalar gradient K4,d3,balanced,sample1",
				"norm K4,d4,left,sample0",
				"block conformality K4,d4,left,sample0,a0,0,0",
				"block conformality K4,d4,left,sample0,a0,0,1",
				"block conformality K4,d4,left,sample0,a0,0,2",
				"block conformality K4,d4,left,sample0,a0,0,3",
				"block conformality K4,d4,left,sample0,a0,1,1",
				"block conformality K4,d4,left,sample0,a0,1,2",
				"block conformality K4,d4,left,sample0,a0,1,3",
				"block conformality K4,d4,left,sample0,a0,2,2",
				"block conformality K4,d4,left,sample0,a0,2,3",
				"block conformality K4,d4,left,sample0,a0,3,3",
				"block Euler K4,d4,left,sample0,a0",
				"block conformality K4,d4,left,sample0,a1,0,0",
				"block conformality K4,d4,left,sample0,a1,0,1",
				"block conformality K4,d4,left,sample0,a1,0,2",
				"block conformality K4,d4,left,sample0,a1,0,3",
				"block conformality K4,d4,left,sample0,a1,1,1",
				"block conformality K4,d4,left,sample0,a1,1,2",
				"block conformality K4,d4,left,sample0,a1,1,3",
				"block conformality K4,d4,left,sample0,a1,2,2",
				"block conformality K4,d4,left,sample0,a1,2,3",
				"block conformality K4,d4,left,sample0,a1,3,3",
				"block Euler K4,d4,left,sample0,a1",
				"block conformality K4,d4,left,sample0,a2,0,0",
				"block conformality K4,d4,left,sample0,a2,0,1",
				"block conformality K4,d4,left,sample0,a2,0,2",
				"block conformality K4,d4,left,sample0,a2,0,3",
				"block conformality K4,d4,left,sample0,a2,1,1",
				"block conformality K4,d4,left,sample0,a2,1,2",
				"block conformality K4,d4,left,sample0,a2,1,3",
				"block conformality K4,d4,left,sample0,a2,2,2",
				"block conformality K4,d4,left,sample0,a2,2,3",
				"block conformality K4,d4,left,sample0,a2,3,3",
				"block Euler K4,d4,left,sample0,a2",
				"block conformality K4,d4,left,sample0,a3,0,0",
				"block conformality K4,d4,left,sample0,a3,0,1",
				"block conformality K4,d4,left,sample0,a3,0,2",
				"block conformality K4,d4,left,sample0,a3,0,3",
				"block conformality K4,d4,left,sample0,a3,1,1",
				"block conformality K4,d4,left,sample0,a3,1,2",
				"block conformality K4,d4,left,sample0,a3,1,3",
				"block conformality K4,d4,left,sample0,a3,2,2",
				"block conformality K4,d4,left,sample0,a3,2,3",
				"block conformality K4,d4,left,sample0,a3,3,3",
				"block Euler K4,d4,left,sample0,a3",
				"scalar gradient K4,d4,left,sample0",
				"norm K4,d4,left,sample1",
				"block conformality K4,d4,left,sample1,a0,0,0",
				"block conformality K4,d4,left,sample1,a0,0,1",
				"block conformality K4,d4,left,sample1,a0,0,2",
				"block conformality K4,d4,left,sample1,a0,0,3",
				"block conformality K4,d4,left,sample1,a0,1,1",
				"block conformality K4,d4,left,sample1,a0,1,2",
				"block conformality K4,d4,left,sample1,a0,1,3",
				"block conformality K4,d4,left,sample1,a0,2,2",
				"block conformality K4,d4,left,sample1,a0,2,3",
				"block conformality K4,d4,left,sample1,a0,3,3",
				"block Euler K4,d4,left,sample1,a0",
				"block conformality K4,d4,left,sample1,a1,0,0",
				"block conformality K4,d4,left,sample1,a1,0,1",
				"block conformality K4,d4,left,sample1,a1,0,2",
				"block conformality K4,d4,left,sample1,a1,0,3",
				"block conformality K4,d4,left,sample1,a1,1,1",
				"block conformality K4,d4,left,sample1,a1,1,2",
				"block conformality K4,d4,left,sample1,a1,1,3",
				"block conformality K4,d4,left,sample1,a1,2,2",
				"block conformality K4,d4,left,sample1,a1,2,3",
				"block conformality K4,d4,left,sample1,a1,3,3",
				"block Euler K4,d4,left,sample1,a1",
				"block conformality K4,d4,left,sample1,a2,0,0",
				"block conformality K4,d4,left,sample1,a2,0,1",
				"block conformality K4,d4,left,sample1,a2,0,2",
				"block conformality K4,d4,left,sample1,a2,0,3",
				"block conformality K4,d4,left,sample1,a2,1,1",
				"block conformality K4,d4,left,sample1,a2,1,2",
				"block conformality K4,d4,left,sample1,a2,1,3",
				"block conformality K4,d4,left,sample1,a2,2,2",
				"block conformality K4,d4,left,sample1,a2,2,3",
				"block conformality K4,d4,left,sample1,a2,3,3",
				"block Euler K4,d4,left,sample1,a2",
				"block conformality K4,d4,left,sample1,a3,0,0",
				"block conformality K4,d4,left,sample1,a3,0,1",
				"block conformality K4,d4,left,sample1,a3,0,2",
				"block conformality K4,d4,left,sample1,a3,0,3",
				"block conformality K4,d4,left,sample1,a3,1,1",
				"block conformality K4,d4,left,sample1,a3,1,2",
				"block conformality K4,d4,left,sample1,a3,1,3",
				"block conformality K4,d4,left,sample1,a3,2,2",
				"block conformality K4,d4,left,sample1,a3,2,3",
				"block conformality K4,d4,left,sample1,a3,3,3",
				"block Euler K4,d4,left,sample1,a3",
				"scalar gradient K4,d4,left,sample1",
				"norm K4,d4,right,sample0",
				"block conformality K4,d4,right,sample0,a0,0,0",
				"block conformality K4,d4,right,sample0,a0,0,1",
				"block conformality K4,d4,right,sample0,a0,0,2",
				"block conformality K4,d4,right,sample0,a0,0,3",
				"block conformality K4,d4,right,sample0,a0,1,1",
				"block conformality K4,d4,right,sample0,a0,1,2",
				"block conformality K4,d4,right,sample0,a0,1,3",
				"block conformality K4,d4,right,sample0,a0,2,2",
				"block conformality K4,d4,right,sample0,a0,2,3",
				"block conformality K4,d4,right,sample0,a0,3,3",
				"block Euler K4,d4,right,sample0,a0",
				"block conformality K4,d4,right,sample0,a1,0,0",
				"block conformality K4,d4,right,sample0,a1,0,1",
				"block conformality K4,d4,right,sample0,a1,0,2",
				"block conformality K4,d4,right,sample0,a1,0,3",
				"block conformality K4,d4,right,sample0,a1,1,1",
				"block conformality K4,d4,right,sample0,a1,1,2",
				"block conformality K4,d4,right,sample0,a1,1,3",
				"block conformality K4,d4,right,sample0,a1,2,2",
				"block conformality K4,d4,right,sample0,a1,2,3",
				"block conformality K4,d4,right,sample0,a1,3,3",
				"block Euler K4,d4,right,sample0,a1",
				"block conformality K4,d4,right,sample0,a2,0,0",
				"block conformality K4,d4,right,sample0,a2,0,1",
				"block conformality K4,d4,right,sample0,a2,0,2",
				"block conformality K4,d4,right,sample0,a2,0,3",
				"block conformality K4,d4,right,sample0,a2,1,1",
				"block conformality K4,d4,right,sample0,a2,1,2",
				"block conformality K4,d4,right,sample0,a2,1,3",
				"block conformality K4,d4,right,sample0,a2,2,2",
				"block conformality K4,d4,right,sample0,a2,2,3",
				"block conformality K4,d4,right,sample0,a2,3,3",
				"block Euler K4,d4,right,sample0,a2",
				"block conformality K4,d4,right,sample0,a3,0,0",
				"block conformality K4,d4,right,sample0,a3,0,1",
				"block conformality K4,d4,right,sample0,a3,0,2",
				"block conformality K4,d4,right,sample0,a3,0,3",
				"block conformality K4,d4,right,sample0,a3,1,1",
				"block conformality K4,d4,right,sample0,a3,1,2",
				"block conformality K4,d4,right,sample0,a3,1,3",
				"block conformality K4,d4,right,sample0,a3,2,2",
				"block conformality K4,d4,right,sample0,a3,2,3",
				"block conformality K4,d4,right,sample0,a3,3,3",
				"block Euler K4,d4,right,sample0,a3",
				"scalar gradient K4,d4,right,sample0",
				"norm K4,d4,right,sample1",
				"block conformality K4,d4,right,sample1,a0,0,0",
				"block conformality K4,d4,right,sample1,a0,0,1",
				"block conformality K4,d4,right,sample1,a0,0,2",
				"block conformality K4,d4,right,sample1,a0,0,3",
				"block conformality K4,d4,right,sample1,a0,1,1",
				"block conformality K4,d4,right,sample1,a0,1,2",
				"block conformality K4,d4,right,sample1,a0,1,3",
				"block conformality K4,d4,right,sample1,a0,2,2",
				"block conformality K4,d4,right,sample1,a0,2,3",
				"block conformality K4,d4,right,sample1,a0,3,3",
				"block Euler K4,d4,right,sample1,a0",
				"block conformality K4,d4,right,sample1,a1,0,0",
				"block conformality K4,d4,right,sample1,a1,0,1",
				"block conformality K4,d4,right,sample1,a1,0,2",
				"block conformality K4,d4,right,sample1,a1,0,3",
				"block conformality K4,d4,right,sample1,a1,1,1",
				"block conformality K4,d4,right,sample1,a1,1,2",
				"block conformality K4,d4,right,sample1,a1,1,3",
				"block conformality K4,d4,right,sample1,a1,2,2",
				"block conformality K4,d4,right,sample1,a1,2,3",
				"block conformality K4,d4,right,sample1,a1,3,3",
				"block Euler K4,d4,right,sample1,a1",
				"block conformality K4,d4,right,sample1,a2,0,0",
				"block conformality K4,d4,right,sample1,a2,0,1",
				"block conformality K4,d4,right,sample1,a2,0,2",
				"block conformality K4,d4,right,sample1,a2,0,3",
				"block conformality K4,d4,right,sample1,a2,1,1",
				"block conformality K4,d4,right,sample1,a2,1,2",
				"block conformality K4,d4,right,sample1,a2,1,3",
				"block conformality K4,d4,right,sample1,a2,2,2",
				"block conformality K4,d4,right,sample1,a2,2,3",
				"block conformality K4,d4,right,sample1,a2,3,3",
				"block Euler K4,d4,right,sample1,a2",
				"block conformality K4,d4,right,sample1,a3,0,0",
				"block conformality K4,d4,right,sample1,a3,0,1",
				"block conformality K4,d4,right,sample1,a3,0,2",
				"block conformality K4,d4,right,sample1,a3,0,3",
				"block conformality K4,d4,right,sample1,a3,1,1",
				"block conformality K4,d4,right,sample1,a3,1,2",
				"block conformality K4,d4,right,sample1,a3,1,3",
				"block conformality K4,d4,right,sample1,a3,2,2",
				"block conformality K4,d4,right,sample1,a3,2,3",
				"block conformality K4,d4,right,sample1,a3,3,3",
				"block Euler K4,d4,right,sample1,a3",
				"scalar gradient K4,d4,right,sample1",
				"norm K4,d4,balanced,sample0",
				"block conformality K4,d4,balanced,sample0,a0,0,0",
				"block conformality K4,d4,balanced,sample0,a0,0,1",
				"block conformality K4,d4,balanced,sample0,a0,0,2",
				"block conformality K4,d4,balanced,sample0,a0,0,3",
				"block conformality K4,d4,balanced,sample0,a0,1,1",
				"block conformality K4,d4,balanced,sample0,a0,1,2",
				"block conformality K4,d4,balanced,sample0,a0,1,3",
				"block conformality K4,d4,balanced,sample0,a0,2,2",
				"block conformality K4,d4,balanced,sample0,a0,2,3",
				"block conformality K4,d4,balanced,sample0,a0,3,3",
				"block Euler K4,d4,balanced,sample0,a0",
				"block conformality K4,d4,balanced,sample0,a1,0,0",
				"block conformality K4,d4,balanced,sample0,a1,0,1",
				"block conformality K4,d4,balanced,sample0,a1,0,2",
				"block conformality K4,d4,balanced,sample0,a1,0,3",
				"block conformality K4,d4,balanced,sample0,a1,1,1",
				"block conformality K4,d4,balanced,sample0,a1,1,2",
				"block conformality K4,d4,balanced,sample0,a1,1,3",
				"block conformality K4,d4,balanced,sample0,a1,2,2",
				"block conformality K4,d4,balanced,sample0,a1,2,3",
				"block conformality K4,d4,balanced,sample0,a1,3,3",
				"block Euler K4,d4,balanced,sample0,a1",
				"block conformality K4,d4,balanced,sample0,a2,0,0",
				"block conformality K4,d4,balanced,sample0,a2,0,1",
				"block conformality K4,d4,balanced,sample0,a2,0,2",
				"block conformality K4,d4,balanced,sample0,a2,0,3",
				"block conformality K4,d4,balanced,sample0,a2,1,1",
				"block conformality K4,d4,balanced,sample0,a2,1,2",
				"block conformality K4,d4,balanced,sample0,a2,1,3",
				"block conformality K4,d4,balanced,sample0,a2,2,2",
				"block conformality K4,d4,balanced,sample0,a2,2,3",
				"block conformality K4,d4,balanced,sample0,a2,3,3",
				"block Euler K4,d4,balanced,sample0,a2",
				"block conformality K4,d4,balanced,sample0,a3,0,0",
				"block conformality K4,d4,balanced,sample0,a3,0,1",
				"block conformality K4,d4,balanced,sample0,a3,0,2",
				"block conformality K4,d4,balanced,sample0,a3,0,3",
				"block conformality K4,d4,balanced,sample0,a3,1,1",
				"block conformality K4,d4,balanced,sample0,a3,1,2",
				"block conformality K4,d4,balanced,sample0,a3,1,3",
				"block conformality K4,d4,balanced,sample0,a3,2,2",
				"block conformality K4,d4,balanced,sample0,a3,2,3",
				"block conformality K4,d4,balanced,sample0,a3,3,3",
				"block Euler K4,d4,balanced,sample0,a3",
				"scalar gradient K4,d4,balanced,sample0",
				"norm K4,d4,balanced,sample1",
				"block conformality K4,d4,balanced,sample1,a0,0,0",
				"block conformality K4,d4,balanced,sample1,a0,0,1",
				"block conformality K4,d4,balanced,sample1,a0,0,2",
				"block conformality K4,d4,balanced,sample1,a0,0,3",
				"block conformality K4,d4,balanced,sample1,a0,1,1",
				"block conformality K4,d4,balanced,sample1,a0,1,2",
				"block conformality K4,d4,balanced,sample1,a0,1,3",
				"block conformality K4,d4,balanced,sample1,a0,2,2",
				"block conformality K4,d4,balanced,sample1,a0,2,3",
				"block conformality K4,d4,balanced,sample1,a0,3,3",
				"block Euler K4,d4,balanced,sample1,a0",
				"block conformality K4,d4,balanced,sample1,a1,0,0",
				"block conformality K4,d4,balanced,sample1,a1,0,1",
				"block conformality K4,d4,balanced,sample1,a1,0,2",
				"block conformality K4,d4,balanced,sample1,a1,0,3",
				"block conformality K4,d4,balanced,sample1,a1,1,1",
				"block conformality K4,d4,balanced,sample1,a1,1,2",
				"block conformality K4,d4,balanced,sample1,a1,1,3",
				"block conformality K4,d4,balanced,sample1,a1,2,2",
				"block conformality K4,d4,balanced,sample1,a1,2,3",
				"block conformality K4,d4,balanced,sample1,a1,3,3",
				"block Euler K4,d4,balanced,sample1,a1",
				"block conformality K4,d4,balanced,sample1,a2,0,0",
				"block conformality K4,d4,balanced,sample1,a2,0,1",
				"block conformality K4,d4,balanced,sample1,a2,0,2",
				"block conformality K4,d4,balanced,sample1,a2,0,3",
				"block conformality K4,d4,balanced,sample1,a2,1,1",
				"block conformality K4,d4,balanced,sample1,a2,1,2",
				"block conformality K4,d4,balanced,sample1,a2,1,3",
				"block conformality K4,d4,balanced,sample1,a2,2,2",
				"block conformality K4,d4,balanced,sample1,a2,2,3",
				"block conformality K4,d4,balanced,sample1,a2,3,3",
				"block Euler K4,d4,balanced,sample1,a2",
				"block conformality K4,d4,balanced,sample1,a3,0,0",
				"block conformality K4,d4,balanced,sample1,a3,0,1",
				"block conformality K4,d4,balanced,sample1,a3,0,2",
				"block conformality K4,d4,balanced,sample1,a3,0,3",
				"block conformality K4,d4,balanced,sample1,a3,1,1",
				"block conformality K4,d4,balanced,sample1,a3,1,2",
				"block conformality K4,d4,balanced,sample1,a3,1,3",
				"block conformality K4,d4,balanced,sample1,a3,2,2",
				"block conformality K4,d4,balanced,sample1,a3,2,3",
				"block conformality K4,d4,balanced,sample1,a3,3,3",
				"block Euler K4,d4,balanced,sample1,a3",
				"scalar gradient K4,d4,balanced,sample1",
				"norm K4,d5,left,sample0",
				"block conformality K4,d5,left,sample0,a0,0,0",
				"block conformality K4,d5,left,sample0,a0,0,1",
				"block conformality K4,d5,left,sample0,a0,0,2",
				"block conformality K4,d5,left,sample0,a0,0,3",
				"block conformality K4,d5,left,sample0,a0,1,1",
				"block conformality K4,d5,left,sample0,a0,1,2",
				"block conformality K4,d5,left,sample0,a0,1,3",
				"block conformality K4,d5,left,sample0,a0,2,2",
				"block conformality K4,d5,left,sample0,a0,2,3",
				"block conformality K4,d5,left,sample0,a0,3,3",
				"block Euler K4,d5,left,sample0,a0",
				"block conformality K4,d5,left,sample0,a1,0,0",
				"block conformality K4,d5,left,sample0,a1,0,1",
				"block conformality K4,d5,left,sample0,a1,0,2",
				"block conformality K4,d5,left,sample0,a1,0,3",
				"block conformality K4,d5,left,sample0,a1,1,1",
				"block conformality K4,d5,left,sample0,a1,1,2",
				"block conformality K4,d5,left,sample0,a1,1,3",
				"block conformality K4,d5,left,sample0,a1,2,2",
				"block conformality K4,d5,left,sample0,a1,2,3",
				"block conformality K4,d5,left,sample0,a1,3,3",
				"block Euler K4,d5,left,sample0,a1",
				"block conformality K4,d5,left,sample0,a2,0,0",
				"block conformality K4,d5,left,sample0,a2,0,1",
				"block conformality K4,d5,left,sample0,a2,0,2",
				"block conformality K4,d5,left,sample0,a2,0,3",
				"block conformality K4,d5,left,sample0,a2,1,1",
				"block conformality K4,d5,left,sample0,a2,1,2",
				"block conformality K4,d5,left,sample0,a2,1,3",
				"block conformality K4,d5,left,sample0,a2,2,2",
				"block conformality K4,d5,left,sample0,a2,2,3",
				"block conformality K4,d5,left,sample0,a2,3,3",
				"block Euler K4,d5,left,sample0,a2",
				"block conformality K4,d5,left,sample0,a3,0,0",
				"block conformality K4,d5,left,sample0,a3,0,1",
				"block conformality K4,d5,left,sample0,a3,0,2",
				"block conformality K4,d5,left,sample0,a3,0,3",
				"block conformality K4,d5,left,sample0,a3,1,1",
				"block conformality K4,d5,left,sample0,a3,1,2",
				"block conformality K4,d5,left,sample0,a3,1,3",
				"block conformality K4,d5,left,sample0,a3,2,2",
				"block conformality K4,d5,left,sample0,a3,2,3",
				"block conformality K4,d5,left,sample0,a3,3,3",
				"block Euler K4,d5,left,sample0,a3",
				"block conformality K4,d5,left,sample0,a4,0,0",
				"block conformality K4,d5,left,sample0,a4,0,1",
				"block conformality K4,d5,left,sample0,a4,0,2",
				"block conformality K4,d5,left,sample0,a4,0,3",
				"block conformality K4,d5,left,sample0,a4,1,1",
				"block conformality K4,d5,left,sample0,a4,1,2",
				"block conformality K4,d5,left,sample0,a4,1,3",
				"block conformality K4,d5,left,sample0,a4,2,2",
				"block conformality K4,d5,left,sample0,a4,2,3",
				"block conformality K4,d5,left,sample0,a4,3,3",
				"block Euler K4,d5,left,sample0,a4",
				"scalar gradient K4,d5,left,sample0",
				"norm K4,d5,left,sample1",
				"block conformality K4,d5,left,sample1,a0,0,0",
				"block conformality K4,d5,left,sample1,a0,0,1",
				"block conformality K4,d5,left,sample1,a0,0,2",
				"block conformality K4,d5,left,sample1,a0,0,3",
				"block conformality K4,d5,left,sample1,a0,1,1",
				"block conformality K4,d5,left,sample1,a0,1,2",
				"block conformality K4,d5,left,sample1,a0,1,3",
				"block conformality K4,d5,left,sample1,a0,2,2",
				"block conformality K4,d5,left,sample1,a0,2,3",
				"block conformality K4,d5,left,sample1,a0,3,3",
				"block Euler K4,d5,left,sample1,a0",
				"block conformality K4,d5,left,sample1,a1,0,0",
				"block conformality K4,d5,left,sample1,a1,0,1",
				"block conformality K4,d5,left,sample1,a1,0,2",
				"block conformality K4,d5,left,sample1,a1,0,3",
				"block conformality K4,d5,left,sample1,a1,1,1",
				"block conformality K4,d5,left,sample1,a1,1,2",
				"block conformality K4,d5,left,sample1,a1,1,3",
				"block conformality K4,d5,left,sample1,a1,2,2",
				"block conformality K4,d5,left,sample1,a1,2,3",
				"block conformality K4,d5,left,sample1,a1,3,3",
				"block Euler K4,d5,left,sample1,a1",
				"block conformality K4,d5,left,sample1,a2,0,0",
				"block conformality K4,d5,left,sample1,a2,0,1",
				"block conformality K4,d5,left,sample1,a2,0,2",
				"block conformality K4,d5,left,sample1,a2,0,3",
				"block conformality K4,d5,left,sample1,a2,1,1",
				"block conformality K4,d5,left,sample1,a2,1,2",
				"block conformality K4,d5,left,sample1,a2,1,3",
				"block conformality K4,d5,left,sample1,a2,2,2",
				"block conformality K4,d5,left,sample1,a2,2,3",
				"block conformality K4,d5,left,sample1,a2,3,3",
				"block Euler K4,d5,left,sample1,a2",
				"block conformality K4,d5,left,sample1,a3,0,0",
				"block conformality K4,d5,left,sample1,a3,0,1",
				"block conformality K4,d5,left,sample1,a3,0,2",
				"block conformality K4,d5,left,sample1,a3,0,3",
				"block conformality K4,d5,left,sample1,a3,1,1",
				"block conformality K4,d5,left,sample1,a3,1,2",
				"block conformality K4,d5,left,sample1,a3,1,3",
				"block conformality K4,d5,left,sample1,a3,2,2",
				"block conformality K4,d5,left,sample1,a3,2,3",
				"block conformality K4,d5,left,sample1,a3,3,3",
				"block Euler K4,d5,left,sample1,a3",
				"block conformality K4,d5,left,sample1,a4,0,0",
				"block conformality K4,d5,left,sample1,a4,0,1",
				"block conformality K4,d5,left,sample1,a4,0,2",
				"block conformality K4,d5,left,sample1,a4,0,3",
				"block conformality K4,d5,left,sample1,a4,1,1",
				"block conformality K4,d5,left,sample1,a4,1,2",
				"block conformality K4,d5,left,sample1,a4,1,3",
				"block conformality K4,d5,left,sample1,a4,2,2",
				"block conformality K4,d5,left,sample1,a4,2,3",
				"block conformality K4,d5,left,sample1,a4,3,3",
				"block Euler K4,d5,left,sample1,a4",
				"scalar gradient K4,d5,left,sample1",
				"norm K4,d5,right,sample0",
				"block conformality K4,d5,right,sample0,a0,0,0",
				"block conformality K4,d5,right,sample0,a0,0,1",
				"block conformality K4,d5,right,sample0,a0,0,2",
				"block conformality K4,d5,right,sample0,a0,0,3",
				"block conformality K4,d5,right,sample0,a0,1,1",
				"block conformality K4,d5,right,sample0,a0,1,2",
				"block conformality K4,d5,right,sample0,a0,1,3",
				"block conformality K4,d5,right,sample0,a0,2,2",
				"block conformality K4,d5,right,sample0,a0,2,3",
				"block conformality K4,d5,right,sample0,a0,3,3",
				"block Euler K4,d5,right,sample0,a0",
				"block conformality K4,d5,right,sample0,a1,0,0",
				"block conformality K4,d5,right,sample0,a1,0,1",
				"block conformality K4,d5,right,sample0,a1,0,2",
				"block conformality K4,d5,right,sample0,a1,0,3",
				"block conformality K4,d5,right,sample0,a1,1,1",
				"block conformality K4,d5,right,sample0,a1,1,2",
				"block conformality K4,d5,right,sample0,a1,1,3",
				"block conformality K4,d5,right,sample0,a1,2,2",
				"block conformality K4,d5,right,sample0,a1,2,3",
				"block conformality K4,d5,right,sample0,a1,3,3",
				"block Euler K4,d5,right,sample0,a1",
				"block conformality K4,d5,right,sample0,a2,0,0",
				"block conformality K4,d5,right,sample0,a2,0,1",
				"block conformality K4,d5,right,sample0,a2,0,2",
				"block conformality K4,d5,right,sample0,a2,0,3",
				"block conformality K4,d5,right,sample0,a2,1,1",
				"block conformality K4,d5,right,sample0,a2,1,2",
				"block conformality K4,d5,right,sample0,a2,1,3",
				"block conformality K4,d5,right,sample0,a2,2,2",
				"block conformality K4,d5,right,sample0,a2,2,3",
				"block conformality K4,d5,right,sample0,a2,3,3",
				"block Euler K4,d5,right,sample0,a2",
				"block conformality K4,d5,right,sample0,a3,0,0",
				"block conformality K4,d5,right,sample0,a3,0,1",
				"block conformality K4,d5,right,sample0,a3,0,2",
				"block conformality K4,d5,right,sample0,a3,0,3",
				"block conformality K4,d5,right,sample0,a3,1,1",
				"block conformality K4,d5,right,sample0,a3,1,2",
				"block conformality K4,d5,right,sample0,a3,1,3",
				"block conformality K4,d5,right,sample0,a3,2,2",
				"block conformality K4,d5,right,sample0,a3,2,3",
				"block conformality K4,d5,right,sample0,a3,3,3",
				"block Euler K4,d5,right,sample0,a3",
				"block conformality K4,d5,right,sample0,a4,0,0",
				"block conformality K4,d5,right,sample0,a4,0,1",
				"block conformality K4,d5,right,sample0,a4,0,2",
				"block conformality K4,d5,right,sample0,a4,0,3",
				"block conformality K4,d5,right,sample0,a4,1,1",
				"block conformality K4,d5,right,sample0,a4,1,2",
				"block conformality K4,d5,right,sample0,a4,1,3",
				"block conformality K4,d5,right,sample0,a4,2,2",
				"block conformality K4,d5,right,sample0,a4,2,3",
				"block conformality K4,d5,right,sample0,a4,3,3",
				"block Euler K4,d5,right,sample0,a4",
				"scalar gradient K4,d5,right,sample0",
				"norm K4,d5,right,sample1",
				"block conformality K4,d5,right,sample1,a0,0,0",
				"block conformality K4,d5,right,sample1,a0,0,1",
				"block conformality K4,d5,right,sample1,a0,0,2",
				"block conformality K4,d5,right,sample1,a0,0,3",
				"block conformality K4,d5,right,sample1,a0,1,1",
				"block conformality K4,d5,right,sample1,a0,1,2",
				"block conformality K4,d5,right,sample1,a0,1,3",
				"block conformality K4,d5,right,sample1,a0,2,2",
				"block conformality K4,d5,right,sample1,a0,2,3",
				"block conformality K4,d5,right,sample1,a0,3,3",
				"block Euler K4,d5,right,sample1,a0",
				"block conformality K4,d5,right,sample1,a1,0,0",
				"block conformality K4,d5,right,sample1,a1,0,1",
				"block conformality K4,d5,right,sample1,a1,0,2",
				"block conformality K4,d5,right,sample1,a1,0,3",
				"block conformality K4,d5,right,sample1,a1,1,1",
				"block conformality K4,d5,right,sample1,a1,1,2",
				"block conformality K4,d5,right,sample1,a1,1,3",
				"block conformality K4,d5,right,sample1,a1,2,2",
				"block conformality K4,d5,right,sample1,a1,2,3",
				"block conformality K4,d5,right,sample1,a1,3,3",
				"block Euler K4,d5,right,sample1,a1",
				"block conformality K4,d5,right,sample1,a2,0,0",
				"block conformality K4,d5,right,sample1,a2,0,1",
				"block conformality K4,d5,right,sample1,a2,0,2",
				"block conformality K4,d5,right,sample1,a2,0,3",
				"block conformality K4,d5,right,sample1,a2,1,1",
				"block conformality K4,d5,right,sample1,a2,1,2",
				"block conformality K4,d5,right,sample1,a2,1,3",
				"block conformality K4,d5,right,sample1,a2,2,2",
				"block conformality K4,d5,right,sample1,a2,2,3",
				"block conformality K4,d5,right,sample1,a2,3,3",
				"block Euler K4,d5,right,sample1,a2",
				"block conformality K4,d5,right,sample1,a3,0,0",
				"block conformality K4,d5,right,sample1,a3,0,1",
				"block conformality K4,d5,right,sample1,a3,0,2",
				"block conformality K4,d5,right,sample1,a3,0,3",
				"block conformality K4,d5,right,sample1,a3,1,1",
				"block conformality K4,d5,right,sample1,a3,1,2",
				"block conformality K4,d5,right,sample1,a3,1,3",
				"block conformality K4,d5,right,sample1,a3,2,2",
				"block conformality K4,d5,right,sample1,a3,2,3",
				"block conformality K4,d5,right,sample1,a3,3,3",
				"block Euler K4,d5,right,sample1,a3",
				"block conformality K4,d5,right,sample1,a4,0,0",
				"block conformality K4,d5,right,sample1,a4,0,1",
				"block conformality K4,d5,right,sample1,a4,0,2",
				"block conformality K4,d5,right,sample1,a4,0,3",
				"block conformality K4,d5,right,sample1,a4,1,1",
				"block conformality K4,d5,right,sample1,a4,1,2",
				"block conformality K4,d5,right,sample1,a4,1,3",
				"block conformality K4,d5,right,sample1,a4,2,2",
				"block conformality K4,d5,right,sample1,a4,2,3",
				"block conformality K4,d5,right,sample1,a4,3,3",
				"block Euler K4,d5,right,sample1,a4",
				"scalar gradient K4,d5,right,sample1",
				"norm K4,d5,balanced,sample0",
				"block conformality K4,d5,balanced,sample0,a0,0,0",
				"block conformality K4,d5,balanced,sample0,a0,0,1",
				"block conformality K4,d5,balanced,sample0,a0,0,2",
				"block conformality K4,d5,balanced,sample0,a0,0,3",
				"block conformality K4,d5,balanced,sample0,a0,1,1",
				"block conformality K4,d5,balanced,sample0,a0,1,2",
				"block conformality K4,d5,balanced,sample0,a0,1,3",
				"block conformality K4,d5,balanced,sample0,a0,2,2",
				"block conformality K4,d5,balanced,sample0,a0,2,3",
				"block conformality K4,d5,balanced,sample0,a0,3,3",
				"block Euler K4,d5,balanced,sample0,a0",
				"block conformality K4,d5,balanced,sample0,a1,0,0",
				"block conformality K4,d5,balanced,sample0,a1,0,1",
				"block conformality K4,d5,balanced,sample0,a1,0,2",
				"block conformality K4,d5,balanced,sample0,a1,0,3",
				"block conformality K4,d5,balanced,sample0,a1,1,1",
				"block conformality K4,d5,balanced,sample0,a1,1,2",
				"block conformality K4,d5,balanced,sample0,a1,1,3",
				"block conformality K4,d5,balanced,sample0,a1,2,2",
				"block conformality K4,d5,balanced,sample0,a1,2,3",
				"block conformality K4,d5,balanced,sample0,a1,3,3",
				"block Euler K4,d5,balanced,sample0,a1",
				"block conformality K4,d5,balanced,sample0,a2,0,0",
				"block conformality K4,d5,balanced,sample0,a2,0,1",
				"block conformality K4,d5,balanced,sample0,a2,0,2",
				"block conformality K4,d5,balanced,sample0,a2,0,3",
				"block conformality K4,d5,balanced,sample0,a2,1,1",
				"block conformality K4,d5,balanced,sample0,a2,1,2",
				"block conformality K4,d5,balanced,sample0,a2,1,3",
				"block conformality K4,d5,balanced,sample0,a2,2,2",
				"block conformality K4,d5,balanced,sample0,a2,2,3",
				"block conformality K4,d5,balanced,sample0,a2,3,3",
				"block Euler K4,d5,balanced,sample0,a2",
				"block conformality K4,d5,balanced,sample0,a3,0,0",
				"block conformality K4,d5,balanced,sample0,a3,0,1",
				"block conformality K4,d5,balanced,sample0,a3,0,2",
				"block conformality K4,d5,balanced,sample0,a3,0,3",
				"block conformality K4,d5,balanced,sample0,a3,1,1",
				"block conformality K4,d5,balanced,sample0,a3,1,2",
				"block conformality K4,d5,balanced,sample0,a3,1,3",
				"block conformality K4,d5,balanced,sample0,a3,2,2",
				"block conformality K4,d5,balanced,sample0,a3,2,3",
				"block conformality K4,d5,balanced,sample0,a3,3,3",
				"block Euler K4,d5,balanced,sample0,a3",
				"block conformality K4,d5,balanced,sample0,a4,0,0",
				"block conformality K4,d5,balanced,sample0,a4,0,1",
				"block conformality K4,d5,balanced,sample0,a4,0,2",
				"block conformality K4,d5,balanced,sample0,a4,0,3",
				"block conformality K4,d5,balanced,sample0,a4,1,1",
				"block conformality K4,d5,balanced,sample0,a4,1,2",
				"block conformality K4,d5,balanced,sample0,a4,1,3",
				"block conformality K4,d5,balanced,sample0,a4,2,2",
				"block conformality K4,d5,balanced,sample0,a4,2,3",
				"block conformality K4,d5,balanced,sample0,a4,3,3",
				"block Euler K4,d5,balanced,sample0,a4",
				"scalar gradient K4,d5,balanced,sample0",
				"norm K4,d5,balanced,sample1",
				"block conformality K4,d5,balanced,sample1,a0,0,0",
				"block conformality K4,d5,balanced,sample1,a0,0,1",
				"block conformality K4,d5,balanced,sample1,a0,0,2",
				"block conformality K4,d5,balanced,sample1,a0,0,3",
				"block conformality K4,d5,balanced,sample1,a0,1,1",
				"block conformality K4,d5,balanced,sample1,a0,1,2",
				"block conformality K4,d5,balanced,sample1,a0,1,3",
				"block conformality K4,d5,balanced,sample1,a0,2,2",
				"block conformality K4,d5,balanced,sample1,a0,2,3",
				"block conformality K4,d5,balanced,sample1,a0,3,3",
				"block Euler K4,d5,balanced,sample1,a0",
				"block conformality K4,d5,balanced,sample1,a1,0,0",
				"block conformality K4,d5,balanced,sample1,a1,0,1",
				"block conformality K4,d5,balanced,sample1,a1,0,2",
				"block conformality K4,d5,balanced,sample1,a1,0,3",
				"block conformality K4,d5,balanced,sample1,a1,1,1",
				"block conformality K4,d5,balanced,sample1,a1,1,2",
				"block conformality K4,d5,balanced,sample1,a1,1,3",
				"block conformality K4,d5,balanced,sample1,a1,2,2",
				"block conformality K4,d5,balanced,sample1,a1,2,3",
				"block conformality K4,d5,balanced,sample1,a1,3,3",
				"block Euler K4,d5,balanced,sample1,a1",
				"block conformality K4,d5,balanced,sample1,a2,0,0",
				"block conformality K4,d5,balanced,sample1,a2,0,1",
				"block conformality K4,d5,balanced,sample1,a2,0,2",
				"block conformality K4,d5,balanced,sample1,a2,0,3",
				"block conformality K4,d5,balanced,sample1,a2,1,1",
				"block conformality K4,d5,balanced,sample1,a2,1,2",
				"block conformality K4,d5,balanced,sample1,a2,1,3",
				"block conformality K4,d5,balanced,sample1,a2,2,2",
				"block conformality K4,d5,balanced,sample1,a2,2,3",
				"block conformality K4,d5,balanced,sample1,a2,3,3",
				"block Euler K4,d5,balanced,sample1,a2",
				"block conformality K4,d5,balanced,sample1,a3,0,0",
				"block conformality K4,d5,balanced,sample1,a3,0,1",
				"block conformality K4,d5,balanced,sample1,a3,0,2",
				"block conformality K4,d5,balanced,sample1,a3,0,3",
				"block conformality K4,d5,balanced,sample1,a3,1,1",
				"block conformality K4,d5,balanced,sample1,a3,1,2",
				"block conformality K4,d5,balanced,sample1,a3,1,3",
				"block conformality K4,d5,balanced,sample1,a3,2,2",
				"block conformality K4,d5,balanced,sample1,a3,2,3",
				"block conformality K4,d5,balanced,sample1,a3,3,3",
				"block Euler K4,d5,balanced,sample1,a3",
				"block conformality K4,d5,balanced,sample1,a4,0,0",
				"block conformality K4,d5,balanced,sample1,a4,0,1",
				"block conformality K4,d5,balanced,sample1,a4,0,2",
				"block conformality K4,d5,balanced,sample1,a4,0,3",
				"block conformality K4,d5,balanced,sample1,a4,1,1",
				"block conformality K4,d5,balanced,sample1,a4,1,2",
				"block conformality K4,d5,balanced,sample1,a4,1,3",
				"block conformality K4,d5,balanced,sample1,a4,2,2",
				"block conformality K4,d5,balanced,sample1,a4,2,3",
				"block conformality K4,d5,balanced,sample1,a4,3,3",
				"block Euler K4,d5,balanced,sample1,a4",
				"scalar gradient K4,d5,balanced,sample1",
				"norm K4,d6,left,sample0",
				"block conformality K4,d6,left,sample0,a0,0,0",
				"block conformality K4,d6,left,sample0,a0,0,1",
				"block conformality K4,d6,left,sample0,a0,0,2",
				"block conformality K4,d6,left,sample0,a0,0,3",
				"block conformality K4,d6,left,sample0,a0,1,1",
				"block conformality K4,d6,left,sample0,a0,1,2",
				"block conformality K4,d6,left,sample0,a0,1,3",
				"block conformality K4,d6,left,sample0,a0,2,2",
				"block conformality K4,d6,left,sample0,a0,2,3",
				"block conformality K4,d6,left,sample0,a0,3,3",
				"block Euler K4,d6,left,sample0,a0",
				"block conformality K4,d6,left,sample0,a1,0,0",
				"block conformality K4,d6,left,sample0,a1,0,1",
				"block conformality K4,d6,left,sample0,a1,0,2",
				"block conformality K4,d6,left,sample0,a1,0,3",
				"block conformality K4,d6,left,sample0,a1,1,1",
				"block conformality K4,d6,left,sample0,a1,1,2",
				"block conformality K4,d6,left,sample0,a1,1,3",
				"block conformality K4,d6,left,sample0,a1,2,2",
				"block conformality K4,d6,left,sample0,a1,2,3",
				"block conformality K4,d6,left,sample0,a1,3,3",
				"block Euler K4,d6,left,sample0,a1",
				"block conformality K4,d6,left,sample0,a2,0,0",
				"block conformality K4,d6,left,sample0,a2,0,1",
				"block conformality K4,d6,left,sample0,a2,0,2",
				"block conformality K4,d6,left,sample0,a2,0,3",
				"block conformality K4,d6,left,sample0,a2,1,1",
				"block conformality K4,d6,left,sample0,a2,1,2",
				"block conformality K4,d6,left,sample0,a2,1,3",
				"block conformality K4,d6,left,sample0,a2,2,2",
				"block conformality K4,d6,left,sample0,a2,2,3",
				"block conformality K4,d6,left,sample0,a2,3,3",
				"block Euler K4,d6,left,sample0,a2",
				"block conformality K4,d6,left,sample0,a3,0,0",
				"block conformality K4,d6,left,sample0,a3,0,1",
				"block conformality K4,d6,left,sample0,a3,0,2",
				"block conformality K4,d6,left,sample0,a3,0,3",
				"block conformality K4,d6,left,sample0,a3,1,1",
				"block conformality K4,d6,left,sample0,a3,1,2",
				"block conformality K4,d6,left,sample0,a3,1,3",
				"block conformality K4,d6,left,sample0,a3,2,2",
				"block conformality K4,d6,left,sample0,a3,2,3",
				"block conformality K4,d6,left,sample0,a3,3,3",
				"block Euler K4,d6,left,sample0,a3",
				"block conformality K4,d6,left,sample0,a4,0,0",
				"block conformality K4,d6,left,sample0,a4,0,1",
				"block conformality K4,d6,left,sample0,a4,0,2",
				"block conformality K4,d6,left,sample0,a4,0,3",
				"block conformality K4,d6,left,sample0,a4,1,1",
				"block conformality K4,d6,left,sample0,a4,1,2",
				"block conformality K4,d6,left,sample0,a4,1,3",
				"block conformality K4,d6,left,sample0,a4,2,2",
				"block conformality K4,d6,left,sample0,a4,2,3",
				"block conformality K4,d6,left,sample0,a4,3,3",
				"block Euler K4,d6,left,sample0,a4",
				"block conformality K4,d6,left,sample0,a5,0,0",
				"block conformality K4,d6,left,sample0,a5,0,1",
				"block conformality K4,d6,left,sample0,a5,0,2",
				"block conformality K4,d6,left,sample0,a5,0,3",
				"block conformality K4,d6,left,sample0,a5,1,1",
				"block conformality K4,d6,left,sample0,a5,1,2",
				"block conformality K4,d6,left,sample0,a5,1,3",
				"block conformality K4,d6,left,sample0,a5,2,2",
				"block conformality K4,d6,left,sample0,a5,2,3",
				"block conformality K4,d6,left,sample0,a5,3,3",
				"block Euler K4,d6,left,sample0,a5",
				"scalar gradient K4,d6,left,sample0",
				"norm K4,d6,left,sample1",
				"block conformality K4,d6,left,sample1,a0,0,0",
				"block conformality K4,d6,left,sample1,a0,0,1",
				"block conformality K4,d6,left,sample1,a0,0,2",
				"block conformality K4,d6,left,sample1,a0,0,3",
				"block conformality K4,d6,left,sample1,a0,1,1",
				"block conformality K4,d6,left,sample1,a0,1,2",
				"block conformality K4,d6,left,sample1,a0,1,3",
				"block conformality K4,d6,left,sample1,a0,2,2",
				"block conformality K4,d6,left,sample1,a0,2,3",
				"block conformality K4,d6,left,sample1,a0,3,3",
				"block Euler K4,d6,left,sample1,a0",
				"block conformality K4,d6,left,sample1,a1,0,0",
				"block conformality K4,d6,left,sample1,a1,0,1",
				"block conformality K4,d6,left,sample1,a1,0,2",
				"block conformality K4,d6,left,sample1,a1,0,3",
				"block conformality K4,d6,left,sample1,a1,1,1",
				"block conformality K4,d6,left,sample1,a1,1,2",
				"block conformality K4,d6,left,sample1,a1,1,3",
				"block conformality K4,d6,left,sample1,a1,2,2",
				"block conformality K4,d6,left,sample1,a1,2,3",
				"block conformality K4,d6,left,sample1,a1,3,3",
				"block Euler K4,d6,left,sample1,a1",
				"block conformality K4,d6,left,sample1,a2,0,0",
				"block conformality K4,d6,left,sample1,a2,0,1",
				"block conformality K4,d6,left,sample1,a2,0,2",
				"block conformality K4,d6,left,sample1,a2,0,3",
				"block conformality K4,d6,left,sample1,a2,1,1",
				"block conformality K4,d6,left,sample1,a2,1,2",
				"block conformality K4,d6,left,sample1,a2,1,3",
				"block conformality K4,d6,left,sample1,a2,2,2",
				"block conformality K4,d6,left,sample1,a2,2,3",
				"block conformality K4,d6,left,sample1,a2,3,3",
				"block Euler K4,d6,left,sample1,a2",
				"block conformality K4,d6,left,sample1,a3,0,0",
				"block conformality K4,d6,left,sample1,a3,0,1",
				"block conformality K4,d6,left,sample1,a3,0,2",
				"block conformality K4,d6,left,sample1,a3,0,3",
				"block conformality K4,d6,left,sample1,a3,1,1",
				"block conformality K4,d6,left,sample1,a3,1,2",
				"block conformality K4,d6,left,sample1,a3,1,3",
				"block conformality K4,d6,left,sample1,a3,2,2",
				"block conformality K4,d6,left,sample1,a3,2,3",
				"block conformality K4,d6,left,sample1,a3,3,3",
				"block Euler K4,d6,left,sample1,a3",
				"block conformality K4,d6,left,sample1,a4,0,0",
				"block conformality K4,d6,left,sample1,a4,0,1",
				"block conformality K4,d6,left,sample1,a4,0,2",
				"block conformality K4,d6,left,sample1,a4,0,3",
				"block conformality K4,d6,left,sample1,a4,1,1",
				"block conformality K4,d6,left,sample1,a4,1,2",
				"block conformality K4,d6,left,sample1,a4,1,3",
				"block conformality K4,d6,left,sample1,a4,2,2",
				"block conformality K4,d6,left,sample1,a4,2,3",
				"block conformality K4,d6,left,sample1,a4,3,3",
				"block Euler K4,d6,left,sample1,a4",
				"block conformality K4,d6,left,sample1,a5,0,0",
				"block conformality K4,d6,left,sample1,a5,0,1",
				"block conformality K4,d6,left,sample1,a5,0,2",
				"block conformality K4,d6,left,sample1,a5,0,3",
				"block conformality K4,d6,left,sample1,a5,1,1",
				"block conformality K4,d6,left,sample1,a5,1,2",
				"block conformality K4,d6,left,sample1,a5,1,3",
				"block conformality K4,d6,left,sample1,a5,2,2",
				"block conformality K4,d6,left,sample1,a5,2,3",
				"block conformality K4,d6,left,sample1,a5,3,3",
				"block Euler K4,d6,left,sample1,a5",
				"scalar gradient K4,d6,left,sample1",
				"norm K4,d6,right,sample0",
				"block conformality K4,d6,right,sample0,a0,0,0",
				"block conformality K4,d6,right,sample0,a0,0,1",
				"block conformality K4,d6,right,sample0,a0,0,2",
				"block conformality K4,d6,right,sample0,a0,0,3",
				"block conformality K4,d6,right,sample0,a0,1,1",
				"block conformality K4,d6,right,sample0,a0,1,2",
				"block conformality K4,d6,right,sample0,a0,1,3",
				"block conformality K4,d6,right,sample0,a0,2,2",
				"block conformality K4,d6,right,sample0,a0,2,3",
				"block conformality K4,d6,right,sample0,a0,3,3",
				"block Euler K4,d6,right,sample0,a0",
				"block conformality K4,d6,right,sample0,a1,0,0",
				"block conformality K4,d6,right,sample0,a1,0,1",
				"block conformality K4,d6,right,sample0,a1,0,2",
				"block conformality K4,d6,right,sample0,a1,0,3",
				"block conformality K4,d6,right,sample0,a1,1,1",
				"block conformality K4,d6,right,sample0,a1,1,2",
				"block conformality K4,d6,right,sample0,a1,1,3",
				"block conformality K4,d6,right,sample0,a1,2,2",
				"block conformality K4,d6,right,sample0,a1,2,3",
				"block conformality K4,d6,right,sample0,a1,3,3",
				"block Euler K4,d6,right,sample0,a1",
				"block conformality K4,d6,right,sample0,a2,0,0",
				"block conformality K4,d6,right,sample0,a2,0,1",
				"block conformality K4,d6,right,sample0,a2,0,2",
				"block conformality K4,d6,right,sample0,a2,0,3",
				"block conformality K4,d6,right,sample0,a2,1,1",
				"block conformality K4,d6,right,sample0,a2,1,2",
				"block conformality K4,d6,right,sample0,a2,1,3",
				"block conformality K4,d6,right,sample0,a2,2,2",
				"block conformality K4,d6,right,sample0,a2,2,3",
				"block conformality K4,d6,right,sample0,a2,3,3",
				"block Euler K4,d6,right,sample0,a2",
				"block conformality K4,d6,right,sample0,a3,0,0",
				"block conformality K4,d6,right,sample0,a3,0,1",
				"block conformality K4,d6,right,sample0,a3,0,2",
				"block conformality K4,d6,right,sample0,a3,0,3",
				"block conformality K4,d6,right,sample0,a3,1,1",
				"block conformality K4,d6,right,sample0,a3,1,2",
				"block conformality K4,d6,right,sample0,a3,1,3",
				"block conformality K4,d6,right,sample0,a3,2,2",
				"block conformality K4,d6,right,sample0,a3,2,3",
				"block conformality K4,d6,right,sample0,a3,3,3",
				"block Euler K4,d6,right,sample0,a3",
				"block conformality K4,d6,right,sample0,a4,0,0",
				"block conformality K4,d6,right,sample0,a4,0,1",
				"block conformality K4,d6,right,sample0,a4,0,2",
				"block conformality K4,d6,right,sample0,a4,0,3",
				"block conformality K4,d6,right,sample0,a4,1,1",
				"block conformality K4,d6,right,sample0,a4,1,2",
				"block conformality K4,d6,right,sample0,a4,1,3",
				"block conformality K4,d6,right,sample0,a4,2,2",
				"block conformality K4,d6,right,sample0,a4,2,3",
				"block conformality K4,d6,right,sample0,a4,3,3",
				"block Euler K4,d6,right,sample0,a4",
				"block conformality K4,d6,right,sample0,a5,0,0",
				"block conformality K4,d6,right,sample0,a5,0,1",
				"block conformality K4,d6,right,sample0,a5,0,2",
				"block conformality K4,d6,right,sample0,a5,0,3",
				"block conformality K4,d6,right,sample0,a5,1,1",
				"block conformality K4,d6,right,sample0,a5,1,2",
				"block conformality K4,d6,right,sample0,a5,1,3",
				"block conformality K4,d6,right,sample0,a5,2,2",
				"block conformality K4,d6,right,sample0,a5,2,3",
				"block conformality K4,d6,right,sample0,a5,3,3",
				"block Euler K4,d6,right,sample0,a5",
				"scalar gradient K4,d6,right,sample0",
				"norm K4,d6,right,sample1",
				"block conformality K4,d6,right,sample1,a0,0,0",
				"block conformality K4,d6,right,sample1,a0,0,1",
				"block conformality K4,d6,right,sample1,a0,0,2",
				"block conformality K4,d6,right,sample1,a0,0,3",
				"block conformality K4,d6,right,sample1,a0,1,1",
				"block conformality K4,d6,right,sample1,a0,1,2",
				"block conformality K4,d6,right,sample1,a0,1,3",
				"block conformality K4,d6,right,sample1,a0,2,2",
				"block conformality K4,d6,right,sample1,a0,2,3",
				"block conformality K4,d6,right,sample1,a0,3,3",
				"block Euler K4,d6,right,sample1,a0",
				"block conformality K4,d6,right,sample1,a1,0,0",
				"block conformality K4,d6,right,sample1,a1,0,1",
				"block conformality K4,d6,right,sample1,a1,0,2",
				"block conformality K4,d6,right,sample1,a1,0,3",
				"block conformality K4,d6,right,sample1,a1,1,1",
				"block conformality K4,d6,right,sample1,a1,1,2",
				"block conformality K4,d6,right,sample1,a1,1,3",
				"block conformality K4,d6,right,sample1,a1,2,2",
				"block conformality K4,d6,right,sample1,a1,2,3",
				"block conformality K4,d6,right,sample1,a1,3,3",
				"block Euler K4,d6,right,sample1,a1",
				"block conformality K4,d6,right,sample1,a2,0,0",
				"block conformality K4,d6,right,sample1,a2,0,1",
				"block conformality K4,d6,right,sample1,a2,0,2",
				"block conformality K4,d6,right,sample1,a2,0,3",
				"block conformality K4,d6,right,sample1,a2,1,1",
				"block conformality K4,d6,right,sample1,a2,1,2",
				"block conformality K4,d6,right,sample1,a2,1,3",
				"block conformality K4,d6,right,sample1,a2,2,2",
				"block conformality K4,d6,right,sample1,a2,2,3",
				"block conformality K4,d6,right,sample1,a2,3,3",
				"block Euler K4,d6,right,sample1,a2",
				"block conformality K4,d6,right,sample1,a3,0,0",
				"block conformality K4,d6,right,sample1,a3,0,1",
				"block conformality K4,d6,right,sample1,a3,0,2",
				"block conformality K4,d6,right,sample1,a3,0,3",
				"block conformality K4,d6,right,sample1,a3,1,1",
				"block conformality K4,d6,right,sample1,a3,1,2",
				"block conformality K4,d6,right,sample1,a3,1,3",
				"block conformality K4,d6,right,sample1,a3,2,2",
				"block conformality K4,d6,right,sample1,a3,2,3",
				"block conformality K4,d6,right,sample1,a3,3,3",
				"block Euler K4,d6,right,sample1,a3",
				"block conformality K4,d6,right,sample1,a4,0,0",
				"block conformality K4,d6,right,sample1,a4,0,1",
				"block conformality K4,d6,right,sample1,a4,0,2",
				"block conformality K4,d6,right,sample1,a4,0,3",
				"block conformality K4,d6,right,sample1,a4,1,1",
				"block conformality K4,d6,right,sample1,a4,1,2",
				"block conformality K4,d6,right,sample1,a4,1,3",
				"block conformality K4,d6,right,sample1,a4,2,2",
				"block conformality K4,d6,right,sample1,a4,2,3",
				"block conformality K4,d6,right,sample1,a4,3,3",
				"block Euler K4,d6,right,sample1,a4",
				"block conformality K4,d6,right,sample1,a5,0,0",
				"block conformality K4,d6,right,sample1,a5,0,1",
				"block conformality K4,d6,right,sample1,a5,0,2",
				"block conformality K4,d6,right,sample1,a5,0,3",
				"block conformality K4,d6,right,sample1,a5,1,1",
				"block conformality K4,d6,right,sample1,a5,1,2",
				"block conformality K4,d6,right,sample1,a5,1,3",
				"block conformality K4,d6,right,sample1,a5,2,2",
				"block conformality K4,d6,right,sample1,a5,2,3",
				"block conformality K4,d6,right,sample1,a5,3,3",
				"block Euler K4,d6,right,sample1,a5",
				"scalar gradient K4,d6,right,sample1",
				"norm K4,d6,balanced,sample0",
				"block conformality K4,d6,balanced,sample0,a0,0,0",
				"block conformality K4,d6,balanced,sample0,a0,0,1",
				"block conformality K4,d6,balanced,sample0,a0,0,2",
				"block conformality K4,d6,balanced,sample0,a0,0,3",
				"block conformality K4,d6,balanced,sample0,a0,1,1",
				"block conformality K4,d6,balanced,sample0,a0,1,2",
				"block conformality K4,d6,balanced,sample0,a0,1,3",
				"block conformality K4,d6,balanced,sample0,a0,2,2",
				"block conformality K4,d6,balanced,sample0,a0,2,3",
				"block conformality K4,d6,balanced,sample0,a0,3,3",
				"block Euler K4,d6,balanced,sample0,a0",
				"block conformality K4,d6,balanced,sample0,a1,0,0",
				"block conformality K4,d6,balanced,sample0,a1,0,1",
				"block conformality K4,d6,balanced,sample0,a1,0,2",
				"block conformality K4,d6,balanced,sample0,a1,0,3",
				"block conformality K4,d6,balanced,sample0,a1,1,1",
				"block conformality K4,d6,balanced,sample0,a1,1,2",
				"block conformality K4,d6,balanced,sample0,a1,1,3",
				"block conformality K4,d6,balanced,sample0,a1,2,2",
				"block conformality K4,d6,balanced,sample0,a1,2,3",
				"block conformality K4,d6,balanced,sample0,a1,3,3",
				"block Euler K4,d6,balanced,sample0,a1",
				"block conformality K4,d6,balanced,sample0,a2,0,0",
				"block conformality K4,d6,balanced,sample0,a2,0,1",
				"block conformality K4,d6,balanced,sample0,a2,0,2",
				"block conformality K4,d6,balanced,sample0,a2,0,3",
				"block conformality K4,d6,balanced,sample0,a2,1,1",
				"block conformality K4,d6,balanced,sample0,a2,1,2",
				"block conformality K4,d6,balanced,sample0,a2,1,3",
				"block conformality K4,d6,balanced,sample0,a2,2,2",
				"block conformality K4,d6,balanced,sample0,a2,2,3",
				"block conformality K4,d6,balanced,sample0,a2,3,3",
				"block Euler K4,d6,balanced,sample0,a2",
				"block conformality K4,d6,balanced,sample0,a3,0,0",
				"block conformality K4,d6,balanced,sample0,a3,0,1",
				"block conformality K4,d6,balanced,sample0,a3,0,2",
				"block conformality K4,d6,balanced,sample0,a3,0,3",
				"block conformality K4,d6,balanced,sample0,a3,1,1",
				"block conformality K4,d6,balanced,sample0,a3,1,2",
				"block conformality K4,d6,balanced,sample0,a3,1,3",
				"block conformality K4,d6,balanced,sample0,a3,2,2",
				"block conformality K4,d6,balanced,sample0,a3,2,3",
				"block conformality K4,d6,balanced,sample0,a3,3,3",
				"block Euler K4,d6,balanced,sample0,a3",
				"block conformality K4,d6,balanced,sample0,a4,0,0",
				"block conformality K4,d6,balanced,sample0,a4,0,1",
				"block conformality K4,d6,balanced,sample0,a4,0,2",
				"block conformality K4,d6,balanced,sample0,a4,0,3",
				"block conformality K4,d6,balanced,sample0,a4,1,1",
				"block conformality K4,d6,balanced,sample0,a4,1,2",
				"block conformality K4,d6,balanced,sample0,a4,1,3",
				"block conformality K4,d6,balanced,sample0,a4,2,2",
				"block conformality K4,d6,balanced,sample0,a4,2,3",
				"block conformality K4,d6,balanced,sample0,a4,3,3",
				"block Euler K4,d6,balanced,sample0,a4",
				"block conformality K4,d6,balanced,sample0,a5,0,0",
				"block conformality K4,d6,balanced,sample0,a5,0,1",
				"block conformality K4,d6,balanced,sample0,a5,0,2",
				"block conformality K4,d6,balanced,sample0,a5,0,3",
				"block conformality K4,d6,balanced,sample0,a5,1,1",
				"block conformality K4,d6,balanced,sample0,a5,1,2",
				"block conformality K4,d6,balanced,sample0,a5,1,3",
				"block conformality K4,d6,balanced,sample0,a5,2,2",
				"block conformality K4,d6,balanced,sample0,a5,2,3",
				"block conformality K4,d6,balanced,sample0,a5,3,3",
				"block Euler K4,d6,balanced,sample0,a5",
				"scalar gradient K4,d6,balanced,sample0",
				"norm K4,d6,balanced,sample1",
				"block conformality K4,d6,balanced,sample1,a0,0,0",
				"block conformality K4,d6,balanced,sample1,a0,0,1",
				"block conformality K4,d6,balanced,sample1,a0,0,2",
				"block conformality K4,d6,balanced,sample1,a0,0,3",
				"block conformality K4,d6,balanced,sample1,a0,1,1",
				"block conformality K4,d6,balanced,sample1,a0,1,2",
				"block conformality K4,d6,balanced,sample1,a0,1,3",
				"block conformality K4,d6,balanced,sample1,a0,2,2",
				"block conformality K4,d6,balanced,sample1,a0,2,3",
				"block conformality K4,d6,balanced,sample1,a0,3,3",
				"block Euler K4,d6,balanced,sample1,a0",
				"block conformality K4,d6,balanced,sample1,a1,0,0",
				"block conformality K4,d6,balanced,sample1,a1,0,1",
				"block conformality K4,d6,balanced,sample1,a1,0,2",
				"block conformality K4,d6,balanced,sample1,a1,0,3",
				"block conformality K4,d6,balanced,sample1,a1,1,1",
				"block conformality K4,d6,balanced,sample1,a1,1,2",
				"block conformality K4,d6,balanced,sample1,a1,1,3",
				"block conformality K4,d6,balanced,sample1,a1,2,2",
				"block conformality K4,d6,balanced,sample1,a1,2,3",
				"block conformality K4,d6,balanced,sample1,a1,3,3",
				"block Euler K4,d6,balanced,sample1,a1",
				"block conformality K4,d6,balanced,sample1,a2,0,0",
				"block conformality K4,d6,balanced,sample1,a2,0,1",
				"block conformality K4,d6,balanced,sample1,a2,0,2",
				"block conformality K4,d6,balanced,sample1,a2,0,3",
				"block conformality K4,d6,balanced,sample1,a2,1,1",
				"block conformality K4,d6,balanced,sample1,a2,1,2",
				"block conformality K4,d6,balanced,sample1,a2,1,3",
				"block conformality K4,d6,balanced,sample1,a2,2,2",
				"block conformality K4,d6,balanced,sample1,a2,2,3",
				"block conformality K4,d6,balanced,sample1,a2,3,3",
				"block Euler K4,d6,balanced,sample1,a2",
				"block conformality K4,d6,balanced,sample1,a3,0,0",
				"block conformality K4,d6,balanced,sample1,a3,0,1",
				"block conformality K4,d6,balanced,sample1,a3,0,2",
				"block conformality K4,d6,balanced,sample1,a3,0,3",
				"block conformality K4,d6,balanced,sample1,a3,1,1",
				"block conformality K4,d6,balanced,sample1,a3,1,2",
				"block conformality K4,d6,balanced,sample1,a3,1,3",
				"block conformality K4,d6,balanced,sample1,a3,2,2",
				"block conformality K4,d6,balanced,sample1,a3,2,3",
				"block conformality K4,d6,balanced,sample1,a3,3,3",
				"block Euler K4,d6,balanced,sample1,a3",
				"block conformality K4,d6,balanced,sample1,a4,0,0",
				"block conformality K4,d6,balanced,sample1,a4,0,1",
				"block conformality K4,d6,balanced,sample1,a4,0,2",
				"block conformality K4,d6,balanced,sample1,a4,0,3",
				"block conformality K4,d6,balanced,sample1,a4,1,1",
				"block conformality K4,d6,balanced,sample1,a4,1,2",
				"block conformality K4,d6,balanced,sample1,a4,1,3",
				"block conformality K4,d6,balanced,sample1,a4,2,2",
				"block conformality K4,d6,balanced,sample1,a4,2,3",
				"block conformality K4,d6,balanced,sample1,a4,3,3",
				"block Euler K4,d6,balanced,sample1,a4",
				"block conformality K4,d6,balanced,sample1,a5,0,0",
				"block conformality K4,d6,balanced,sample1,a5,0,1",
				"block conformality K4,d6,balanced,sample1,a5,0,2",
				"block conformality K4,d6,balanced,sample1,a5,0,3",
				"block conformality K4,d6,balanced,sample1,a5,1,1",
				"block conformality K4,d6,balanced,sample1,a5,1,2",
				"block conformality K4,d6,balanced,sample1,a5,1,3",
				"block conformality K4,d6,balanced,sample1,a5,2,2",
				"block conformality K4,d6,balanced,sample1,a5,2,3",
				"block conformality K4,d6,balanced,sample1,a5,3,3",
				"block Euler K4,d6,balanced,sample1,a5",
				"scalar gradient K4,d6,balanced,sample1",
				"norm K8,d2,left,sample0",
				"block conformality K8,d2,left,sample0,a0,0,0",
				"block conformality K8,d2,left,sample0,a0,0,1",
				"block conformality K8,d2,left,sample0,a0,0,2",
				"block conformality K8,d2,left,sample0,a0,0,3",
				"block conformality K8,d2,left,sample0,a0,0,4",
				"block conformality K8,d2,left,sample0,a0,0,5",
				"block conformality K8,d2,left,sample0,a0,0,6",
				"block conformality K8,d2,left,sample0,a0,0,7",
				"block conformality K8,d2,left,sample0,a0,1,1",
				"block conformality K8,d2,left,sample0,a0,1,2",
				"block conformality K8,d2,left,sample0,a0,1,3",
				"block conformality K8,d2,left,sample0,a0,1,4",
				"block conformality K8,d2,left,sample0,a0,1,5",
				"block conformality K8,d2,left,sample0,a0,1,6",
				"block conformality K8,d2,left,sample0,a0,1,7",
				"block conformality K8,d2,left,sample0,a0,2,2",
				"block conformality K8,d2,left,sample0,a0,2,3",
				"block conformality K8,d2,left,sample0,a0,2,4",
				"block conformality K8,d2,left,sample0,a0,2,5",
				"block conformality K8,d2,left,sample0,a0,2,6",
				"block conformality K8,d2,left,sample0,a0,2,7",
				"block conformality K8,d2,left,sample0,a0,3,3",
				"block conformality K8,d2,left,sample0,a0,3,4",
				"block conformality K8,d2,left,sample0,a0,3,5",
				"block conformality K8,d2,left,sample0,a0,3,6",
				"block conformality K8,d2,left,sample0,a0,3,7",
				"block conformality K8,d2,left,sample0,a0,4,4",
				"block conformality K8,d2,left,sample0,a0,4,5",
				"block conformality K8,d2,left,sample0,a0,4,6",
				"block conformality K8,d2,left,sample0,a0,4,7",
				"block conformality K8,d2,left,sample0,a0,5,5",
				"block conformality K8,d2,left,sample0,a0,5,6",
				"block conformality K8,d2,left,sample0,a0,5,7",
				"block conformality K8,d2,left,sample0,a0,6,6",
				"block conformality K8,d2,left,sample0,a0,6,7",
				"block conformality K8,d2,left,sample0,a0,7,7",
				"block Euler K8,d2,left,sample0,a0",
				"block conformality K8,d2,left,sample0,a1,0,0",
				"block conformality K8,d2,left,sample0,a1,0,1",
				"block conformality K8,d2,left,sample0,a1,0,2",
				"block conformality K8,d2,left,sample0,a1,0,3",
				"block conformality K8,d2,left,sample0,a1,0,4",
				"block conformality K8,d2,left,sample0,a1,0,5",
				"block conformality K8,d2,left,sample0,a1,0,6",
				"block conformality K8,d2,left,sample0,a1,0,7",
				"block conformality K8,d2,left,sample0,a1,1,1",
				"block conformality K8,d2,left,sample0,a1,1,2",
				"block conformality K8,d2,left,sample0,a1,1,3",
				"block conformality K8,d2,left,sample0,a1,1,4",
				"block conformality K8,d2,left,sample0,a1,1,5",
				"block conformality K8,d2,left,sample0,a1,1,6",
				"block conformality K8,d2,left,sample0,a1,1,7",
				"block conformality K8,d2,left,sample0,a1,2,2",
				"block conformality K8,d2,left,sample0,a1,2,3",
				"block conformality K8,d2,left,sample0,a1,2,4",
				"block conformality K8,d2,left,sample0,a1,2,5",
				"block conformality K8,d2,left,sample0,a1,2,6",
				"block conformality K8,d2,left,sample0,a1,2,7",
				"block conformality K8,d2,left,sample0,a1,3,3",
				"block conformality K8,d2,left,sample0,a1,3,4",
				"block conformality K8,d2,left,sample0,a1,3,5",
				"block conformality K8,d2,left,sample0,a1,3,6",
				"block conformality K8,d2,left,sample0,a1,3,7",
				"block conformality K8,d2,left,sample0,a1,4,4",
				"block conformality K8,d2,left,sample0,a1,4,5",
				"block conformality K8,d2,left,sample0,a1,4,6",
				"block conformality K8,d2,left,sample0,a1,4,7",
				"block conformality K8,d2,left,sample0,a1,5,5",
				"block conformality K8,d2,left,sample0,a1,5,6",
				"block conformality K8,d2,left,sample0,a1,5,7",
				"block conformality K8,d2,left,sample0,a1,6,6",
				"block conformality K8,d2,left,sample0,a1,6,7",
				"block conformality K8,d2,left,sample0,a1,7,7",
				"block Euler K8,d2,left,sample0,a1",
				"scalar gradient K8,d2,left,sample0",
				"norm K8,d2,left,sample1",
				"block conformality K8,d2,left,sample1,a0,0,0",
				"block conformality K8,d2,left,sample1,a0,0,1",
				"block conformality K8,d2,left,sample1,a0,0,2",
				"block conformality K8,d2,left,sample1,a0,0,3",
				"block conformality K8,d2,left,sample1,a0,0,4",
				"block conformality K8,d2,left,sample1,a0,0,5",
				"block conformality K8,d2,left,sample1,a0,0,6",
				"block conformality K8,d2,left,sample1,a0,0,7",
				"block conformality K8,d2,left,sample1,a0,1,1",
				"block conformality K8,d2,left,sample1,a0,1,2",
				"block conformality K8,d2,left,sample1,a0,1,3",
				"block conformality K8,d2,left,sample1,a0,1,4",
				"block conformality K8,d2,left,sample1,a0,1,5",
				"block conformality K8,d2,left,sample1,a0,1,6",
				"block conformality K8,d2,left,sample1,a0,1,7",
				"block conformality K8,d2,left,sample1,a0,2,2",
				"block conformality K8,d2,left,sample1,a0,2,3",
				"block conformality K8,d2,left,sample1,a0,2,4",
				"block conformality K8,d2,left,sample1,a0,2,5",
				"block conformality K8,d2,left,sample1,a0,2,6",
				"block conformality K8,d2,left,sample1,a0,2,7",
				"block conformality K8,d2,left,sample1,a0,3,3",
				"block conformality K8,d2,left,sample1,a0,3,4",
				"block conformality K8,d2,left,sample1,a0,3,5",
				"block conformality K8,d2,left,sample1,a0,3,6",
				"block conformality K8,d2,left,sample1,a0,3,7",
				"block conformality K8,d2,left,sample1,a0,4,4",
				"block conformality K8,d2,left,sample1,a0,4,5",
				"block conformality K8,d2,left,sample1,a0,4,6",
				"block conformality K8,d2,left,sample1,a0,4,7",
				"block conformality K8,d2,left,sample1,a0,5,5",
				"block conformality K8,d2,left,sample1,a0,5,6",
				"block conformality K8,d2,left,sample1,a0,5,7",
				"block conformality K8,d2,left,sample1,a0,6,6",
				"block conformality K8,d2,left,sample1,a0,6,7",
				"block conformality K8,d2,left,sample1,a0,7,7",
				"block Euler K8,d2,left,sample1,a0",
				"block conformality K8,d2,left,sample1,a1,0,0",
				"block conformality K8,d2,left,sample1,a1,0,1",
				"block conformality K8,d2,left,sample1,a1,0,2",
				"block conformality K8,d2,left,sample1,a1,0,3",
				"block conformality K8,d2,left,sample1,a1,0,4",
				"block conformality K8,d2,left,sample1,a1,0,5",
				"block conformality K8,d2,left,sample1,a1,0,6",
				"block conformality K8,d2,left,sample1,a1,0,7",
				"block conformality K8,d2,left,sample1,a1,1,1",
				"block conformality K8,d2,left,sample1,a1,1,2",
				"block conformality K8,d2,left,sample1,a1,1,3",
				"block conformality K8,d2,left,sample1,a1,1,4",
				"block conformality K8,d2,left,sample1,a1,1,5",
				"block conformality K8,d2,left,sample1,a1,1,6",
				"block conformality K8,d2,left,sample1,a1,1,7",
				"block conformality K8,d2,left,sample1,a1,2,2",
				"block conformality K8,d2,left,sample1,a1,2,3",
				"block conformality K8,d2,left,sample1,a1,2,4",
				"block conformality K8,d2,left,sample1,a1,2,5",
				"block conformality K8,d2,left,sample1,a1,2,6",
				"block conformality K8,d2,left,sample1,a1,2,7",
				"block conformality K8,d2,left,sample1,a1,3,3",
				"block conformality K8,d2,left,sample1,a1,3,4",
				"block conformality K8,d2,left,sample1,a1,3,5",
				"block conformality K8,d2,left,sample1,a1,3,6",
				"block conformality K8,d2,left,sample1,a1,3,7",
				"block conformality K8,d2,left,sample1,a1,4,4",
				"block conformality K8,d2,left,sample1,a1,4,5",
				"block conformality K8,d2,left,sample1,a1,4,6",
				"block conformality K8,d2,left,sample1,a1,4,7",
				"block conformality K8,d2,left,sample1,a1,5,5",
				"block conformality K8,d2,left,sample1,a1,5,6",
				"block conformality K8,d2,left,sample1,a1,5,7",
				"block conformality K8,d2,left,sample1,a1,6,6",
				"block conformality K8,d2,left,sample1,a1,6,7",
				"block conformality K8,d2,left,sample1,a1,7,7",
				"block Euler K8,d2,left,sample1,a1",
				"scalar gradient K8,d2,left,sample1",
				"norm K8,d2,right,sample0",
				"block conformality K8,d2,right,sample0,a0,0,0",
				"block conformality K8,d2,right,sample0,a0,0,1",
				"block conformality K8,d2,right,sample0,a0,0,2",
				"block conformality K8,d2,right,sample0,a0,0,3",
				"block conformality K8,d2,right,sample0,a0,0,4",
				"block conformality K8,d2,right,sample0,a0,0,5",
				"block conformality K8,d2,right,sample0,a0,0,6",
				"block conformality K8,d2,right,sample0,a0,0,7",
				"block conformality K8,d2,right,sample0,a0,1,1",
				"block conformality K8,d2,right,sample0,a0,1,2",
				"block conformality K8,d2,right,sample0,a0,1,3",
				"block conformality K8,d2,right,sample0,a0,1,4",
				"block conformality K8,d2,right,sample0,a0,1,5",
				"block conformality K8,d2,right,sample0,a0,1,6",
				"block conformality K8,d2,right,sample0,a0,1,7",
				"block conformality K8,d2,right,sample0,a0,2,2",
				"block conformality K8,d2,right,sample0,a0,2,3",
				"block conformality K8,d2,right,sample0,a0,2,4",
				"block conformality K8,d2,right,sample0,a0,2,5",
				"block conformality K8,d2,right,sample0,a0,2,6",
				"block conformality K8,d2,right,sample0,a0,2,7",
				"block conformality K8,d2,right,sample0,a0,3,3",
				"block conformality K8,d2,right,sample0,a0,3,4",
				"block conformality K8,d2,right,sample0,a0,3,5",
				"block conformality K8,d2,right,sample0,a0,3,6",
				"block conformality K8,d2,right,sample0,a0,3,7",
				"block conformality K8,d2,right,sample0,a0,4,4",
				"block conformality K8,d2,right,sample0,a0,4,5",
				"block conformality K8,d2,right,sample0,a0,4,6",
				"block conformality K8,d2,right,sample0,a0,4,7",
				"block conformality K8,d2,right,sample0,a0,5,5",
				"block conformality K8,d2,right,sample0,a0,5,6",
				"block conformality K8,d2,right,sample0,a0,5,7",
				"block conformality K8,d2,right,sample0,a0,6,6",
				"block conformality K8,d2,right,sample0,a0,6,7",
				"block conformality K8,d2,right,sample0,a0,7,7",
				"block Euler K8,d2,right,sample0,a0",
				"block conformality K8,d2,right,sample0,a1,0,0",
				"block conformality K8,d2,right,sample0,a1,0,1",
				"block conformality K8,d2,right,sample0,a1,0,2",
				"block conformality K8,d2,right,sample0,a1,0,3",
				"block conformality K8,d2,right,sample0,a1,0,4",
				"block conformality K8,d2,right,sample0,a1,0,5",
				"block conformality K8,d2,right,sample0,a1,0,6",
				"block conformality K8,d2,right,sample0,a1,0,7",
				"block conformality K8,d2,right,sample0,a1,1,1",
				"block conformality K8,d2,right,sample0,a1,1,2",
				"block conformality K8,d2,right,sample0,a1,1,3",
				"block conformality K8,d2,right,sample0,a1,1,4",
				"block conformality K8,d2,right,sample0,a1,1,5",
				"block conformality K8,d2,right,sample0,a1,1,6",
				"block conformality K8,d2,right,sample0,a1,1,7",
				"block conformality K8,d2,right,sample0,a1,2,2",
				"block conformality K8,d2,right,sample0,a1,2,3",
				"block conformality K8,d2,right,sample0,a1,2,4",
				"block conformality K8,d2,right,sample0,a1,2,5",
				"block conformality K8,d2,right,sample0,a1,2,6",
				"block conformality K8,d2,right,sample0,a1,2,7",
				"block conformality K8,d2,right,sample0,a1,3,3",
				"block conformality K8,d2,right,sample0,a1,3,4",
				"block conformality K8,d2,right,sample0,a1,3,5",
				"block conformality K8,d2,right,sample0,a1,3,6",
				"block conformality K8,d2,right,sample0,a1,3,7",
				"block conformality K8,d2,right,sample0,a1,4,4",
				"block conformality K8,d2,right,sample0,a1,4,5",
				"block conformality K8,d2,right,sample0,a1,4,6",
				"block conformality K8,d2,right,sample0,a1,4,7",
				"block conformality K8,d2,right,sample0,a1,5,5",
				"block conformality K8,d2,right,sample0,a1,5,6",
				"block conformality K8,d2,right,sample0,a1,5,7",
				"block conformality K8,d2,right,sample0,a1,6,6",
				"block conformality K8,d2,right,sample0,a1,6,7",
				"block conformality K8,d2,right,sample0,a1,7,7",
				"block Euler K8,d2,right,sample0,a1",
				"scalar gradient K8,d2,right,sample0",
				"norm K8,d2,right,sample1",
				"block conformality K8,d2,right,sample1,a0,0,0",
				"block conformality K8,d2,right,sample1,a0,0,1",
				"block conformality K8,d2,right,sample1,a0,0,2",
				"block conformality K8,d2,right,sample1,a0,0,3",
				"block conformality K8,d2,right,sample1,a0,0,4",
				"block conformality K8,d2,right,sample1,a0,0,5",
				"block conformality K8,d2,right,sample1,a0,0,6",
				"block conformality K8,d2,right,sample1,a0,0,7",
				"block conformality K8,d2,right,sample1,a0,1,1",
				"block conformality K8,d2,right,sample1,a0,1,2",
				"block conformality K8,d2,right,sample1,a0,1,3",
				"block conformality K8,d2,right,sample1,a0,1,4",
				"block conformality K8,d2,right,sample1,a0,1,5",
				"block conformality K8,d2,right,sample1,a0,1,6",
				"block conformality K8,d2,right,sample1,a0,1,7",
				"block conformality K8,d2,right,sample1,a0,2,2",
				"block conformality K8,d2,right,sample1,a0,2,3",
				"block conformality K8,d2,right,sample1,a0,2,4",
				"block conformality K8,d2,right,sample1,a0,2,5",
				"block conformality K8,d2,right,sample1,a0,2,6",
				"block conformality K8,d2,right,sample1,a0,2,7",
				"block conformality K8,d2,right,sample1,a0,3,3",
				"block conformality K8,d2,right,sample1,a0,3,4",
				"block conformality K8,d2,right,sample1,a0,3,5",
				"block conformality K8,d2,right,sample1,a0,3,6",
				"block conformality K8,d2,right,sample1,a0,3,7",
				"block conformality K8,d2,right,sample1,a0,4,4",
				"block conformality K8,d2,right,sample1,a0,4,5",
				"block conformality K8,d2,right,sample1,a0,4,6",
				"block conformality K8,d2,right,sample1,a0,4,7",
				"block conformality K8,d2,right,sample1,a0,5,5",
				"block conformality K8,d2,right,sample1,a0,5,6",
				"block conformality K8,d2,right,sample1,a0,5,7",
				"block conformality K8,d2,right,sample1,a0,6,6",
				"block conformality K8,d2,right,sample1,a0,6,7",
				"block conformality K8,d2,right,sample1,a0,7,7",
				"block Euler K8,d2,right,sample1,a0",
				"block conformality K8,d2,right,sample1,a1,0,0",
				"block conformality K8,d2,right,sample1,a1,0,1",
				"block conformality K8,d2,right,sample1,a1,0,2",
				"block conformality K8,d2,right,sample1,a1,0,3",
				"block conformality K8,d2,right,sample1,a1,0,4",
				"block conformality K8,d2,right,sample1,a1,0,5",
				"block conformality K8,d2,right,sample1,a1,0,6",
				"block conformality K8,d2,right,sample1,a1,0,7",
				"block conformality K8,d2,right,sample1,a1,1,1",
				"block conformality K8,d2,right,sample1,a1,1,2",
				"block conformality K8,d2,right,sample1,a1,1,3",
				"block conformality K8,d2,right,sample1,a1,1,4",
				"block conformality K8,d2,right,sample1,a1,1,5",
				"block conformality K8,d2,right,sample1,a1,1,6",
				"block conformality K8,d2,right,sample1,a1,1,7",
				"block conformality K8,d2,right,sample1,a1,2,2",
				"block conformality K8,d2,right,sample1,a1,2,3",
				"block conformality K8,d2,right,sample1,a1,2,4",
				"block conformality K8,d2,right,sample1,a1,2,5",
				"block conformality K8,d2,right,sample1,a1,2,6",
				"block conformality K8,d2,right,sample1,a1,2,7",
				"block conformality K8,d2,right,sample1,a1,3,3",
				"block conformality K8,d2,right,sample1,a1,3,4",
				"block conformality K8,d2,right,sample1,a1,3,5",
				"block conformality K8,d2,right,sample1,a1,3,6",
				"block conformality K8,d2,right,sample1,a1,3,7",
				"block conformality K8,d2,right,sample1,a1,4,4",
				"block conformality K8,d2,right,sample1,a1,4,5",
				"block conformality K8,d2,right,sample1,a1,4,6",
				"block conformality K8,d2,right,sample1,a1,4,7",
				"block conformality K8,d2,right,sample1,a1,5,5",
				"block conformality K8,d2,right,sample1,a1,5,6",
				"block conformality K8,d2,right,sample1,a1,5,7",
				"block conformality K8,d2,right,sample1,a1,6,6",
				"block conformality K8,d2,right,sample1,a1,6,7",
				"block conformality K8,d2,right,sample1,a1,7,7",
				"block Euler K8,d2,right,sample1,a1",
				"scalar gradient K8,d2,right,sample1",
				"norm K8,d2,balanced,sample0",
				"block conformality K8,d2,balanced,sample0,a0,0,0",
				"block conformality K8,d2,balanced,sample0,a0,0,1",
				"block conformality K8,d2,balanced,sample0,a0,0,2",
				"block conformality K8,d2,balanced,sample0,a0,0,3",
				"block conformality K8,d2,balanced,sample0,a0,0,4",
				"block conformality K8,d2,balanced,sample0,a0,0,5",
				"block conformality K8,d2,balanced,sample0,a0,0,6",
				"block conformality K8,d2,balanced,sample0,a0,0,7",
				"block conformality K8,d2,balanced,sample0,a0,1,1",
				"block conformality K8,d2,balanced,sample0,a0,1,2",
				"block conformality K8,d2,balanced,sample0,a0,1,3",
				"block conformality K8,d2,balanced,sample0,a0,1,4",
				"block conformality K8,d2,balanced,sample0,a0,1,5",
				"block conformality K8,d2,balanced,sample0,a0,1,6",
				"block conformality K8,d2,balanced,sample0,a0,1,7",
				"block conformality K8,d2,balanced,sample0,a0,2,2",
				"block conformality K8,d2,balanced,sample0,a0,2,3",
				"block conformality K8,d2,balanced,sample0,a0,2,4",
				"block conformality K8,d2,balanced,sample0,a0,2,5",
				"block conformality K8,d2,balanced,sample0,a0,2,6",
				"block conformality K8,d2,balanced,sample0,a0,2,7",
				"block conformality K8,d2,balanced,sample0,a0,3,3",
				"block conformality K8,d2,balanced,sample0,a0,3,4",
				"block conformality K8,d2,balanced,sample0,a0,3,5",
				"block conformality K8,d2,balanced,sample0,a0,3,6",
				"block conformality K8,d2,balanced,sample0,a0,3,7",
				"block conformality K8,d2,balanced,sample0,a0,4,4",
				"block conformality K8,d2,balanced,sample0,a0,4,5",
				"block conformality K8,d2,balanced,sample0,a0,4,6",
				"block conformality K8,d2,balanced,sample0,a0,4,7",
				"block conformality K8,d2,balanced,sample0,a0,5,5",
				"block conformality K8,d2,balanced,sample0,a0,5,6",
				"block conformality K8,d2,balanced,sample0,a0,5,7",
				"block conformality K8,d2,balanced,sample0,a0,6,6",
				"block conformality K8,d2,balanced,sample0,a0,6,7",
				"block conformality K8,d2,balanced,sample0,a0,7,7",
				"block Euler K8,d2,balanced,sample0,a0",
				"block conformality K8,d2,balanced,sample0,a1,0,0",
				"block conformality K8,d2,balanced,sample0,a1,0,1",
				"block conformality K8,d2,balanced,sample0,a1,0,2",
				"block conformality K8,d2,balanced,sample0,a1,0,3",
				"block conformality K8,d2,balanced,sample0,a1,0,4",
				"block conformality K8,d2,balanced,sample0,a1,0,5",
				"block conformality K8,d2,balanced,sample0,a1,0,6",
				"block conformality K8,d2,balanced,sample0,a1,0,7",
				"block conformality K8,d2,balanced,sample0,a1,1,1",
				"block conformality K8,d2,balanced,sample0,a1,1,2",
				"block conformality K8,d2,balanced,sample0,a1,1,3",
				"block conformality K8,d2,balanced,sample0,a1,1,4",
				"block conformality K8,d2,balanced,sample0,a1,1,5",
				"block conformality K8,d2,balanced,sample0,a1,1,6",
				"block conformality K8,d2,balanced,sample0,a1,1,7",
				"block conformality K8,d2,balanced,sample0,a1,2,2",
				"block conformality K8,d2,balanced,sample0,a1,2,3",
				"block conformality K8,d2,balanced,sample0,a1,2,4",
				"block conformality K8,d2,balanced,sample0,a1,2,5",
				"block conformality K8,d2,balanced,sample0,a1,2,6",
				"block conformality K8,d2,balanced,sample0,a1,2,7",
				"block conformality K8,d2,balanced,sample0,a1,3,3",
				"block conformality K8,d2,balanced,sample0,a1,3,4",
				"block conformality K8,d2,balanced,sample0,a1,3,5",
				"block conformality K8,d2,balanced,sample0,a1,3,6",
				"block conformality K8,d2,balanced,sample0,a1,3,7",
				"block conformality K8,d2,balanced,sample0,a1,4,4",
				"block conformality K8,d2,balanced,sample0,a1,4,5",
				"block conformality K8,d2,balanced,sample0,a1,4,6",
				"block conformality K8,d2,balanced,sample0,a1,4,7",
				"block conformality K8,d2,balanced,sample0,a1,5,5",
				"block conformality K8,d2,balanced,sample0,a1,5,6",
				"block conformality K8,d2,balanced,sample0,a1,5,7",
				"block conformality K8,d2,balanced,sample0,a1,6,6",
				"block conformality K8,d2,balanced,sample0,a1,6,7",
				"block conformality K8,d2,balanced,sample0,a1,7,7",
				"block Euler K8,d2,balanced,sample0,a1",
				"scalar gradient K8,d2,balanced,sample0",
				"norm K8,d2,balanced,sample1",
				"block conformality K8,d2,balanced,sample1,a0,0,0",
				"block conformality K8,d2,balanced,sample1,a0,0,1",
				"block conformality K8,d2,balanced,sample1,a0,0,2",
				"block conformality K8,d2,balanced,sample1,a0,0,3",
				"block conformality K8,d2,balanced,sample1,a0,0,4",
				"block conformality K8,d2,balanced,sample1,a0,0,5",
				"block conformality K8,d2,balanced,sample1,a0,0,6",
				"block conformality K8,d2,balanced,sample1,a0,0,7",
				"block conformality K8,d2,balanced,sample1,a0,1,1",
				"block conformality K8,d2,balanced,sample1,a0,1,2",
				"block conformality K8,d2,balanced,sample1,a0,1,3",
				"block conformality K8,d2,balanced,sample1,a0,1,4",
				"block conformality K8,d2,balanced,sample1,a0,1,5",
				"block conformality K8,d2,balanced,sample1,a0,1,6",
				"block conformality K8,d2,balanced,sample1,a0,1,7",
				"block conformality K8,d2,balanced,sample1,a0,2,2",
				"block conformality K8,d2,balanced,sample1,a0,2,3",
				"block conformality K8,d2,balanced,sample1,a0,2,4",
				"block conformality K8,d2,balanced,sample1,a0,2,5",
				"block conformality K8,d2,balanced,sample1,a0,2,6",
				"block conformality K8,d2,balanced,sample1,a0,2,7",
				"block conformality K8,d2,balanced,sample1,a0,3,3",
				"block conformality K8,d2,balanced,sample1,a0,3,4",
				"block conformality K8,d2,balanced,sample1,a0,3,5",
				"block conformality K8,d2,balanced,sample1,a0,3,6",
				"block conformality K8,d2,balanced,sample1,a0,3,7",
				"block conformality K8,d2,balanced,sample1,a0,4,4",
				"block conformality K8,d2,balanced,sample1,a0,4,5",
				"block conformality K8,d2,balanced,sample1,a0,4,6",
				"block conformality K8,d2,balanced,sample1,a0,4,7",
				"block conformality K8,d2,balanced,sample1,a0,5,5",
				"block conformality K8,d2,balanced,sample1,a0,5,6",
				"block conformality K8,d2,balanced,sample1,a0,5,7",
				"block conformality K8,d2,balanced,sample1,a0,6,6",
				"block conformality K8,d2,balanced,sample1,a0,6,7",
				"block conformality K8,d2,balanced,sample1,a0,7,7",
				"block Euler K8,d2,balanced,sample1,a0",
				"block conformality K8,d2,balanced,sample1,a1,0,0",
				"block conformality K8,d2,balanced,sample1,a1,0,1",
				"block conformality K8,d2,balanced,sample1,a1,0,2",
				"block conformality K8,d2,balanced,sample1,a1,0,3",
				"block conformality K8,d2,balanced,sample1,a1,0,4",
				"block conformality K8,d2,balanced,sample1,a1,0,5",
				"block conformality K8,d2,balanced,sample1,a1,0,6",
				"block conformality K8,d2,balanced,sample1,a1,0,7",
				"block conformality K8,d2,balanced,sample1,a1,1,1",
				"block conformality K8,d2,balanced,sample1,a1,1,2",
				"block conformality K8,d2,balanced,sample1,a1,1,3",
				"block conformality K8,d2,balanced,sample1,a1,1,4",
				"block conformality K8,d2,balanced,sample1,a1,1,5",
				"block conformality K8,d2,balanced,sample1,a1,1,6",
				"block conformality K8,d2,balanced,sample1,a1,1,7",
				"block conformality K8,d2,balanced,sample1,a1,2,2",
				"block conformality K8,d2,balanced,sample1,a1,2,3",
				"block conformality K8,d2,balanced,sample1,a1,2,4",
				"block conformality K8,d2,balanced,sample1,a1,2,5",
				"block conformality K8,d2,balanced,sample1,a1,2,6",
				"block conformality K8,d2,balanced,sample1,a1,2,7",
				"block conformality K8,d2,balanced,sample1,a1,3,3",
				"block conformality K8,d2,balanced,sample1,a1,3,4",
				"block conformality K8,d2,balanced,sample1,a1,3,5",
				"block conformality K8,d2,balanced,sample1,a1,3,6",
				"block conformality K8,d2,balanced,sample1,a1,3,7",
				"block conformality K8,d2,balanced,sample1,a1,4,4",
				"block conformality K8,d2,balanced,sample1,a1,4,5",
				"block conformality K8,d2,balanced,sample1,a1,4,6",
				"block conformality K8,d2,balanced,sample1,a1,4,7",
				"block conformality K8,d2,balanced,sample1,a1,5,5",
				"block conformality K8,d2,balanced,sample1,a1,5,6",
				"block conformality K8,d2,balanced,sample1,a1,5,7",
				"block conformality K8,d2,balanced,sample1,a1,6,6",
				"block conformality K8,d2,balanced,sample1,a1,6,7",
				"block conformality K8,d2,balanced,sample1,a1,7,7",
				"block Euler K8,d2,balanced,sample1,a1",
				"scalar gradient K8,d2,balanced,sample1",
				"norm K8,d3,left,sample0",
				"block conformality K8,d3,left,sample0,a0,0,0",
				"block conformality K8,d3,left,sample0,a0,0,1",
				"block conformality K8,d3,left,sample0,a0,0,2",
				"block conformality K8,d3,left,sample0,a0,0,3",
				"block conformality K8,d3,left,sample0,a0,0,4",
				"block conformality K8,d3,left,sample0,a0,0,5",
				"block conformality K8,d3,left,sample0,a0,0,6",
				"block conformality K8,d3,left,sample0,a0,0,7",
				"block conformality K8,d3,left,sample0,a0,1,1",
				"block conformality K8,d3,left,sample0,a0,1,2",
				"block conformality K8,d3,left,sample0,a0,1,3",
				"block conformality K8,d3,left,sample0,a0,1,4",
				"block conformality K8,d3,left,sample0,a0,1,5",
				"block conformality K8,d3,left,sample0,a0,1,6",
				"block conformality K8,d3,left,sample0,a0,1,7",
				"block conformality K8,d3,left,sample0,a0,2,2",
				"block conformality K8,d3,left,sample0,a0,2,3",
				"block conformality K8,d3,left,sample0,a0,2,4",
				"block conformality K8,d3,left,sample0,a0,2,5",
				"block conformality K8,d3,left,sample0,a0,2,6",
				"block conformality K8,d3,left,sample0,a0,2,7",
				"block conformality K8,d3,left,sample0,a0,3,3",
				"block conformality K8,d3,left,sample0,a0,3,4",
				"block conformality K8,d3,left,sample0,a0,3,5",
				"block conformality K8,d3,left,sample0,a0,3,6",
				"block conformality K8,d3,left,sample0,a0,3,7",
				"block conformality K8,d3,left,sample0,a0,4,4",
				"block conformality K8,d3,left,sample0,a0,4,5",
				"block conformality K8,d3,left,sample0,a0,4,6",
				"block conformality K8,d3,left,sample0,a0,4,7",
				"block conformality K8,d3,left,sample0,a0,5,5",
				"block conformality K8,d3,left,sample0,a0,5,6",
				"block conformality K8,d3,left,sample0,a0,5,7",
				"block conformality K8,d3,left,sample0,a0,6,6",
				"block conformality K8,d3,left,sample0,a0,6,7",
				"block conformality K8,d3,left,sample0,a0,7,7",
				"block Euler K8,d3,left,sample0,a0",
				"block conformality K8,d3,left,sample0,a1,0,0",
				"block conformality K8,d3,left,sample0,a1,0,1",
				"block conformality K8,d3,left,sample0,a1,0,2",
				"block conformality K8,d3,left,sample0,a1,0,3",
				"block conformality K8,d3,left,sample0,a1,0,4",
				"block conformality K8,d3,left,sample0,a1,0,5",
				"block conformality K8,d3,left,sample0,a1,0,6",
				"block conformality K8,d3,left,sample0,a1,0,7",
				"block conformality K8,d3,left,sample0,a1,1,1",
				"block conformality K8,d3,left,sample0,a1,1,2",
				"block conformality K8,d3,left,sample0,a1,1,3",
				"block conformality K8,d3,left,sample0,a1,1,4",
				"block conformality K8,d3,left,sample0,a1,1,5",
				"block conformality K8,d3,left,sample0,a1,1,6",
				"block conformality K8,d3,left,sample0,a1,1,7",
				"block conformality K8,d3,left,sample0,a1,2,2",
				"block conformality K8,d3,left,sample0,a1,2,3",
				"block conformality K8,d3,left,sample0,a1,2,4",
				"block conformality K8,d3,left,sample0,a1,2,5",
				"block conformality K8,d3,left,sample0,a1,2,6",
				"block conformality K8,d3,left,sample0,a1,2,7",
				"block conformality K8,d3,left,sample0,a1,3,3",
				"block conformality K8,d3,left,sample0,a1,3,4",
				"block conformality K8,d3,left,sample0,a1,3,5",
				"block conformality K8,d3,left,sample0,a1,3,6",
				"block conformality K8,d3,left,sample0,a1,3,7",
				"block conformality K8,d3,left,sample0,a1,4,4",
				"block conformality K8,d3,left,sample0,a1,4,5",
				"block conformality K8,d3,left,sample0,a1,4,6",
				"block conformality K8,d3,left,sample0,a1,4,7",
				"block conformality K8,d3,left,sample0,a1,5,5",
				"block conformality K8,d3,left,sample0,a1,5,6",
				"block conformality K8,d3,left,sample0,a1,5,7",
				"block conformality K8,d3,left,sample0,a1,6,6",
				"block conformality K8,d3,left,sample0,a1,6,7",
				"block conformality K8,d3,left,sample0,a1,7,7",
				"block Euler K8,d3,left,sample0,a1",
				"block conformality K8,d3,left,sample0,a2,0,0",
				"block conformality K8,d3,left,sample0,a2,0,1",
				"block conformality K8,d3,left,sample0,a2,0,2",
				"block conformality K8,d3,left,sample0,a2,0,3",
				"block conformality K8,d3,left,sample0,a2,0,4",
				"block conformality K8,d3,left,sample0,a2,0,5",
				"block conformality K8,d3,left,sample0,a2,0,6",
				"block conformality K8,d3,left,sample0,a2,0,7",
				"block conformality K8,d3,left,sample0,a2,1,1",
				"block conformality K8,d3,left,sample0,a2,1,2",
				"block conformality K8,d3,left,sample0,a2,1,3",
				"block conformality K8,d3,left,sample0,a2,1,4",
				"block conformality K8,d3,left,sample0,a2,1,5",
				"block conformality K8,d3,left,sample0,a2,1,6",
				"block conformality K8,d3,left,sample0,a2,1,7",
				"block conformality K8,d3,left,sample0,a2,2,2",
				"block conformality K8,d3,left,sample0,a2,2,3",
				"block conformality K8,d3,left,sample0,a2,2,4",
				"block conformality K8,d3,left,sample0,a2,2,5",
				"block conformality K8,d3,left,sample0,a2,2,6",
				"block conformality K8,d3,left,sample0,a2,2,7",
				"block conformality K8,d3,left,sample0,a2,3,3",
				"block conformality K8,d3,left,sample0,a2,3,4",
				"block conformality K8,d3,left,sample0,a2,3,5",
				"block conformality K8,d3,left,sample0,a2,3,6",
				"block conformality K8,d3,left,sample0,a2,3,7",
				"block conformality K8,d3,left,sample0,a2,4,4",
				"block conformality K8,d3,left,sample0,a2,4,5",
				"block conformality K8,d3,left,sample0,a2,4,6",
				"block conformality K8,d3,left,sample0,a2,4,7",
				"block conformality K8,d3,left,sample0,a2,5,5",
				"block conformality K8,d3,left,sample0,a2,5,6",
				"block conformality K8,d3,left,sample0,a2,5,7",
				"block conformality K8,d3,left,sample0,a2,6,6",
				"block conformality K8,d3,left,sample0,a2,6,7",
				"block conformality K8,d3,left,sample0,a2,7,7",
				"block Euler K8,d3,left,sample0,a2",
				"scalar gradient K8,d3,left,sample0",
				"norm K8,d3,left,sample1",
				"block conformality K8,d3,left,sample1,a0,0,0",
				"block conformality K8,d3,left,sample1,a0,0,1",
				"block conformality K8,d3,left,sample1,a0,0,2",
				"block conformality K8,d3,left,sample1,a0,0,3",
				"block conformality K8,d3,left,sample1,a0,0,4",
				"block conformality K8,d3,left,sample1,a0,0,5",
				"block conformality K8,d3,left,sample1,a0,0,6",
				"block conformality K8,d3,left,sample1,a0,0,7",
				"block conformality K8,d3,left,sample1,a0,1,1",
				"block conformality K8,d3,left,sample1,a0,1,2",
				"block conformality K8,d3,left,sample1,a0,1,3",
				"block conformality K8,d3,left,sample1,a0,1,4",
				"block conformality K8,d3,left,sample1,a0,1,5",
				"block conformality K8,d3,left,sample1,a0,1,6",
				"block conformality K8,d3,left,sample1,a0,1,7",
				"block conformality K8,d3,left,sample1,a0,2,2",
				"block conformality K8,d3,left,sample1,a0,2,3",
				"block conformality K8,d3,left,sample1,a0,2,4",
				"block conformality K8,d3,left,sample1,a0,2,5",
				"block conformality K8,d3,left,sample1,a0,2,6",
				"block conformality K8,d3,left,sample1,a0,2,7",
				"block conformality K8,d3,left,sample1,a0,3,3",
				"block conformality K8,d3,left,sample1,a0,3,4",
				"block conformality K8,d3,left,sample1,a0,3,5",
				"block conformality K8,d3,left,sample1,a0,3,6",
				"block conformality K8,d3,left,sample1,a0,3,7",
				"block conformality K8,d3,left,sample1,a0,4,4",
				"block conformality K8,d3,left,sample1,a0,4,5",
				"block conformality K8,d3,left,sample1,a0,4,6",
				"block conformality K8,d3,left,sample1,a0,4,7",
				"block conformality K8,d3,left,sample1,a0,5,5",
				"block conformality K8,d3,left,sample1,a0,5,6",
				"block conformality K8,d3,left,sample1,a0,5,7",
				"block conformality K8,d3,left,sample1,a0,6,6",
				"block conformality K8,d3,left,sample1,a0,6,7",
				"block conformality K8,d3,left,sample1,a0,7,7",
				"block Euler K8,d3,left,sample1,a0",
				"block conformality K8,d3,left,sample1,a1,0,0",
				"block conformality K8,d3,left,sample1,a1,0,1",
				"block conformality K8,d3,left,sample1,a1,0,2",
				"block conformality K8,d3,left,sample1,a1,0,3",
				"block conformality K8,d3,left,sample1,a1,0,4",
				"block conformality K8,d3,left,sample1,a1,0,5",
				"block conformality K8,d3,left,sample1,a1,0,6",
				"block conformality K8,d3,left,sample1,a1,0,7",
				"block conformality K8,d3,left,sample1,a1,1,1",
				"block conformality K8,d3,left,sample1,a1,1,2",
				"block conformality K8,d3,left,sample1,a1,1,3",
				"block conformality K8,d3,left,sample1,a1,1,4",
				"block conformality K8,d3,left,sample1,a1,1,5",
				"block conformality K8,d3,left,sample1,a1,1,6",
				"block conformality K8,d3,left,sample1,a1,1,7",
				"block conformality K8,d3,left,sample1,a1,2,2",
				"block conformality K8,d3,left,sample1,a1,2,3",
				"block conformality K8,d3,left,sample1,a1,2,4",
				"block conformality K8,d3,left,sample1,a1,2,5",
				"block conformality K8,d3,left,sample1,a1,2,6",
				"block conformality K8,d3,left,sample1,a1,2,7",
				"block conformality K8,d3,left,sample1,a1,3,3",
				"block conformality K8,d3,left,sample1,a1,3,4",
				"block conformality K8,d3,left,sample1,a1,3,5",
				"block conformality K8,d3,left,sample1,a1,3,6",
				"block conformality K8,d3,left,sample1,a1,3,7",
				"block conformality K8,d3,left,sample1,a1,4,4",
				"block conformality K8,d3,left,sample1,a1,4,5",
				"block conformality K8,d3,left,sample1,a1,4,6",
				"block conformality K8,d3,left,sample1,a1,4,7",
				"block conformality K8,d3,left,sample1,a1,5,5",
				"block conformality K8,d3,left,sample1,a1,5,6",
				"block conformality K8,d3,left,sample1,a1,5,7",
				"block conformality K8,d3,left,sample1,a1,6,6",
				"block conformality K8,d3,left,sample1,a1,6,7",
				"block conformality K8,d3,left,sample1,a1,7,7",
				"block Euler K8,d3,left,sample1,a1",
				"block conformality K8,d3,left,sample1,a2,0,0",
				"block conformality K8,d3,left,sample1,a2,0,1",
				"block conformality K8,d3,left,sample1,a2,0,2",
				"block conformality K8,d3,left,sample1,a2,0,3",
				"block conformality K8,d3,left,sample1,a2,0,4",
				"block conformality K8,d3,left,sample1,a2,0,5",
				"block conformality K8,d3,left,sample1,a2,0,6",
				"block conformality K8,d3,left,sample1,a2,0,7",
				"block conformality K8,d3,left,sample1,a2,1,1",
				"block conformality K8,d3,left,sample1,a2,1,2",
				"block conformality K8,d3,left,sample1,a2,1,3",
				"block conformality K8,d3,left,sample1,a2,1,4",
				"block conformality K8,d3,left,sample1,a2,1,5",
				"block conformality K8,d3,left,sample1,a2,1,6",
				"block conformality K8,d3,left,sample1,a2,1,7",
				"block conformality K8,d3,left,sample1,a2,2,2",
				"block conformality K8,d3,left,sample1,a2,2,3",
				"block conformality K8,d3,left,sample1,a2,2,4",
				"block conformality K8,d3,left,sample1,a2,2,5",
				"block conformality K8,d3,left,sample1,a2,2,6",
				"block conformality K8,d3,left,sample1,a2,2,7",
				"block conformality K8,d3,left,sample1,a2,3,3",
				"block conformality K8,d3,left,sample1,a2,3,4",
				"block conformality K8,d3,left,sample1,a2,3,5",
				"block conformality K8,d3,left,sample1,a2,3,6",
				"block conformality K8,d3,left,sample1,a2,3,7",
				"block conformality K8,d3,left,sample1,a2,4,4",
				"block conformality K8,d3,left,sample1,a2,4,5",
				"block conformality K8,d3,left,sample1,a2,4,6",
				"block conformality K8,d3,left,sample1,a2,4,7",
				"block conformality K8,d3,left,sample1,a2,5,5",
				"block conformality K8,d3,left,sample1,a2,5,6",
				"block conformality K8,d3,left,sample1,a2,5,7",
				"block conformality K8,d3,left,sample1,a2,6,6",
				"block conformality K8,d3,left,sample1,a2,6,7",
				"block conformality K8,d3,left,sample1,a2,7,7",
				"block Euler K8,d3,left,sample1,a2",
				"scalar gradient K8,d3,left,sample1",
				"norm K8,d3,right,sample0",
				"block conformality K8,d3,right,sample0,a0,0,0",
				"block conformality K8,d3,right,sample0,a0,0,1",
				"block conformality K8,d3,right,sample0,a0,0,2",
				"block conformality K8,d3,right,sample0,a0,0,3",
				"block conformality K8,d3,right,sample0,a0,0,4",
				"block conformality K8,d3,right,sample0,a0,0,5",
				"block conformality K8,d3,right,sample0,a0,0,6",
				"block conformality K8,d3,right,sample0,a0,0,7",
				"block conformality K8,d3,right,sample0,a0,1,1",
				"block conformality K8,d3,right,sample0,a0,1,2",
				"block conformality K8,d3,right,sample0,a0,1,3",
				"block conformality K8,d3,right,sample0,a0,1,4",
				"block conformality K8,d3,right,sample0,a0,1,5",
				"block conformality K8,d3,right,sample0,a0,1,6",
				"block conformality K8,d3,right,sample0,a0,1,7",
				"block conformality K8,d3,right,sample0,a0,2,2",
				"block conformality K8,d3,right,sample0,a0,2,3",
				"block conformality K8,d3,right,sample0,a0,2,4",
				"block conformality K8,d3,right,sample0,a0,2,5",
				"block conformality K8,d3,right,sample0,a0,2,6",
				"block conformality K8,d3,right,sample0,a0,2,7",
				"block conformality K8,d3,right,sample0,a0,3,3",
				"block conformality K8,d3,right,sample0,a0,3,4",
				"block conformality K8,d3,right,sample0,a0,3,5",
				"block conformality K8,d3,right,sample0,a0,3,6",
				"block conformality K8,d3,right,sample0,a0,3,7",
				"block conformality K8,d3,right,sample0,a0,4,4",
				"block conformality K8,d3,right,sample0,a0,4,5",
				"block conformality K8,d3,right,sample0,a0,4,6",
				"block conformality K8,d3,right,sample0,a0,4,7",
				"block conformality K8,d3,right,sample0,a0,5,5",
				"block conformality K8,d3,right,sample0,a0,5,6",
				"block conformality K8,d3,right,sample0,a0,5,7",
				"block conformality K8,d3,right,sample0,a0,6,6",
				"block conformality K8,d3,right,sample0,a0,6,7",
				"block conformality K8,d3,right,sample0,a0,7,7",
				"block Euler K8,d3,right,sample0,a0",
				"block conformality K8,d3,right,sample0,a1,0,0",
				"block conformality K8,d3,right,sample0,a1,0,1",
				"block conformality K8,d3,right,sample0,a1,0,2",
				"block conformality K8,d3,right,sample0,a1,0,3",
				"block conformality K8,d3,right,sample0,a1,0,4",
				"block conformality K8,d3,right,sample0,a1,0,5",
				"block conformality K8,d3,right,sample0,a1,0,6",
				"block conformality K8,d3,right,sample0,a1,0,7",
				"block conformality K8,d3,right,sample0,a1,1,1",
				"block conformality K8,d3,right,sample0,a1,1,2",
				"block conformality K8,d3,right,sample0,a1,1,3",
				"block conformality K8,d3,right,sample0,a1,1,4",
				"block conformality K8,d3,right,sample0,a1,1,5",
				"block conformality K8,d3,right,sample0,a1,1,6",
				"block conformality K8,d3,right,sample0,a1,1,7",
				"block conformality K8,d3,right,sample0,a1,2,2",
				"block conformality K8,d3,right,sample0,a1,2,3",
				"block conformality K8,d3,right,sample0,a1,2,4",
				"block conformality K8,d3,right,sample0,a1,2,5",
				"block conformality K8,d3,right,sample0,a1,2,6",
				"block conformality K8,d3,right,sample0,a1,2,7",
				"block conformality K8,d3,right,sample0,a1,3,3",
				"block conformality K8,d3,right,sample0,a1,3,4",
				"block conformality K8,d3,right,sample0,a1,3,5",
				"block conformality K8,d3,right,sample0,a1,3,6",
				"block conformality K8,d3,right,sample0,a1,3,7",
				"block conformality K8,d3,right,sample0,a1,4,4",
				"block conformality K8,d3,right,sample0,a1,4,5",
				"block conformality K8,d3,right,sample0,a1,4,6",
				"block conformality K8,d3,right,sample0,a1,4,7",
				"block conformality K8,d3,right,sample0,a1,5,5",
				"block conformality K8,d3,right,sample0,a1,5,6",
				"block conformality K8,d3,right,sample0,a1,5,7",
				"block conformality K8,d3,right,sample0,a1,6,6",
				"block conformality K8,d3,right,sample0,a1,6,7",
				"block conformality K8,d3,right,sample0,a1,7,7",
				"block Euler K8,d3,right,sample0,a1",
				"block conformality K8,d3,right,sample0,a2,0,0",
				"block conformality K8,d3,right,sample0,a2,0,1",
				"block conformality K8,d3,right,sample0,a2,0,2",
				"block conformality K8,d3,right,sample0,a2,0,3",
				"block conformality K8,d3,right,sample0,a2,0,4",
				"block conformality K8,d3,right,sample0,a2,0,5",
				"block conformality K8,d3,right,sample0,a2,0,6",
				"block conformality K8,d3,right,sample0,a2,0,7",
				"block conformality K8,d3,right,sample0,a2,1,1",
				"block conformality K8,d3,right,sample0,a2,1,2",
				"block conformality K8,d3,right,sample0,a2,1,3",
				"block conformality K8,d3,right,sample0,a2,1,4",
				"block conformality K8,d3,right,sample0,a2,1,5",
				"block conformality K8,d3,right,sample0,a2,1,6",
				"block conformality K8,d3,right,sample0,a2,1,7",
				"block conformality K8,d3,right,sample0,a2,2,2",
				"block conformality K8,d3,right,sample0,a2,2,3",
				"block conformality K8,d3,right,sample0,a2,2,4",
				"block conformality K8,d3,right,sample0,a2,2,5",
				"block conformality K8,d3,right,sample0,a2,2,6",
				"block conformality K8,d3,right,sample0,a2,2,7",
				"block conformality K8,d3,right,sample0,a2,3,3",
				"block conformality K8,d3,right,sample0,a2,3,4",
				"block conformality K8,d3,right,sample0,a2,3,5",
				"block conformality K8,d3,right,sample0,a2,3,6",
				"block conformality K8,d3,right,sample0,a2,3,7",
				"block conformality K8,d3,right,sample0,a2,4,4",
				"block conformality K8,d3,right,sample0,a2,4,5",
				"block conformality K8,d3,right,sample0,a2,4,6",
				"block conformality K8,d3,right,sample0,a2,4,7",
				"block conformality K8,d3,right,sample0,a2,5,5",
				"block conformality K8,d3,right,sample0,a2,5,6",
				"block conformality K8,d3,right,sample0,a2,5,7",
				"block conformality K8,d3,right,sample0,a2,6,6",
				"block conformality K8,d3,right,sample0,a2,6,7",
				"block conformality K8,d3,right,sample0,a2,7,7",
				"block Euler K8,d3,right,sample0,a2",
				"scalar gradient K8,d3,right,sample0",
				"norm K8,d3,right,sample1",
				"block conformality K8,d3,right,sample1,a0,0,0",
				"block conformality K8,d3,right,sample1,a0,0,1",
				"block conformality K8,d3,right,sample1,a0,0,2",
				"block conformality K8,d3,right,sample1,a0,0,3",
				"block conformality K8,d3,right,sample1,a0,0,4",
				"block conformality K8,d3,right,sample1,a0,0,5",
				"block conformality K8,d3,right,sample1,a0,0,6",
				"block conformality K8,d3,right,sample1,a0,0,7",
				"block conformality K8,d3,right,sample1,a0,1,1",
				"block conformality K8,d3,right,sample1,a0,1,2",
				"block conformality K8,d3,right,sample1,a0,1,3",
				"block conformality K8,d3,right,sample1,a0,1,4",
				"block conformality K8,d3,right,sample1,a0,1,5",
				"block conformality K8,d3,right,sample1,a0,1,6",
				"block conformality K8,d3,right,sample1,a0,1,7",
				"block conformality K8,d3,right,sample1,a0,2,2",
				"block conformality K8,d3,right,sample1,a0,2,3",
				"block conformality K8,d3,right,sample1,a0,2,4",
				"block conformality K8,d3,right,sample1,a0,2,5",
				"block conformality K8,d3,right,sample1,a0,2,6",
				"block conformality K8,d3,right,sample1,a0,2,7",
				"block conformality K8,d3,right,sample1,a0,3,3",
				"block conformality K8,d3,right,sample1,a0,3,4",
				"block conformality K8,d3,right,sample1,a0,3,5",
				"block conformality K8,d3,right,sample1,a0,3,6",
				"block conformality K8,d3,right,sample1,a0,3,7",
				"block conformality K8,d3,right,sample1,a0,4,4",
				"block conformality K8,d3,right,sample1,a0,4,5",
				"block conformality K8,d3,right,sample1,a0,4,6",
				"block conformality K8,d3,right,sample1,a0,4,7",
				"block conformality K8,d3,right,sample1,a0,5,5",
				"block conformality K8,d3,right,sample1,a0,5,6",
				"block conformality K8,d3,right,sample1,a0,5,7",
				"block conformality K8,d3,right,sample1,a0,6,6",
				"block conformality K8,d3,right,sample1,a0,6,7",
				"block conformality K8,d3,right,sample1,a0,7,7",
				"block Euler K8,d3,right,sample1,a0",
				"block conformality K8,d3,right,sample1,a1,0,0",
				"block conformality K8,d3,right,sample1,a1,0,1",
				"block conformality K8,d3,right,sample1,a1,0,2",
				"block conformality K8,d3,right,sample1,a1,0,3",
				"block conformality K8,d3,right,sample1,a1,0,4",
				"block conformality K8,d3,right,sample1,a1,0,5",
				"block conformality K8,d3,right,sample1,a1,0,6",
				"block conformality K8,d3,right,sample1,a1,0,7",
				"block conformality K8,d3,right,sample1,a1,1,1",
				"block conformality K8,d3,right,sample1,a1,1,2",
				"block conformality K8,d3,right,sample1,a1,1,3",
				"block conformality K8,d3,right,sample1,a1,1,4",
				"block conformality K8,d3,right,sample1,a1,1,5",
				"block conformality K8,d3,right,sample1,a1,1,6",
				"block conformality K8,d3,right,sample1,a1,1,7",
				"block conformality K8,d3,right,sample1,a1,2,2",
				"block conformality K8,d3,right,sample1,a1,2,3",
				"block conformality K8,d3,right,sample1,a1,2,4",
				"block conformality K8,d3,right,sample1,a1,2,5",
				"block conformality K8,d3,right,sample1,a1,2,6",
				"block conformality K8,d3,right,sample1,a1,2,7",
				"block conformality K8,d3,right,sample1,a1,3,3",
				"block conformality K8,d3,right,sample1,a1,3,4",
				"block conformality K8,d3,right,sample1,a1,3,5",
				"block conformality K8,d3,right,sample1,a1,3,6",
				"block conformality K8,d3,right,sample1,a1,3,7",
				"block conformality K8,d3,right,sample1,a1,4,4",
				"block conformality K8,d3,right,sample1,a1,4,5",
				"block conformality K8,d3,right,sample1,a1,4,6",
				"block conformality K8,d3,right,sample1,a1,4,7",
				"block conformality K8,d3,right,sample1,a1,5,5",
				"block conformality K8,d3,right,sample1,a1,5,6",
				"block conformality K8,d3,right,sample1,a1,5,7",
				"block conformality K8,d3,right,sample1,a1,6,6",
				"block conformality K8,d3,right,sample1,a1,6,7",
				"block conformality K8,d3,right,sample1,a1,7,7",
				"block Euler K8,d3,right,sample1,a1",
				"block conformality K8,d3,right,sample1,a2,0,0",
				"block conformality K8,d3,right,sample1,a2,0,1",
				"block conformality K8,d3,right,sample1,a2,0,2",
				"block conformality K8,d3,right,sample1,a2,0,3",
				"block conformality K8,d3,right,sample1,a2,0,4",
				"block conformality K8,d3,right,sample1,a2,0,5",
				"block conformality K8,d3,right,sample1,a2,0,6",
				"block conformality K8,d3,right,sample1,a2,0,7",
				"block conformality K8,d3,right,sample1,a2,1,1",
				"block conformality K8,d3,right,sample1,a2,1,2",
				"block conformality K8,d3,right,sample1,a2,1,3",
				"block conformality K8,d3,right,sample1,a2,1,4",
				"block conformality K8,d3,right,sample1,a2,1,5",
				"block conformality K8,d3,right,sample1,a2,1,6",
				"block conformality K8,d3,right,sample1,a2,1,7",
				"block conformality K8,d3,right,sample1,a2,2,2",
				"block conformality K8,d3,right,sample1,a2,2,3",
				"block conformality K8,d3,right,sample1,a2,2,4",
				"block conformality K8,d3,right,sample1,a2,2,5",
				"block conformality K8,d3,right,sample1,a2,2,6",
				"block conformality K8,d3,right,sample1,a2,2,7",
				"block conformality K8,d3,right,sample1,a2,3,3",
				"block conformality K8,d3,right,sample1,a2,3,4",
				"block conformality K8,d3,right,sample1,a2,3,5",
				"block conformality K8,d3,right,sample1,a2,3,6",
				"block conformality K8,d3,right,sample1,a2,3,7",
				"block conformality K8,d3,right,sample1,a2,4,4",
				"block conformality K8,d3,right,sample1,a2,4,5",
				"block conformality K8,d3,right,sample1,a2,4,6",
				"block conformality K8,d3,right,sample1,a2,4,7",
				"block conformality K8,d3,right,sample1,a2,5,5",
				"block conformality K8,d3,right,sample1,a2,5,6",
				"block conformality K8,d3,right,sample1,a2,5,7",
				"block conformality K8,d3,right,sample1,a2,6,6",
				"block conformality K8,d3,right,sample1,a2,6,7",
				"block conformality K8,d3,right,sample1,a2,7,7",
				"block Euler K8,d3,right,sample1,a2",
				"scalar gradient K8,d3,right,sample1",
				"norm K8,d3,balanced,sample0",
				"block conformality K8,d3,balanced,sample0,a0,0,0",
				"block conformality K8,d3,balanced,sample0,a0,0,1",
				"block conformality K8,d3,balanced,sample0,a0,0,2",
				"block conformality K8,d3,balanced,sample0,a0,0,3",
				"block conformality K8,d3,balanced,sample0,a0,0,4",
				"block conformality K8,d3,balanced,sample0,a0,0,5",
				"block conformality K8,d3,balanced,sample0,a0,0,6",
				"block conformality K8,d3,balanced,sample0,a0,0,7",
				"block conformality K8,d3,balanced,sample0,a0,1,1",
				"block conformality K8,d3,balanced,sample0,a0,1,2",
				"block conformality K8,d3,balanced,sample0,a0,1,3",
				"block conformality K8,d3,balanced,sample0,a0,1,4",
				"block conformality K8,d3,balanced,sample0,a0,1,5",
				"block conformality K8,d3,balanced,sample0,a0,1,6",
				"block conformality K8,d3,balanced,sample0,a0,1,7",
				"block conformality K8,d3,balanced,sample0,a0,2,2",
				"block conformality K8,d3,balanced,sample0,a0,2,3",
				"block conformality K8,d3,balanced,sample0,a0,2,4",
				"block conformality K8,d3,balanced,sample0,a0,2,5",
				"block conformality K8,d3,balanced,sample0,a0,2,6",
				"block conformality K8,d3,balanced,sample0,a0,2,7",
				"block conformality K8,d3,balanced,sample0,a0,3,3",
				"block conformality K8,d3,balanced,sample0,a0,3,4",
				"block conformality K8,d3,balanced,sample0,a0,3,5",
				"block conformality K8,d3,balanced,sample0,a0,3,6",
				"block conformality K8,d3,balanced,sample0,a0,3,7",
				"block conformality K8,d3,balanced,sample0,a0,4,4",
				"block conformality K8,d3,balanced,sample0,a0,4,5",
				"block conformality K8,d3,balanced,sample0,a0,4,6",
				"block conformality K8,d3,balanced,sample0,a0,4,7",
				"block conformality K8,d3,balanced,sample0,a0,5,5",
				"block conformality K8,d3,balanced,sample0,a0,5,6",
				"block conformality K8,d3,balanced,sample0,a0,5,7",
				"block conformality K8,d3,balanced,sample0,a0,6,6",
				"block conformality K8,d3,balanced,sample0,a0,6,7",
				"block conformality K8,d3,balanced,sample0,a0,7,7",
				"block Euler K8,d3,balanced,sample0,a0",
				"block conformality K8,d3,balanced,sample0,a1,0,0",
				"block conformality K8,d3,balanced,sample0,a1,0,1",
				"block conformality K8,d3,balanced,sample0,a1,0,2",
				"block conformality K8,d3,balanced,sample0,a1,0,3",
				"block conformality K8,d3,balanced,sample0,a1,0,4",
				"block conformality K8,d3,balanced,sample0,a1,0,5",
				"block conformality K8,d3,balanced,sample0,a1,0,6",
				"block conformality K8,d3,balanced,sample0,a1,0,7",
				"block conformality K8,d3,balanced,sample0,a1,1,1",
				"block conformality K8,d3,balanced,sample0,a1,1,2",
				"block conformality K8,d3,balanced,sample0,a1,1,3",
				"block conformality K8,d3,balanced,sample0,a1,1,4",
				"block conformality K8,d3,balanced,sample0,a1,1,5",
				"block conformality K8,d3,balanced,sample0,a1,1,6",
				"block conformality K8,d3,balanced,sample0,a1,1,7",
				"block conformality K8,d3,balanced,sample0,a1,2,2",
				"block conformality K8,d3,balanced,sample0,a1,2,3",
				"block conformality K8,d3,balanced,sample0,a1,2,4",
				"block conformality K8,d3,balanced,sample0,a1,2,5",
				"block conformality K8,d3,balanced,sample0,a1,2,6",
				"block conformality K8,d3,balanced,sample0,a1,2,7",
				"block conformality K8,d3,balanced,sample0,a1,3,3",
				"block conformality K8,d3,balanced,sample0,a1,3,4",
				"block conformality K8,d3,balanced,sample0,a1,3,5",
				"block conformality K8,d3,balanced,sample0,a1,3,6",
				"block conformality K8,d3,balanced,sample0,a1,3,7",
				"block conformality K8,d3,balanced,sample0,a1,4,4",
				"block conformality K8,d3,balanced,sample0,a1,4,5",
				"block conformality K8,d3,balanced,sample0,a1,4,6",
				"block conformality K8,d3,balanced,sample0,a1,4,7",
				"block conformality K8,d3,balanced,sample0,a1,5,5",
				"block conformality K8,d3,balanced,sample0,a1,5,6",
				"block conformality K8,d3,balanced,sample0,a1,5,7",
				"block conformality K8,d3,balanced,sample0,a1,6,6",
				"block conformality K8,d3,balanced,sample0,a1,6,7",
				"block conformality K8,d3,balanced,sample0,a1,7,7",
				"block Euler K8,d3,balanced,sample0,a1",
				"block conformality K8,d3,balanced,sample0,a2,0,0",
				"block conformality K8,d3,balanced,sample0,a2,0,1",
				"block conformality K8,d3,balanced,sample0,a2,0,2",
				"block conformality K8,d3,balanced,sample0,a2,0,3",
				"block conformality K8,d3,balanced,sample0,a2,0,4",
				"block conformality K8,d3,balanced,sample0,a2,0,5",
				"block conformality K8,d3,balanced,sample0,a2,0,6",
				"block conformality K8,d3,balanced,sample0,a2,0,7",
				"block conformality K8,d3,balanced,sample0,a2,1,1",
				"block conformality K8,d3,balanced,sample0,a2,1,2",
				"block conformality K8,d3,balanced,sample0,a2,1,3",
				"block conformality K8,d3,balanced,sample0,a2,1,4",
				"block conformality K8,d3,balanced,sample0,a2,1,5",
				"block conformality K8,d3,balanced,sample0,a2,1,6",
				"block conformality K8,d3,balanced,sample0,a2,1,7",
				"block conformality K8,d3,balanced,sample0,a2,2,2",
				"block conformality K8,d3,balanced,sample0,a2,2,3",
				"block conformality K8,d3,balanced,sample0,a2,2,4",
				"block conformality K8,d3,balanced,sample0,a2,2,5",
				"block conformality K8,d3,balanced,sample0,a2,2,6",
				"block conformality K8,d3,balanced,sample0,a2,2,7",
				"block conformality K8,d3,balanced,sample0,a2,3,3",
				"block conformality K8,d3,balanced,sample0,a2,3,4",
				"block conformality K8,d3,balanced,sample0,a2,3,5",
				"block conformality K8,d3,balanced,sample0,a2,3,6",
				"block conformality K8,d3,balanced,sample0,a2,3,7",
				"block conformality K8,d3,balanced,sample0,a2,4,4",
				"block conformality K8,d3,balanced,sample0,a2,4,5",
				"block conformality K8,d3,balanced,sample0,a2,4,6",
				"block conformality K8,d3,balanced,sample0,a2,4,7",
				"block conformality K8,d3,balanced,sample0,a2,5,5",
				"block conformality K8,d3,balanced,sample0,a2,5,6",
				"block conformality K8,d3,balanced,sample0,a2,5,7",
				"block conformality K8,d3,balanced,sample0,a2,6,6",
				"block conformality K8,d3,balanced,sample0,a2,6,7",
				"block conformality K8,d3,balanced,sample0,a2,7,7",
				"block Euler K8,d3,balanced,sample0,a2",
				"scalar gradient K8,d3,balanced,sample0",
				"norm K8,d3,balanced,sample1",
				"block conformality K8,d3,balanced,sample1,a0,0,0",
				"block conformality K8,d3,balanced,sample1,a0,0,1",
				"block conformality K8,d3,balanced,sample1,a0,0,2",
				"block conformality K8,d3,balanced,sample1,a0,0,3",
				"block conformality K8,d3,balanced,sample1,a0,0,4",
				"block conformality K8,d3,balanced,sample1,a0,0,5",
				"block conformality K8,d3,balanced,sample1,a0,0,6",
				"block conformality K8,d3,balanced,sample1,a0,0,7",
				"block conformality K8,d3,balanced,sample1,a0,1,1",
				"block conformality K8,d3,balanced,sample1,a0,1,2",
				"block conformality K8,d3,balanced,sample1,a0,1,3",
				"block conformality K8,d3,balanced,sample1,a0,1,4",
				"block conformality K8,d3,balanced,sample1,a0,1,5",
				"block conformality K8,d3,balanced,sample1,a0,1,6",
				"block conformality K8,d3,balanced,sample1,a0,1,7",
				"block conformality K8,d3,balanced,sample1,a0,2,2",
				"block conformality K8,d3,balanced,sample1,a0,2,3",
				"block conformality K8,d3,balanced,sample1,a0,2,4",
				"block conformality K8,d3,balanced,sample1,a0,2,5",
				"block conformality K8,d3,balanced,sample1,a0,2,6",
				"block conformality K8,d3,balanced,sample1,a0,2,7",
				"block conformality K8,d3,balanced,sample1,a0,3,3",
				"block conformality K8,d3,balanced,sample1,a0,3,4",
				"block conformality K8,d3,balanced,sample1,a0,3,5",
				"block conformality K8,d3,balanced,sample1,a0,3,6",
				"block conformality K8,d3,balanced,sample1,a0,3,7",
				"block conformality K8,d3,balanced,sample1,a0,4,4",
				"block conformality K8,d3,balanced,sample1,a0,4,5",
				"block conformality K8,d3,balanced,sample1,a0,4,6",
				"block conformality K8,d3,balanced,sample1,a0,4,7",
				"block conformality K8,d3,balanced,sample1,a0,5,5",
				"block conformality K8,d3,balanced,sample1,a0,5,6",
				"block conformality K8,d3,balanced,sample1,a0,5,7",
				"block conformality K8,d3,balanced,sample1,a0,6,6",
				"block conformality K8,d3,balanced,sample1,a0,6,7",
				"block conformality K8,d3,balanced,sample1,a0,7,7",
				"block Euler K8,d3,balanced,sample1,a0",
				"block conformality K8,d3,balanced,sample1,a1,0,0",
				"block conformality K8,d3,balanced,sample1,a1,0,1",
				"block conformality K8,d3,balanced,sample1,a1,0,2",
				"block conformality K8,d3,balanced,sample1,a1,0,3",
				"block conformality K8,d3,balanced,sample1,a1,0,4",
				"block conformality K8,d3,balanced,sample1,a1,0,5",
				"block conformality K8,d3,balanced,sample1,a1,0,6",
				"block conformality K8,d3,balanced,sample1,a1,0,7",
				"block conformality K8,d3,balanced,sample1,a1,1,1",
				"block conformality K8,d3,balanced,sample1,a1,1,2",
				"block conformality K8,d3,balanced,sample1,a1,1,3",
				"block conformality K8,d3,balanced,sample1,a1,1,4",
				"block conformality K8,d3,balanced,sample1,a1,1,5",
				"block conformality K8,d3,balanced,sample1,a1,1,6",
				"block conformality K8,d3,balanced,sample1,a1,1,7",
				"block conformality K8,d3,balanced,sample1,a1,2,2",
				"block conformality K8,d3,balanced,sample1,a1,2,3",
				"block conformality K8,d3,balanced,sample1,a1,2,4",
				"block conformality K8,d3,balanced,sample1,a1,2,5",
				"block conformality K8,d3,balanced,sample1,a1,2,6",
				"block conformality K8,d3,balanced,sample1,a1,2,7",
				"block conformality K8,d3,balanced,sample1,a1,3,3",
				"block conformality K8,d3,balanced,sample1,a1,3,4",
				"block conformality K8,d3,balanced,sample1,a1,3,5",
				"block conformality K8,d3,balanced,sample1,a1,3,6",
				"block conformality K8,d3,balanced,sample1,a1,3,7",
				"block conformality K8,d3,balanced,sample1,a1,4,4",
				"block conformality K8,d3,balanced,sample1,a1,4,5",
				"block conformality K8,d3,balanced,sample1,a1,4,6",
				"block conformality K8,d3,balanced,sample1,a1,4,7",
				"block conformality K8,d3,balanced,sample1,a1,5,5",
				"block conformality K8,d3,balanced,sample1,a1,5,6",
				"block conformality K8,d3,balanced,sample1,a1,5,7",
				"block conformality K8,d3,balanced,sample1,a1,6,6",
				"block conformality K8,d3,balanced,sample1,a1,6,7",
				"block conformality K8,d3,balanced,sample1,a1,7,7",
				"block Euler K8,d3,balanced,sample1,a1",
				"block conformality K8,d3,balanced,sample1,a2,0,0",
				"block conformality K8,d3,balanced,sample1,a2,0,1",
				"block conformality K8,d3,balanced,sample1,a2,0,2",
				"block conformality K8,d3,balanced,sample1,a2,0,3",
				"block conformality K8,d3,balanced,sample1,a2,0,4",
				"block conformality K8,d3,balanced,sample1,a2,0,5",
				"block conformality K8,d3,balanced,sample1,a2,0,6",
				"block conformality K8,d3,balanced,sample1,a2,0,7",
				"block conformality K8,d3,balanced,sample1,a2,1,1",
				"block conformality K8,d3,balanced,sample1,a2,1,2",
				"block conformality K8,d3,balanced,sample1,a2,1,3",
				"block conformality K8,d3,balanced,sample1,a2,1,4",
				"block conformality K8,d3,balanced,sample1,a2,1,5",
				"block conformality K8,d3,balanced,sample1,a2,1,6",
				"block conformality K8,d3,balanced,sample1,a2,1,7",
				"block conformality K8,d3,balanced,sample1,a2,2,2",
				"block conformality K8,d3,balanced,sample1,a2,2,3",
				"block conformality K8,d3,balanced,sample1,a2,2,4",
				"block conformality K8,d3,balanced,sample1,a2,2,5",
				"block conformality K8,d3,balanced,sample1,a2,2,6",
				"block conformality K8,d3,balanced,sample1,a2,2,7",
				"block conformality K8,d3,balanced,sample1,a2,3,3",
				"block conformality K8,d3,balanced,sample1,a2,3,4",
				"block conformality K8,d3,balanced,sample1,a2,3,5",
				"block conformality K8,d3,balanced,sample1,a2,3,6",
				"block conformality K8,d3,balanced,sample1,a2,3,7",
				"block conformality K8,d3,balanced,sample1,a2,4,4",
				"block conformality K8,d3,balanced,sample1,a2,4,5",
				"block conformality K8,d3,balanced,sample1,a2,4,6",
				"block conformality K8,d3,balanced,sample1,a2,4,7",
				"block conformality K8,d3,balanced,sample1,a2,5,5",
				"block conformality K8,d3,balanced,sample1,a2,5,6",
				"block conformality K8,d3,balanced,sample1,a2,5,7",
				"block conformality K8,d3,balanced,sample1,a2,6,6",
				"block conformality K8,d3,balanced,sample1,a2,6,7",
				"block conformality K8,d3,balanced,sample1,a2,7,7",
				"block Euler K8,d3,balanced,sample1,a2",
				"scalar gradient K8,d3,balanced,sample1",
				"norm K8,d4,left,sample0",
				"block conformality K8,d4,left,sample0,a0,0,0",
				"block conformality K8,d4,left,sample0,a0,0,1",
				"block conformality K8,d4,left,sample0,a0,0,2",
				"block conformality K8,d4,left,sample0,a0,0,3",
				"block conformality K8,d4,left,sample0,a0,0,4",
				"block conformality K8,d4,left,sample0,a0,0,5",
				"block conformality K8,d4,left,sample0,a0,0,6",
				"block conformality K8,d4,left,sample0,a0,0,7",
				"block conformality K8,d4,left,sample0,a0,1,1",
				"block conformality K8,d4,left,sample0,a0,1,2",
				"block conformality K8,d4,left,sample0,a0,1,3",
				"block conformality K8,d4,left,sample0,a0,1,4",
				"block conformality K8,d4,left,sample0,a0,1,5",
				"block conformality K8,d4,left,sample0,a0,1,6",
				"block conformality K8,d4,left,sample0,a0,1,7",
				"block conformality K8,d4,left,sample0,a0,2,2",
				"block conformality K8,d4,left,sample0,a0,2,3",
				"block conformality K8,d4,left,sample0,a0,2,4",
				"block conformality K8,d4,left,sample0,a0,2,5",
				"block conformality K8,d4,left,sample0,a0,2,6",
				"block conformality K8,d4,left,sample0,a0,2,7",
				"block conformality K8,d4,left,sample0,a0,3,3",
				"block conformality K8,d4,left,sample0,a0,3,4",
				"block conformality K8,d4,left,sample0,a0,3,5",
				"block conformality K8,d4,left,sample0,a0,3,6",
				"block conformality K8,d4,left,sample0,a0,3,7",
				"block conformality K8,d4,left,sample0,a0,4,4",
				"block conformality K8,d4,left,sample0,a0,4,5",
				"block conformality K8,d4,left,sample0,a0,4,6",
				"block conformality K8,d4,left,sample0,a0,4,7",
				"block conformality K8,d4,left,sample0,a0,5,5",
				"block conformality K8,d4,left,sample0,a0,5,6",
				"block conformality K8,d4,left,sample0,a0,5,7",
				"block conformality K8,d4,left,sample0,a0,6,6",
				"block conformality K8,d4,left,sample0,a0,6,7",
				"block conformality K8,d4,left,sample0,a0,7,7",
				"block Euler K8,d4,left,sample0,a0",
				"block conformality K8,d4,left,sample0,a1,0,0",
				"block conformality K8,d4,left,sample0,a1,0,1",
				"block conformality K8,d4,left,sample0,a1,0,2",
				"block conformality K8,d4,left,sample0,a1,0,3",
				"block conformality K8,d4,left,sample0,a1,0,4",
				"block conformality K8,d4,left,sample0,a1,0,5",
				"block conformality K8,d4,left,sample0,a1,0,6",
				"block conformality K8,d4,left,sample0,a1,0,7",
				"block conformality K8,d4,left,sample0,a1,1,1",
				"block conformality K8,d4,left,sample0,a1,1,2",
				"block conformality K8,d4,left,sample0,a1,1,3",
				"block conformality K8,d4,left,sample0,a1,1,4",
				"block conformality K8,d4,left,sample0,a1,1,5",
				"block conformality K8,d4,left,sample0,a1,1,6",
				"block conformality K8,d4,left,sample0,a1,1,7",
				"block conformality K8,d4,left,sample0,a1,2,2",
				"block conformality K8,d4,left,sample0,a1,2,3",
				"block conformality K8,d4,left,sample0,a1,2,4",
				"block conformality K8,d4,left,sample0,a1,2,5",
				"block conformality K8,d4,left,sample0,a1,2,6",
				"block conformality K8,d4,left,sample0,a1,2,7",
				"block conformality K8,d4,left,sample0,a1,3,3",
				"block conformality K8,d4,left,sample0,a1,3,4",
				"block conformality K8,d4,left,sample0,a1,3,5",
				"block conformality K8,d4,left,sample0,a1,3,6",
				"block conformality K8,d4,left,sample0,a1,3,7",
				"block conformality K8,d4,left,sample0,a1,4,4",
				"block conformality K8,d4,left,sample0,a1,4,5",
				"block conformality K8,d4,left,sample0,a1,4,6",
				"block conformality K8,d4,left,sample0,a1,4,7",
				"block conformality K8,d4,left,sample0,a1,5,5",
				"block conformality K8,d4,left,sample0,a1,5,6",
				"block conformality K8,d4,left,sample0,a1,5,7",
				"block conformality K8,d4,left,sample0,a1,6,6",
				"block conformality K8,d4,left,sample0,a1,6,7",
				"block conformality K8,d4,left,sample0,a1,7,7",
				"block Euler K8,d4,left,sample0,a1",
				"block conformality K8,d4,left,sample0,a2,0,0",
				"block conformality K8,d4,left,sample0,a2,0,1",
				"block conformality K8,d4,left,sample0,a2,0,2",
				"block conformality K8,d4,left,sample0,a2,0,3",
				"block conformality K8,d4,left,sample0,a2,0,4",
				"block conformality K8,d4,left,sample0,a2,0,5",
				"block conformality K8,d4,left,sample0,a2,0,6",
				"block conformality K8,d4,left,sample0,a2,0,7",
				"block conformality K8,d4,left,sample0,a2,1,1",
				"block conformality K8,d4,left,sample0,a2,1,2",
				"block conformality K8,d4,left,sample0,a2,1,3",
				"block conformality K8,d4,left,sample0,a2,1,4",
				"block conformality K8,d4,left,sample0,a2,1,5",
				"block conformality K8,d4,left,sample0,a2,1,6",
				"block conformality K8,d4,left,sample0,a2,1,7",
				"block conformality K8,d4,left,sample0,a2,2,2",
				"block conformality K8,d4,left,sample0,a2,2,3",
				"block conformality K8,d4,left,sample0,a2,2,4",
				"block conformality K8,d4,left,sample0,a2,2,5",
				"block conformality K8,d4,left,sample0,a2,2,6",
				"block conformality K8,d4,left,sample0,a2,2,7",
				"block conformality K8,d4,left,sample0,a2,3,3",
				"block conformality K8,d4,left,sample0,a2,3,4",
				"block conformality K8,d4,left,sample0,a2,3,5",
				"block conformality K8,d4,left,sample0,a2,3,6",
				"block conformality K8,d4,left,sample0,a2,3,7",
				"block conformality K8,d4,left,sample0,a2,4,4",
				"block conformality K8,d4,left,sample0,a2,4,5",
				"block conformality K8,d4,left,sample0,a2,4,6",
				"block conformality K8,d4,left,sample0,a2,4,7",
				"block conformality K8,d4,left,sample0,a2,5,5",
				"block conformality K8,d4,left,sample0,a2,5,6",
				"block conformality K8,d4,left,sample0,a2,5,7",
				"block conformality K8,d4,left,sample0,a2,6,6",
				"block conformality K8,d4,left,sample0,a2,6,7",
				"block conformality K8,d4,left,sample0,a2,7,7",
				"block Euler K8,d4,left,sample0,a2",
				"block conformality K8,d4,left,sample0,a3,0,0",
				"block conformality K8,d4,left,sample0,a3,0,1",
				"block conformality K8,d4,left,sample0,a3,0,2",
				"block conformality K8,d4,left,sample0,a3,0,3",
				"block conformality K8,d4,left,sample0,a3,0,4",
				"block conformality K8,d4,left,sample0,a3,0,5",
				"block conformality K8,d4,left,sample0,a3,0,6",
				"block conformality K8,d4,left,sample0,a3,0,7",
				"block conformality K8,d4,left,sample0,a3,1,1",
				"block conformality K8,d4,left,sample0,a3,1,2",
				"block conformality K8,d4,left,sample0,a3,1,3",
				"block conformality K8,d4,left,sample0,a3,1,4",
				"block conformality K8,d4,left,sample0,a3,1,5",
				"block conformality K8,d4,left,sample0,a3,1,6",
				"block conformality K8,d4,left,sample0,a3,1,7",
				"block conformality K8,d4,left,sample0,a3,2,2",
				"block conformality K8,d4,left,sample0,a3,2,3",
				"block conformality K8,d4,left,sample0,a3,2,4",
				"block conformality K8,d4,left,sample0,a3,2,5",
				"block conformality K8,d4,left,sample0,a3,2,6",
				"block conformality K8,d4,left,sample0,a3,2,7",
				"block conformality K8,d4,left,sample0,a3,3,3",
				"block conformality K8,d4,left,sample0,a3,3,4",
				"block conformality K8,d4,left,sample0,a3,3,5",
				"block conformality K8,d4,left,sample0,a3,3,6",
				"block conformality K8,d4,left,sample0,a3,3,7",
				"block conformality K8,d4,left,sample0,a3,4,4",
				"block conformality K8,d4,left,sample0,a3,4,5",
				"block conformality K8,d4,left,sample0,a3,4,6",
				"block conformality K8,d4,left,sample0,a3,4,7",
				"block conformality K8,d4,left,sample0,a3,5,5",
				"block conformality K8,d4,left,sample0,a3,5,6",
				"block conformality K8,d4,left,sample0,a3,5,7",
				"block conformality K8,d4,left,sample0,a3,6,6",
				"block conformality K8,d4,left,sample0,a3,6,7",
				"block conformality K8,d4,left,sample0,a3,7,7",
				"block Euler K8,d4,left,sample0,a3",
				"scalar gradient K8,d4,left,sample0",
				"norm K8,d4,left,sample1",
				"block conformality K8,d4,left,sample1,a0,0,0",
				"block conformality K8,d4,left,sample1,a0,0,1",
				"block conformality K8,d4,left,sample1,a0,0,2",
				"block conformality K8,d4,left,sample1,a0,0,3",
				"block conformality K8,d4,left,sample1,a0,0,4",
				"block conformality K8,d4,left,sample1,a0,0,5",
				"block conformality K8,d4,left,sample1,a0,0,6",
				"block conformality K8,d4,left,sample1,a0,0,7",
				"block conformality K8,d4,left,sample1,a0,1,1",
				"block conformality K8,d4,left,sample1,a0,1,2",
				"block conformality K8,d4,left,sample1,a0,1,3",
				"block conformality K8,d4,left,sample1,a0,1,4",
				"block conformality K8,d4,left,sample1,a0,1,5",
				"block conformality K8,d4,left,sample1,a0,1,6",
				"block conformality K8,d4,left,sample1,a0,1,7",
				"block conformality K8,d4,left,sample1,a0,2,2",
				"block conformality K8,d4,left,sample1,a0,2,3",
				"block conformality K8,d4,left,sample1,a0,2,4",
				"block conformality K8,d4,left,sample1,a0,2,5",
				"block conformality K8,d4,left,sample1,a0,2,6",
				"block conformality K8,d4,left,sample1,a0,2,7",
				"block conformality K8,d4,left,sample1,a0,3,3",
				"block conformality K8,d4,left,sample1,a0,3,4",
				"block conformality K8,d4,left,sample1,a0,3,5",
				"block conformality K8,d4,left,sample1,a0,3,6",
				"block conformality K8,d4,left,sample1,a0,3,7",
				"block conformality K8,d4,left,sample1,a0,4,4",
				"block conformality K8,d4,left,sample1,a0,4,5",
				"block conformality K8,d4,left,sample1,a0,4,6",
				"block conformality K8,d4,left,sample1,a0,4,7",
				"block conformality K8,d4,left,sample1,a0,5,5",
				"block conformality K8,d4,left,sample1,a0,5,6",
				"block conformality K8,d4,left,sample1,a0,5,7",
				"block conformality K8,d4,left,sample1,a0,6,6",
				"block conformality K8,d4,left,sample1,a0,6,7",
				"block conformality K8,d4,left,sample1,a0,7,7",
				"block Euler K8,d4,left,sample1,a0",
				"block conformality K8,d4,left,sample1,a1,0,0",
				"block conformality K8,d4,left,sample1,a1,0,1",
				"block conformality K8,d4,left,sample1,a1,0,2",
				"block conformality K8,d4,left,sample1,a1,0,3",
				"block conformality K8,d4,left,sample1,a1,0,4",
				"block conformality K8,d4,left,sample1,a1,0,5",
				"block conformality K8,d4,left,sample1,a1,0,6",
				"block conformality K8,d4,left,sample1,a1,0,7",
				"block conformality K8,d4,left,sample1,a1,1,1",
				"block conformality K8,d4,left,sample1,a1,1,2",
				"block conformality K8,d4,left,sample1,a1,1,3",
				"block conformality K8,d4,left,sample1,a1,1,4",
				"block conformality K8,d4,left,sample1,a1,1,5",
				"block conformality K8,d4,left,sample1,a1,1,6",
				"block conformality K8,d4,left,sample1,a1,1,7",
				"block conformality K8,d4,left,sample1,a1,2,2",
				"block conformality K8,d4,left,sample1,a1,2,3",
				"block conformality K8,d4,left,sample1,a1,2,4",
				"block conformality K8,d4,left,sample1,a1,2,5",
				"block conformality K8,d4,left,sample1,a1,2,6",
				"block conformality K8,d4,left,sample1,a1,2,7",
				"block conformality K8,d4,left,sample1,a1,3,3",
				"block conformality K8,d4,left,sample1,a1,3,4",
				"block conformality K8,d4,left,sample1,a1,3,5",
				"block conformality K8,d4,left,sample1,a1,3,6",
				"block conformality K8,d4,left,sample1,a1,3,7",
				"block conformality K8,d4,left,sample1,a1,4,4",
				"block conformality K8,d4,left,sample1,a1,4,5",
				"block conformality K8,d4,left,sample1,a1,4,6",
				"block conformality K8,d4,left,sample1,a1,4,7",
				"block conformality K8,d4,left,sample1,a1,5,5",
				"block conformality K8,d4,left,sample1,a1,5,6",
				"block conformality K8,d4,left,sample1,a1,5,7",
				"block conformality K8,d4,left,sample1,a1,6,6",
				"block conformality K8,d4,left,sample1,a1,6,7",
				"block conformality K8,d4,left,sample1,a1,7,7",
				"block Euler K8,d4,left,sample1,a1",
				"block conformality K8,d4,left,sample1,a2,0,0",
				"block conformality K8,d4,left,sample1,a2,0,1",
				"block conformality K8,d4,left,sample1,a2,0,2",
				"block conformality K8,d4,left,sample1,a2,0,3",
				"block conformality K8,d4,left,sample1,a2,0,4",
				"block conformality K8,d4,left,sample1,a2,0,5",
				"block conformality K8,d4,left,sample1,a2,0,6",
				"block conformality K8,d4,left,sample1,a2,0,7",
				"block conformality K8,d4,left,sample1,a2,1,1",
				"block conformality K8,d4,left,sample1,a2,1,2",
				"block conformality K8,d4,left,sample1,a2,1,3",
				"block conformality K8,d4,left,sample1,a2,1,4",
				"block conformality K8,d4,left,sample1,a2,1,5",
				"block conformality K8,d4,left,sample1,a2,1,6",
				"block conformality K8,d4,left,sample1,a2,1,7",
				"block conformality K8,d4,left,sample1,a2,2,2",
				"block conformality K8,d4,left,sample1,a2,2,3",
				"block conformality K8,d4,left,sample1,a2,2,4",
				"block conformality K8,d4,left,sample1,a2,2,5",
				"block conformality K8,d4,left,sample1,a2,2,6",
				"block conformality K8,d4,left,sample1,a2,2,7",
				"block conformality K8,d4,left,sample1,a2,3,3",
				"block conformality K8,d4,left,sample1,a2,3,4",
				"block conformality K8,d4,left,sample1,a2,3,5",
				"block conformality K8,d4,left,sample1,a2,3,6",
				"block conformality K8,d4,left,sample1,a2,3,7",
				"block conformality K8,d4,left,sample1,a2,4,4",
				"block conformality K8,d4,left,sample1,a2,4,5",
				"block conformality K8,d4,left,sample1,a2,4,6",
				"block conformality K8,d4,left,sample1,a2,4,7",
				"block conformality K8,d4,left,sample1,a2,5,5",
				"block conformality K8,d4,left,sample1,a2,5,6",
				"block conformality K8,d4,left,sample1,a2,5,7",
				"block conformality K8,d4,left,sample1,a2,6,6",
				"block conformality K8,d4,left,sample1,a2,6,7",
				"block conformality K8,d4,left,sample1,a2,7,7",
				"block Euler K8,d4,left,sample1,a2",
				"block conformality K8,d4,left,sample1,a3,0,0",
				"block conformality K8,d4,left,sample1,a3,0,1",
				"block conformality K8,d4,left,sample1,a3,0,2",
				"block conformality K8,d4,left,sample1,a3,0,3",
				"block conformality K8,d4,left,sample1,a3,0,4",
				"block conformality K8,d4,left,sample1,a3,0,5",
				"block conformality K8,d4,left,sample1,a3,0,6",
				"block conformality K8,d4,left,sample1,a3,0,7",
				"block conformality K8,d4,left,sample1,a3,1,1",
				"block conformality K8,d4,left,sample1,a3,1,2",
				"block conformality K8,d4,left,sample1,a3,1,3",
				"block conformality K8,d4,left,sample1,a3,1,4",
				"block conformality K8,d4,left,sample1,a3,1,5",
				"block conformality K8,d4,left,sample1,a3,1,6",
				"block conformality K8,d4,left,sample1,a3,1,7",
				"block conformality K8,d4,left,sample1,a3,2,2",
				"block conformality K8,d4,left,sample1,a3,2,3",
				"block conformality K8,d4,left,sample1,a3,2,4",
				"block conformality K8,d4,left,sample1,a3,2,5",
				"block conformality K8,d4,left,sample1,a3,2,6",
				"block conformality K8,d4,left,sample1,a3,2,7",
				"block conformality K8,d4,left,sample1,a3,3,3",
				"block conformality K8,d4,left,sample1,a3,3,4",
				"block conformality K8,d4,left,sample1,a3,3,5",
				"block conformality K8,d4,left,sample1,a3,3,6",
				"block conformality K8,d4,left,sample1,a3,3,7",
				"block conformality K8,d4,left,sample1,a3,4,4",
				"block conformality K8,d4,left,sample1,a3,4,5",
				"block conformality K8,d4,left,sample1,a3,4,6",
				"block conformality K8,d4,left,sample1,a3,4,7",
				"block conformality K8,d4,left,sample1,a3,5,5",
				"block conformality K8,d4,left,sample1,a3,5,6",
				"block conformality K8,d4,left,sample1,a3,5,7",
				"block conformality K8,d4,left,sample1,a3,6,6",
				"block conformality K8,d4,left,sample1,a3,6,7",
				"block conformality K8,d4,left,sample1,a3,7,7",
				"block Euler K8,d4,left,sample1,a3",
				"scalar gradient K8,d4,left,sample1",
				"norm K8,d4,right,sample0",
				"block conformality K8,d4,right,sample0,a0,0,0",
				"block conformality K8,d4,right,sample0,a0,0,1",
				"block conformality K8,d4,right,sample0,a0,0,2",
				"block conformality K8,d4,right,sample0,a0,0,3",
				"block conformality K8,d4,right,sample0,a0,0,4",
				"block conformality K8,d4,right,sample0,a0,0,5",
				"block conformality K8,d4,right,sample0,a0,0,6",
				"block conformality K8,d4,right,sample0,a0,0,7",
				"block conformality K8,d4,right,sample0,a0,1,1",
				"block conformality K8,d4,right,sample0,a0,1,2",
				"block conformality K8,d4,right,sample0,a0,1,3",
				"block conformality K8,d4,right,sample0,a0,1,4",
				"block conformality K8,d4,right,sample0,a0,1,5",
				"block conformality K8,d4,right,sample0,a0,1,6",
				"block conformality K8,d4,right,sample0,a0,1,7",
				"block conformality K8,d4,right,sample0,a0,2,2",
				"block conformality K8,d4,right,sample0,a0,2,3",
				"block conformality K8,d4,right,sample0,a0,2,4",
				"block conformality K8,d4,right,sample0,a0,2,5",
				"block conformality K8,d4,right,sample0,a0,2,6",
				"block conformality K8,d4,right,sample0,a0,2,7",
				"block conformality K8,d4,right,sample0,a0,3,3",
				"block conformality K8,d4,right,sample0,a0,3,4",
				"block conformality K8,d4,right,sample0,a0,3,5",
				"block conformality K8,d4,right,sample0,a0,3,6",
				"block conformality K8,d4,right,sample0,a0,3,7",
				"block conformality K8,d4,right,sample0,a0,4,4",
				"block conformality K8,d4,right,sample0,a0,4,5",
				"block conformality K8,d4,right,sample0,a0,4,6",
				"block conformality K8,d4,right,sample0,a0,4,7",
				"block conformality K8,d4,right,sample0,a0,5,5",
				"block conformality K8,d4,right,sample0,a0,5,6",
				"block conformality K8,d4,right,sample0,a0,5,7",
				"block conformality K8,d4,right,sample0,a0,6,6",
				"block conformality K8,d4,right,sample0,a0,6,7",
				"block conformality K8,d4,right,sample0,a0,7,7",
				"block Euler K8,d4,right,sample0,a0",
				"block conformality K8,d4,right,sample0,a1,0,0",
				"block conformality K8,d4,right,sample0,a1,0,1",
				"block conformality K8,d4,right,sample0,a1,0,2",
				"block conformality K8,d4,right,sample0,a1,0,3",
				"block conformality K8,d4,right,sample0,a1,0,4",
				"block conformality K8,d4,right,sample0,a1,0,5",
				"block conformality K8,d4,right,sample0,a1,0,6",
				"block conformality K8,d4,right,sample0,a1,0,7",
				"block conformality K8,d4,right,sample0,a1,1,1",
				"block conformality K8,d4,right,sample0,a1,1,2",
				"block conformality K8,d4,right,sample0,a1,1,3",
				"block conformality K8,d4,right,sample0,a1,1,4",
				"block conformality K8,d4,right,sample0,a1,1,5",
				"block conformality K8,d4,right,sample0,a1,1,6",
				"block conformality K8,d4,right,sample0,a1,1,7",
				"block conformality K8,d4,right,sample0,a1,2,2",
				"block conformality K8,d4,right,sample0,a1,2,3",
				"block conformality K8,d4,right,sample0,a1,2,4",
				"block conformality K8,d4,right,sample0,a1,2,5",
				"block conformality K8,d4,right,sample0,a1,2,6",
				"block conformality K8,d4,right,sample0,a1,2,7",
				"block conformality K8,d4,right,sample0,a1,3,3",
				"block conformality K8,d4,right,sample0,a1,3,4",
				"block conformality K8,d4,right,sample0,a1,3,5",
				"block conformality K8,d4,right,sample0,a1,3,6",
				"block conformality K8,d4,right,sample0,a1,3,7",
				"block conformality K8,d4,right,sample0,a1,4,4",
				"block conformality K8,d4,right,sample0,a1,4,5",
				"block conformality K8,d4,right,sample0,a1,4,6",
				"block conformality K8,d4,right,sample0,a1,4,7",
				"block conformality K8,d4,right,sample0,a1,5,5",
				"block conformality K8,d4,right,sample0,a1,5,6",
				"block conformality K8,d4,right,sample0,a1,5,7",
				"block conformality K8,d4,right,sample0,a1,6,6",
				"block conformality K8,d4,right,sample0,a1,6,7",
				"block conformality K8,d4,right,sample0,a1,7,7",
				"block Euler K8,d4,right,sample0,a1",
				"block conformality K8,d4,right,sample0,a2,0,0",
				"block conformality K8,d4,right,sample0,a2,0,1",
				"block conformality K8,d4,right,sample0,a2,0,2",
				"block conformality K8,d4,right,sample0,a2,0,3",
				"block conformality K8,d4,right,sample0,a2,0,4",
				"block conformality K8,d4,right,sample0,a2,0,5",
				"block conformality K8,d4,right,sample0,a2,0,6",
				"block conformality K8,d4,right,sample0,a2,0,7",
				"block conformality K8,d4,right,sample0,a2,1,1",
				"block conformality K8,d4,right,sample0,a2,1,2",
				"block conformality K8,d4,right,sample0,a2,1,3",
				"block conformality K8,d4,right,sample0,a2,1,4",
				"block conformality K8,d4,right,sample0,a2,1,5",
				"block conformality K8,d4,right,sample0,a2,1,6",
				"block conformality K8,d4,right,sample0,a2,1,7",
				"block conformality K8,d4,right,sample0,a2,2,2",
				"block conformality K8,d4,right,sample0,a2,2,3",
				"block conformality K8,d4,right,sample0,a2,2,4",
				"block conformality K8,d4,right,sample0,a2,2,5",
				"block conformality K8,d4,right,sample0,a2,2,6",
				"block conformality K8,d4,right,sample0,a2,2,7",
				"block conformality K8,d4,right,sample0,a2,3,3",
				"block conformality K8,d4,right,sample0,a2,3,4",
				"block conformality K8,d4,right,sample0,a2,3,5",
				"block conformality K8,d4,right,sample0,a2,3,6",
				"block conformality K8,d4,right,sample0,a2,3,7",
				"block conformality K8,d4,right,sample0,a2,4,4",
				"block conformality K8,d4,right,sample0,a2,4,5",
				"block conformality K8,d4,right,sample0,a2,4,6",
				"block conformality K8,d4,right,sample0,a2,4,7",
				"block conformality K8,d4,right,sample0,a2,5,5",
				"block conformality K8,d4,right,sample0,a2,5,6",
				"block conformality K8,d4,right,sample0,a2,5,7",
				"block conformality K8,d4,right,sample0,a2,6,6",
				"block conformality K8,d4,right,sample0,a2,6,7",
				"block conformality K8,d4,right,sample0,a2,7,7",
				"block Euler K8,d4,right,sample0,a2",
				"block conformality K8,d4,right,sample0,a3,0,0",
				"block conformality K8,d4,right,sample0,a3,0,1",
				"block conformality K8,d4,right,sample0,a3,0,2",
				"block conformality K8,d4,right,sample0,a3,0,3",
				"block conformality K8,d4,right,sample0,a3,0,4",
				"block conformality K8,d4,right,sample0,a3,0,5",
				"block conformality K8,d4,right,sample0,a3,0,6",
				"block conformality K8,d4,right,sample0,a3,0,7",
				"block conformality K8,d4,right,sample0,a3,1,1",
				"block conformality K8,d4,right,sample0,a3,1,2",
				"block conformality K8,d4,right,sample0,a3,1,3",
				"block conformality K8,d4,right,sample0,a3,1,4",
				"block conformality K8,d4,right,sample0,a3,1,5",
				"block conformality K8,d4,right,sample0,a3,1,6",
				"block conformality K8,d4,right,sample0,a3,1,7",
				"block conformality K8,d4,right,sample0,a3,2,2",
				"block conformality K8,d4,right,sample0,a3,2,3",
				"block conformality K8,d4,right,sample0,a3,2,4",
				"block conformality K8,d4,right,sample0,a3,2,5",
				"block conformality K8,d4,right,sample0,a3,2,6",
				"block conformality K8,d4,right,sample0,a3,2,7",
				"block conformality K8,d4,right,sample0,a3,3,3",
				"block conformality K8,d4,right,sample0,a3,3,4",
				"block conformality K8,d4,right,sample0,a3,3,5",
				"block conformality K8,d4,right,sample0,a3,3,6",
				"block conformality K8,d4,right,sample0,a3,3,7",
				"block conformality K8,d4,right,sample0,a3,4,4",
				"block conformality K8,d4,right,sample0,a3,4,5",
				"block conformality K8,d4,right,sample0,a3,4,6",
				"block conformality K8,d4,right,sample0,a3,4,7",
				"block conformality K8,d4,right,sample0,a3,5,5",
				"block conformality K8,d4,right,sample0,a3,5,6",
				"block conformality K8,d4,right,sample0,a3,5,7",
				"block conformality K8,d4,right,sample0,a3,6,6",
				"block conformality K8,d4,right,sample0,a3,6,7",
				"block conformality K8,d4,right,sample0,a3,7,7",
				"block Euler K8,d4,right,sample0,a3",
				"scalar gradient K8,d4,right,sample0",
				"norm K8,d4,right,sample1",
				"block conformality K8,d4,right,sample1,a0,0,0",
				"block conformality K8,d4,right,sample1,a0,0,1",
				"block conformality K8,d4,right,sample1,a0,0,2",
				"block conformality K8,d4,right,sample1,a0,0,3",
				"block conformality K8,d4,right,sample1,a0,0,4",
				"block conformality K8,d4,right,sample1,a0,0,5",
				"block conformality K8,d4,right,sample1,a0,0,6",
				"block conformality K8,d4,right,sample1,a0,0,7",
				"block conformality K8,d4,right,sample1,a0,1,1",
				"block conformality K8,d4,right,sample1,a0,1,2",
				"block conformality K8,d4,right,sample1,a0,1,3",
				"block conformality K8,d4,right,sample1,a0,1,4",
				"block conformality K8,d4,right,sample1,a0,1,5",
				"block conformality K8,d4,right,sample1,a0,1,6",
				"block conformality K8,d4,right,sample1,a0,1,7",
				"block conformality K8,d4,right,sample1,a0,2,2",
				"block conformality K8,d4,right,sample1,a0,2,3",
				"block conformality K8,d4,right,sample1,a0,2,4",
				"block conformality K8,d4,right,sample1,a0,2,5",
				"block conformality K8,d4,right,sample1,a0,2,6",
				"block conformality K8,d4,right,sample1,a0,2,7",
				"block conformality K8,d4,right,sample1,a0,3,3",
				"block conformality K8,d4,right,sample1,a0,3,4",
				"block conformality K8,d4,right,sample1,a0,3,5",
				"block conformality K8,d4,right,sample1,a0,3,6",
				"block conformality K8,d4,right,sample1,a0,3,7",
				"block conformality K8,d4,right,sample1,a0,4,4",
				"block conformality K8,d4,right,sample1,a0,4,5",
				"block conformality K8,d4,right,sample1,a0,4,6",
				"block conformality K8,d4,right,sample1,a0,4,7",
				"block conformality K8,d4,right,sample1,a0,5,5",
				"block conformality K8,d4,right,sample1,a0,5,6",
				"block conformality K8,d4,right,sample1,a0,5,7",
				"block conformality K8,d4,right,sample1,a0,6,6",
				"block conformality K8,d4,right,sample1,a0,6,7",
				"block conformality K8,d4,right,sample1,a0,7,7",
				"block Euler K8,d4,right,sample1,a0",
				"block conformality K8,d4,right,sample1,a1,0,0",
				"block conformality K8,d4,right,sample1,a1,0,1",
				"block conformality K8,d4,right,sample1,a1,0,2",
				"block conformality K8,d4,right,sample1,a1,0,3",
				"block conformality K8,d4,right,sample1,a1,0,4",
				"block conformality K8,d4,right,sample1,a1,0,5",
				"block conformality K8,d4,right,sample1,a1,0,6",
				"block conformality K8,d4,right,sample1,a1,0,7",
				"block conformality K8,d4,right,sample1,a1,1,1",
				"block conformality K8,d4,right,sample1,a1,1,2",
				"block conformality K8,d4,right,sample1,a1,1,3",
				"block conformality K8,d4,right,sample1,a1,1,4",
				"block conformality K8,d4,right,sample1,a1,1,5",
				"block conformality K8,d4,right,sample1,a1,1,6",
				"block conformality K8,d4,right,sample1,a1,1,7",
				"block conformality K8,d4,right,sample1,a1,2,2",
				"block conformality K8,d4,right,sample1,a1,2,3",
				"block conformality K8,d4,right,sample1,a1,2,4",
				"block conformality K8,d4,right,sample1,a1,2,5",
				"block conformality K8,d4,right,sample1,a1,2,6",
				"block conformality K8,d4,right,sample1,a1,2,7",
				"block conformality K8,d4,right,sample1,a1,3,3",
				"block conformality K8,d4,right,sample1,a1,3,4",
				"block conformality K8,d4,right,sample1,a1,3,5",
				"block conformality K8,d4,right,sample1,a1,3,6",
				"block conformality K8,d4,right,sample1,a1,3,7",
				"block conformality K8,d4,right,sample1,a1,4,4",
				"block conformality K8,d4,right,sample1,a1,4,5",
				"block conformality K8,d4,right,sample1,a1,4,6",
				"block conformality K8,d4,right,sample1,a1,4,7",
				"block conformality K8,d4,right,sample1,a1,5,5",
				"block conformality K8,d4,right,sample1,a1,5,6",
				"block conformality K8,d4,right,sample1,a1,5,7",
				"block conformality K8,d4,right,sample1,a1,6,6",
				"block conformality K8,d4,right,sample1,a1,6,7",
				"block conformality K8,d4,right,sample1,a1,7,7",
				"block Euler K8,d4,right,sample1,a1",
				"block conformality K8,d4,right,sample1,a2,0,0",
				"block conformality K8,d4,right,sample1,a2,0,1",
				"block conformality K8,d4,right,sample1,a2,0,2",
				"block conformality K8,d4,right,sample1,a2,0,3",
				"block conformality K8,d4,right,sample1,a2,0,4",
				"block conformality K8,d4,right,sample1,a2,0,5",
				"block conformality K8,d4,right,sample1,a2,0,6",
				"block conformality K8,d4,right,sample1,a2,0,7",
				"block conformality K8,d4,right,sample1,a2,1,1",
				"block conformality K8,d4,right,sample1,a2,1,2",
				"block conformality K8,d4,right,sample1,a2,1,3",
				"block conformality K8,d4,right,sample1,a2,1,4",
				"block conformality K8,d4,right,sample1,a2,1,5",
				"block conformality K8,d4,right,sample1,a2,1,6",
				"block conformality K8,d4,right,sample1,a2,1,7",
				"block conformality K8,d4,right,sample1,a2,2,2",
				"block conformality K8,d4,right,sample1,a2,2,3",
				"block conformality K8,d4,right,sample1,a2,2,4",
				"block conformality K8,d4,right,sample1,a2,2,5",
				"block conformality K8,d4,right,sample1,a2,2,6",
				"block conformality K8,d4,right,sample1,a2,2,7",
				"block conformality K8,d4,right,sample1,a2,3,3",
				"block conformality K8,d4,right,sample1,a2,3,4",
				"block conformality K8,d4,right,sample1,a2,3,5",
				"block conformality K8,d4,right,sample1,a2,3,6",
				"block conformality K8,d4,right,sample1,a2,3,7",
				"block conformality K8,d4,right,sample1,a2,4,4",
				"block conformality K8,d4,right,sample1,a2,4,5",
				"block conformality K8,d4,right,sample1,a2,4,6",
				"block conformality K8,d4,right,sample1,a2,4,7",
				"block conformality K8,d4,right,sample1,a2,5,5",
				"block conformality K8,d4,right,sample1,a2,5,6",
				"block conformality K8,d4,right,sample1,a2,5,7",
				"block conformality K8,d4,right,sample1,a2,6,6",
				"block conformality K8,d4,right,sample1,a2,6,7",
				"block conformality K8,d4,right,sample1,a2,7,7",
				"block Euler K8,d4,right,sample1,a2",
				"block conformality K8,d4,right,sample1,a3,0,0",
				"block conformality K8,d4,right,sample1,a3,0,1",
				"block conformality K8,d4,right,sample1,a3,0,2",
				"block conformality K8,d4,right,sample1,a3,0,3",
				"block conformality K8,d4,right,sample1,a3,0,4",
				"block conformality K8,d4,right,sample1,a3,0,5",
				"block conformality K8,d4,right,sample1,a3,0,6",
				"block conformality K8,d4,right,sample1,a3,0,7",
				"block conformality K8,d4,right,sample1,a3,1,1",
				"block conformality K8,d4,right,sample1,a3,1,2",
				"block conformality K8,d4,right,sample1,a3,1,3",
				"block conformality K8,d4,right,sample1,a3,1,4",
				"block conformality K8,d4,right,sample1,a3,1,5",
				"block conformality K8,d4,right,sample1,a3,1,6",
				"block conformality K8,d4,right,sample1,a3,1,7",
				"block conformality K8,d4,right,sample1,a3,2,2",
				"block conformality K8,d4,right,sample1,a3,2,3",
				"block conformality K8,d4,right,sample1,a3,2,4",
				"block conformality K8,d4,right,sample1,a3,2,5",
				"block conformality K8,d4,right,sample1,a3,2,6",
				"block conformality K8,d4,right,sample1,a3,2,7",
				"block conformality K8,d4,right,sample1,a3,3,3",
				"block conformality K8,d4,right,sample1,a3,3,4",
				"block conformality K8,d4,right,sample1,a3,3,5",
				"block conformality K8,d4,right,sample1,a3,3,6",
				"block conformality K8,d4,right,sample1,a3,3,7",
				"block conformality K8,d4,right,sample1,a3,4,4",
				"block conformality K8,d4,right,sample1,a3,4,5",
				"block conformality K8,d4,right,sample1,a3,4,6",
				"block conformality K8,d4,right,sample1,a3,4,7",
				"block conformality K8,d4,right,sample1,a3,5,5",
				"block conformality K8,d4,right,sample1,a3,5,6",
				"block conformality K8,d4,right,sample1,a3,5,7",
				"block conformality K8,d4,right,sample1,a3,6,6",
				"block conformality K8,d4,right,sample1,a3,6,7",
				"block conformality K8,d4,right,sample1,a3,7,7",
				"block Euler K8,d4,right,sample1,a3",
				"scalar gradient K8,d4,right,sample1",
				"norm K8,d4,balanced,sample0",
				"block conformality K8,d4,balanced,sample0,a0,0,0",
				"block conformality K8,d4,balanced,sample0,a0,0,1",
				"block conformality K8,d4,balanced,sample0,a0,0,2",
				"block conformality K8,d4,balanced,sample0,a0,0,3",
				"block conformality K8,d4,balanced,sample0,a0,0,4",
				"block conformality K8,d4,balanced,sample0,a0,0,5",
				"block conformality K8,d4,balanced,sample0,a0,0,6",
				"block conformality K8,d4,balanced,sample0,a0,0,7",
				"block conformality K8,d4,balanced,sample0,a0,1,1",
				"block conformality K8,d4,balanced,sample0,a0,1,2",
				"block conformality K8,d4,balanced,sample0,a0,1,3",
				"block conformality K8,d4,balanced,sample0,a0,1,4",
				"block conformality K8,d4,balanced,sample0,a0,1,5",
				"block conformality K8,d4,balanced,sample0,a0,1,6",
				"block conformality K8,d4,balanced,sample0,a0,1,7",
				"block conformality K8,d4,balanced,sample0,a0,2,2",
				"block conformality K8,d4,balanced,sample0,a0,2,3",
				"block conformality K8,d4,balanced,sample0,a0,2,4",
				"block conformality K8,d4,balanced,sample0,a0,2,5",
				"block conformality K8,d4,balanced,sample0,a0,2,6",
				"block conformality K8,d4,balanced,sample0,a0,2,7",
				"block conformality K8,d4,balanced,sample0,a0,3,3",
				"block conformality K8,d4,balanced,sample0,a0,3,4",
				"block conformality K8,d4,balanced,sample0,a0,3,5",
				"block conformality K8,d4,balanced,sample0,a0,3,6",
				"block conformality K8,d4,balanced,sample0,a0,3,7",
				"block conformality K8,d4,balanced,sample0,a0,4,4",
				"block conformality K8,d4,balanced,sample0,a0,4,5",
				"block conformality K8,d4,balanced,sample0,a0,4,6",
				"block conformality K8,d4,balanced,sample0,a0,4,7",
				"block conformality K8,d4,balanced,sample0,a0,5,5",
				"block conformality K8,d4,balanced,sample0,a0,5,6",
				"block conformality K8,d4,balanced,sample0,a0,5,7",
				"block conformality K8,d4,balanced,sample0,a0,6,6",
				"block conformality K8,d4,balanced,sample0,a0,6,7",
				"block conformality K8,d4,balanced,sample0,a0,7,7",
				"block Euler K8,d4,balanced,sample0,a0",
				"block conformality K8,d4,balanced,sample0,a1,0,0",
				"block conformality K8,d4,balanced,sample0,a1,0,1",
				"block conformality K8,d4,balanced,sample0,a1,0,2",
				"block conformality K8,d4,balanced,sample0,a1,0,3",
				"block conformality K8,d4,balanced,sample0,a1,0,4",
				"block conformality K8,d4,balanced,sample0,a1,0,5",
				"block conformality K8,d4,balanced,sample0,a1,0,6",
				"block conformality K8,d4,balanced,sample0,a1,0,7",
				"block conformality K8,d4,balanced,sample0,a1,1,1",
				"block conformality K8,d4,balanced,sample0,a1,1,2",
				"block conformality K8,d4,balanced,sample0,a1,1,3",
				"block conformality K8,d4,balanced,sample0,a1,1,4",
				"block conformality K8,d4,balanced,sample0,a1,1,5",
				"block conformality K8,d4,balanced,sample0,a1,1,6",
				"block conformality K8,d4,balanced,sample0,a1,1,7",
				"block conformality K8,d4,balanced,sample0,a1,2,2",
				"block conformality K8,d4,balanced,sample0,a1,2,3",
				"block conformality K8,d4,balanced,sample0,a1,2,4",
				"block conformality K8,d4,balanced,sample0,a1,2,5",
				"block conformality K8,d4,balanced,sample0,a1,2,6",
				"block conformality K8,d4,balanced,sample0,a1,2,7",
				"block conformality K8,d4,balanced,sample0,a1,3,3",
				"block conformality K8,d4,balanced,sample0,a1,3,4",
				"block conformality K8,d4,balanced,sample0,a1,3,5",
				"block conformality K8,d4,balanced,sample0,a1,3,6",
				"block conformality K8,d4,balanced,sample0,a1,3,7",
				"block conformality K8,d4,balanced,sample0,a1,4,4",
				"block conformality K8,d4,balanced,sample0,a1,4,5",
				"block conformality K8,d4,balanced,sample0,a1,4,6",
				"block conformality K8,d4,balanced,sample0,a1,4,7",
				"block conformality K8,d4,balanced,sample0,a1,5,5",
				"block conformality K8,d4,balanced,sample0,a1,5,6",
				"block conformality K8,d4,balanced,sample0,a1,5,7",
				"block conformality K8,d4,balanced,sample0,a1,6,6",
				"block conformality K8,d4,balanced,sample0,a1,6,7",
				"block conformality K8,d4,balanced,sample0,a1,7,7",
				"block Euler K8,d4,balanced,sample0,a1",
				"block conformality K8,d4,balanced,sample0,a2,0,0",
				"block conformality K8,d4,balanced,sample0,a2,0,1",
				"block conformality K8,d4,balanced,sample0,a2,0,2",
				"block conformality K8,d4,balanced,sample0,a2,0,3",
				"block conformality K8,d4,balanced,sample0,a2,0,4",
				"block conformality K8,d4,balanced,sample0,a2,0,5",
				"block conformality K8,d4,balanced,sample0,a2,0,6",
				"block conformality K8,d4,balanced,sample0,a2,0,7",
				"block conformality K8,d4,balanced,sample0,a2,1,1",
				"block conformality K8,d4,balanced,sample0,a2,1,2",
				"block conformality K8,d4,balanced,sample0,a2,1,3",
				"block conformality K8,d4,balanced,sample0,a2,1,4",
				"block conformality K8,d4,balanced,sample0,a2,1,5",
				"block conformality K8,d4,balanced,sample0,a2,1,6",
				"block conformality K8,d4,balanced,sample0,a2,1,7",
				"block conformality K8,d4,balanced,sample0,a2,2,2",
				"block conformality K8,d4,balanced,sample0,a2,2,3",
				"block conformality K8,d4,balanced,sample0,a2,2,4",
				"block conformality K8,d4,balanced,sample0,a2,2,5",
				"block conformality K8,d4,balanced,sample0,a2,2,6",
				"block conformality K8,d4,balanced,sample0,a2,2,7",
				"block conformality K8,d4,balanced,sample0,a2,3,3",
				"block conformality K8,d4,balanced,sample0,a2,3,4",
				"block conformality K8,d4,balanced,sample0,a2,3,5",
				"block conformality K8,d4,balanced,sample0,a2,3,6",
				"block conformality K8,d4,balanced,sample0,a2,3,7",
				"block conformality K8,d4,balanced,sample0,a2,4,4",
				"block conformality K8,d4,balanced,sample0,a2,4,5",
				"block conformality K8,d4,balanced,sample0,a2,4,6",
				"block conformality K8,d4,balanced,sample0,a2,4,7",
				"block conformality K8,d4,balanced,sample0,a2,5,5",
				"block conformality K8,d4,balanced,sample0,a2,5,6",
				"block conformality K8,d4,balanced,sample0,a2,5,7",
				"block conformality K8,d4,balanced,sample0,a2,6,6",
				"block conformality K8,d4,balanced,sample0,a2,6,7",
				"block conformality K8,d4,balanced,sample0,a2,7,7",
				"block Euler K8,d4,balanced,sample0,a2",
				"block conformality K8,d4,balanced,sample0,a3,0,0",
				"block conformality K8,d4,balanced,sample0,a3,0,1",
				"block conformality K8,d4,balanced,sample0,a3,0,2",
				"block conformality K8,d4,balanced,sample0,a3,0,3",
				"block conformality K8,d4,balanced,sample0,a3,0,4",
				"block conformality K8,d4,balanced,sample0,a3,0,5",
				"block conformality K8,d4,balanced,sample0,a3,0,6",
				"block conformality K8,d4,balanced,sample0,a3,0,7",
				"block conformality K8,d4,balanced,sample0,a3,1,1",
				"block conformality K8,d4,balanced,sample0,a3,1,2",
				"block conformality K8,d4,balanced,sample0,a3,1,3",
				"block conformality K8,d4,balanced,sample0,a3,1,4",
				"block conformality K8,d4,balanced,sample0,a3,1,5",
				"block conformality K8,d4,balanced,sample0,a3,1,6",
				"block conformality K8,d4,balanced,sample0,a3,1,7",
				"block conformality K8,d4,balanced,sample0,a3,2,2",
				"block conformality K8,d4,balanced,sample0,a3,2,3",
				"block conformality K8,d4,balanced,sample0,a3,2,4",
				"block conformality K8,d4,balanced,sample0,a3,2,5",
				"block conformality K8,d4,balanced,sample0,a3,2,6",
				"block conformality K8,d4,balanced,sample0,a3,2,7",
				"block conformality K8,d4,balanced,sample0,a3,3,3",
				"block conformality K8,d4,balanced,sample0,a3,3,4",
				"block conformality K8,d4,balanced,sample0,a3,3,5",
				"block conformality K8,d4,balanced,sample0,a3,3,6",
				"block conformality K8,d4,balanced,sample0,a3,3,7",
				"block conformality K8,d4,balanced,sample0,a3,4,4",
				"block conformality K8,d4,balanced,sample0,a3,4,5",
				"block conformality K8,d4,balanced,sample0,a3,4,6",
				"block conformality K8,d4,balanced,sample0,a3,4,7",
				"block conformality K8,d4,balanced,sample0,a3,5,5",
				"block conformality K8,d4,balanced,sample0,a3,5,6",
				"block conformality K8,d4,balanced,sample0,a3,5,7",
				"block conformality K8,d4,balanced,sample0,a3,6,6",
				"block conformality K8,d4,balanced,sample0,a3,6,7",
				"block conformality K8,d4,balanced,sample0,a3,7,7",
				"block Euler K8,d4,balanced,sample0,a3",
				"scalar gradient K8,d4,balanced,sample0",
				"norm K8,d4,balanced,sample1",
				"block conformality K8,d4,balanced,sample1,a0,0,0",
				"block conformality K8,d4,balanced,sample1,a0,0,1",
				"block conformality K8,d4,balanced,sample1,a0,0,2",
				"block conformality K8,d4,balanced,sample1,a0,0,3",
				"block conformality K8,d4,balanced,sample1,a0,0,4",
				"block conformality K8,d4,balanced,sample1,a0,0,5",
				"block conformality K8,d4,balanced,sample1,a0,0,6",
				"block conformality K8,d4,balanced,sample1,a0,0,7",
				"block conformality K8,d4,balanced,sample1,a0,1,1",
				"block conformality K8,d4,balanced,sample1,a0,1,2",
				"block conformality K8,d4,balanced,sample1,a0,1,3",
				"block conformality K8,d4,balanced,sample1,a0,1,4",
				"block conformality K8,d4,balanced,sample1,a0,1,5",
				"block conformality K8,d4,balanced,sample1,a0,1,6",
				"block conformality K8,d4,balanced,sample1,a0,1,7",
				"block conformality K8,d4,balanced,sample1,a0,2,2",
				"block conformality K8,d4,balanced,sample1,a0,2,3",
				"block conformality K8,d4,balanced,sample1,a0,2,4",
				"block conformality K8,d4,balanced,sample1,a0,2,5",
				"block conformality K8,d4,balanced,sample1,a0,2,6",
				"block conformality K8,d4,balanced,sample1,a0,2,7",
				"block conformality K8,d4,balanced,sample1,a0,3,3",
				"block conformality K8,d4,balanced,sample1,a0,3,4",
				"block conformality K8,d4,balanced,sample1,a0,3,5",
				"block conformality K8,d4,balanced,sample1,a0,3,6",
				"block conformality K8,d4,balanced,sample1,a0,3,7",
				"block conformality K8,d4,balanced,sample1,a0,4,4",
				"block conformality K8,d4,balanced,sample1,a0,4,5",
				"block conformality K8,d4,balanced,sample1,a0,4,6",
				"block conformality K8,d4,balanced,sample1,a0,4,7",
				"block conformality K8,d4,balanced,sample1,a0,5,5",
				"block conformality K8,d4,balanced,sample1,a0,5,6",
				"block conformality K8,d4,balanced,sample1,a0,5,7",
				"block conformality K8,d4,balanced,sample1,a0,6,6",
				"block conformality K8,d4,balanced,sample1,a0,6,7",
				"block conformality K8,d4,balanced,sample1,a0,7,7",
				"block Euler K8,d4,balanced,sample1,a0",
				"block conformality K8,d4,balanced,sample1,a1,0,0",
				"block conformality K8,d4,balanced,sample1,a1,0,1",
				"block conformality K8,d4,balanced,sample1,a1,0,2",
				"block conformality K8,d4,balanced,sample1,a1,0,3",
				"block conformality K8,d4,balanced,sample1,a1,0,4",
				"block conformality K8,d4,balanced,sample1,a1,0,5",
				"block conformality K8,d4,balanced,sample1,a1,0,6",
				"block conformality K8,d4,balanced,sample1,a1,0,7",
				"block conformality K8,d4,balanced,sample1,a1,1,1",
				"block conformality K8,d4,balanced,sample1,a1,1,2",
				"block conformality K8,d4,balanced,sample1,a1,1,3",
				"block conformality K8,d4,balanced,sample1,a1,1,4",
				"block conformality K8,d4,balanced,sample1,a1,1,5",
				"block conformality K8,d4,balanced,sample1,a1,1,6",
				"block conformality K8,d4,balanced,sample1,a1,1,7",
				"block conformality K8,d4,balanced,sample1,a1,2,2",
				"block conformality K8,d4,balanced,sample1,a1,2,3",
				"block conformality K8,d4,balanced,sample1,a1,2,4",
				"block conformality K8,d4,balanced,sample1,a1,2,5",
				"block conformality K8,d4,balanced,sample1,a1,2,6",
				"block conformality K8,d4,balanced,sample1,a1,2,7",
				"block conformality K8,d4,balanced,sample1,a1,3,3",
				"block conformality K8,d4,balanced,sample1,a1,3,4",
				"block conformality K8,d4,balanced,sample1,a1,3,5",
				"block conformality K8,d4,balanced,sample1,a1,3,6",
				"block conformality K8,d4,balanced,sample1,a1,3,7",
				"block conformality K8,d4,balanced,sample1,a1,4,4",
				"block conformality K8,d4,balanced,sample1,a1,4,5",
				"block conformality K8,d4,balanced,sample1,a1,4,6",
				"block conformality K8,d4,balanced,sample1,a1,4,7",
				"block conformality K8,d4,balanced,sample1,a1,5,5",
				"block conformality K8,d4,balanced,sample1,a1,5,6",
				"block conformality K8,d4,balanced,sample1,a1,5,7",
				"block conformality K8,d4,balanced,sample1,a1,6,6",
				"block conformality K8,d4,balanced,sample1,a1,6,7",
				"block conformality K8,d4,balanced,sample1,a1,7,7",
				"block Euler K8,d4,balanced,sample1,a1",
				"block conformality K8,d4,balanced,sample1,a2,0,0",
				"block conformality K8,d4,balanced,sample1,a2,0,1",
				"block conformality K8,d4,balanced,sample1,a2,0,2",
				"block conformality K8,d4,balanced,sample1,a2,0,3",
				"block conformality K8,d4,balanced,sample1,a2,0,4",
				"block conformality K8,d4,balanced,sample1,a2,0,5",
				"block conformality K8,d4,balanced,sample1,a2,0,6",
				"block conformality K8,d4,balanced,sample1,a2,0,7",
				"block conformality K8,d4,balanced,sample1,a2,1,1",
				"block conformality K8,d4,balanced,sample1,a2,1,2",
				"block conformality K8,d4,balanced,sample1,a2,1,3",
				"block conformality K8,d4,balanced,sample1,a2,1,4",
				"block conformality K8,d4,balanced,sample1,a2,1,5",
				"block conformality K8,d4,balanced,sample1,a2,1,6",
				"block conformality K8,d4,balanced,sample1,a2,1,7",
				"block conformality K8,d4,balanced,sample1,a2,2,2",
				"block conformality K8,d4,balanced,sample1,a2,2,3",
				"block conformality K8,d4,balanced,sample1,a2,2,4",
				"block conformality K8,d4,balanced,sample1,a2,2,5",
				"block conformality K8,d4,balanced,sample1,a2,2,6",
				"block conformality K8,d4,balanced,sample1,a2,2,7",
				"block conformality K8,d4,balanced,sample1,a2,3,3",
				"block conformality K8,d4,balanced,sample1,a2,3,4",
				"block conformality K8,d4,balanced,sample1,a2,3,5",
				"block conformality K8,d4,balanced,sample1,a2,3,6",
				"block conformality K8,d4,balanced,sample1,a2,3,7",
				"block conformality K8,d4,balanced,sample1,a2,4,4",
				"block conformality K8,d4,balanced,sample1,a2,4,5",
				"block conformality K8,d4,balanced,sample1,a2,4,6",
				"block conformality K8,d4,balanced,sample1,a2,4,7",
				"block conformality K8,d4,balanced,sample1,a2,5,5",
				"block conformality K8,d4,balanced,sample1,a2,5,6",
				"block conformality K8,d4,balanced,sample1,a2,5,7",
				"block conformality K8,d4,balanced,sample1,a2,6,6",
				"block conformality K8,d4,balanced,sample1,a2,6,7",
				"block conformality K8,d4,balanced,sample1,a2,7,7",
				"block Euler K8,d4,balanced,sample1,a2",
				"block conformality K8,d4,balanced,sample1,a3,0,0",
				"block conformality K8,d4,balanced,sample1,a3,0,1",
				"block conformality K8,d4,balanced,sample1,a3,0,2",
				"block conformality K8,d4,balanced,sample1,a3,0,3",
				"block conformality K8,d4,balanced,sample1,a3,0,4",
				"block conformality K8,d4,balanced,sample1,a3,0,5",
				"block conformality K8,d4,balanced,sample1,a3,0,6",
				"block conformality K8,d4,balanced,sample1,a3,0,7",
				"block conformality K8,d4,balanced,sample1,a3,1,1",
				"block conformality K8,d4,balanced,sample1,a3,1,2",
				"block conformality K8,d4,balanced,sample1,a3,1,3",
				"block conformality K8,d4,balanced,sample1,a3,1,4",
				"block conformality K8,d4,balanced,sample1,a3,1,5",
				"block conformality K8,d4,balanced,sample1,a3,1,6",
				"block conformality K8,d4,balanced,sample1,a3,1,7",
				"block conformality K8,d4,balanced,sample1,a3,2,2",
				"block conformality K8,d4,balanced,sample1,a3,2,3",
				"block conformality K8,d4,balanced,sample1,a3,2,4",
				"block conformality K8,d4,balanced,sample1,a3,2,5",
				"block conformality K8,d4,balanced,sample1,a3,2,6",
				"block conformality K8,d4,balanced,sample1,a3,2,7",
				"block conformality K8,d4,balanced,sample1,a3,3,3",
				"block conformality K8,d4,balanced,sample1,a3,3,4",
				"block conformality K8,d4,balanced,sample1,a3,3,5",
				"block conformality K8,d4,balanced,sample1,a3,3,6",
				"block conformality K8,d4,balanced,sample1,a3,3,7",
				"block conformality K8,d4,balanced,sample1,a3,4,4",
				"block conformality K8,d4,balanced,sample1,a3,4,5",
				"block conformality K8,d4,balanced,sample1,a3,4,6",
				"block conformality K8,d4,balanced,sample1,a3,4,7",
				"block conformality K8,d4,balanced,sample1,a3,5,5",
				"block conformality K8,d4,balanced,sample1,a3,5,6",
				"block conformality K8,d4,balanced,sample1,a3,5,7",
				"block conformality K8,d4,balanced,sample1,a3,6,6",
				"block conformality K8,d4,balanced,sample1,a3,6,7",
				"block conformality K8,d4,balanced,sample1,a3,7,7",
				"block Euler K8,d4,balanced,sample1,a3",
				"scalar gradient K8,d4,balanced,sample1",
				"norm K8,d5,left,sample0",
				"block conformality K8,d5,left,sample0,a0,0,0",
				"block conformality K8,d5,left,sample0,a0,0,1",
				"block conformality K8,d5,left,sample0,a0,0,2",
				"block conformality K8,d5,left,sample0,a0,0,3",
				"block conformality K8,d5,left,sample0,a0,0,4",
				"block conformality K8,d5,left,sample0,a0,0,5",
				"block conformality K8,d5,left,sample0,a0,0,6",
				"block conformality K8,d5,left,sample0,a0,0,7",
				"block conformality K8,d5,left,sample0,a0,1,1",
				"block conformality K8,d5,left,sample0,a0,1,2",
				"block conformality K8,d5,left,sample0,a0,1,3",
				"block conformality K8,d5,left,sample0,a0,1,4",
				"block conformality K8,d5,left,sample0,a0,1,5",
				"block conformality K8,d5,left,sample0,a0,1,6",
				"block conformality K8,d5,left,sample0,a0,1,7",
				"block conformality K8,d5,left,sample0,a0,2,2",
				"block conformality K8,d5,left,sample0,a0,2,3",
				"block conformality K8,d5,left,sample0,a0,2,4",
				"block conformality K8,d5,left,sample0,a0,2,5",
				"block conformality K8,d5,left,sample0,a0,2,6",
				"block conformality K8,d5,left,sample0,a0,2,7",
				"block conformality K8,d5,left,sample0,a0,3,3",
				"block conformality K8,d5,left,sample0,a0,3,4",
				"block conformality K8,d5,left,sample0,a0,3,5",
				"block conformality K8,d5,left,sample0,a0,3,6",
				"block conformality K8,d5,left,sample0,a0,3,7",
				"block conformality K8,d5,left,sample0,a0,4,4",
				"block conformality K8,d5,left,sample0,a0,4,5",
				"block conformality K8,d5,left,sample0,a0,4,6",
				"block conformality K8,d5,left,sample0,a0,4,7",
				"block conformality K8,d5,left,sample0,a0,5,5",
				"block conformality K8,d5,left,sample0,a0,5,6",
				"block conformality K8,d5,left,sample0,a0,5,7",
				"block conformality K8,d5,left,sample0,a0,6,6",
				"block conformality K8,d5,left,sample0,a0,6,7",
				"block conformality K8,d5,left,sample0,a0,7,7",
				"block Euler K8,d5,left,sample0,a0",
				"block conformality K8,d5,left,sample0,a1,0,0",
				"block conformality K8,d5,left,sample0,a1,0,1",
				"block conformality K8,d5,left,sample0,a1,0,2",
				"block conformality K8,d5,left,sample0,a1,0,3",
				"block conformality K8,d5,left,sample0,a1,0,4",
				"block conformality K8,d5,left,sample0,a1,0,5",
				"block conformality K8,d5,left,sample0,a1,0,6",
				"block conformality K8,d5,left,sample0,a1,0,7",
				"block conformality K8,d5,left,sample0,a1,1,1",
				"block conformality K8,d5,left,sample0,a1,1,2",
				"block conformality K8,d5,left,sample0,a1,1,3",
				"block conformality K8,d5,left,sample0,a1,1,4",
				"block conformality K8,d5,left,sample0,a1,1,5",
				"block conformality K8,d5,left,sample0,a1,1,6",
				"block conformality K8,d5,left,sample0,a1,1,7",
				"block conformality K8,d5,left,sample0,a1,2,2",
				"block conformality K8,d5,left,sample0,a1,2,3",
				"block conformality K8,d5,left,sample0,a1,2,4",
				"block conformality K8,d5,left,sample0,a1,2,5",
				"block conformality K8,d5,left,sample0,a1,2,6",
				"block conformality K8,d5,left,sample0,a1,2,7",
				"block conformality K8,d5,left,sample0,a1,3,3",
				"block conformality K8,d5,left,sample0,a1,3,4",
				"block conformality K8,d5,left,sample0,a1,3,5",
				"block conformality K8,d5,left,sample0,a1,3,6",
				"block conformality K8,d5,left,sample0,a1,3,7",
				"block conformality K8,d5,left,sample0,a1,4,4",
				"block conformality K8,d5,left,sample0,a1,4,5",
				"block conformality K8,d5,left,sample0,a1,4,6",
				"block conformality K8,d5,left,sample0,a1,4,7",
				"block conformality K8,d5,left,sample0,a1,5,5",
				"block conformality K8,d5,left,sample0,a1,5,6",
				"block conformality K8,d5,left,sample0,a1,5,7",
				"block conformality K8,d5,left,sample0,a1,6,6",
				"block conformality K8,d5,left,sample0,a1,6,7",
				"block conformality K8,d5,left,sample0,a1,7,7",
				"block Euler K8,d5,left,sample0,a1",
				"block conformality K8,d5,left,sample0,a2,0,0",
				"block conformality K8,d5,left,sample0,a2,0,1",
				"block conformality K8,d5,left,sample0,a2,0,2",
				"block conformality K8,d5,left,sample0,a2,0,3",
				"block conformality K8,d5,left,sample0,a2,0,4",
				"block conformality K8,d5,left,sample0,a2,0,5",
				"block conformality K8,d5,left,sample0,a2,0,6",
				"block conformality K8,d5,left,sample0,a2,0,7",
				"block conformality K8,d5,left,sample0,a2,1,1",
				"block conformality K8,d5,left,sample0,a2,1,2",
				"block conformality K8,d5,left,sample0,a2,1,3",
				"block conformality K8,d5,left,sample0,a2,1,4",
				"block conformality K8,d5,left,sample0,a2,1,5",
				"block conformality K8,d5,left,sample0,a2,1,6",
				"block conformality K8,d5,left,sample0,a2,1,7",
				"block conformality K8,d5,left,sample0,a2,2,2",
				"block conformality K8,d5,left,sample0,a2,2,3",
				"block conformality K8,d5,left,sample0,a2,2,4",
				"block conformality K8,d5,left,sample0,a2,2,5",
				"block conformality K8,d5,left,sample0,a2,2,6",
				"block conformality K8,d5,left,sample0,a2,2,7",
				"block conformality K8,d5,left,sample0,a2,3,3",
				"block conformality K8,d5,left,sample0,a2,3,4",
				"block conformality K8,d5,left,sample0,a2,3,5",
				"block conformality K8,d5,left,sample0,a2,3,6",
				"block conformality K8,d5,left,sample0,a2,3,7",
				"block conformality K8,d5,left,sample0,a2,4,4",
				"block conformality K8,d5,left,sample0,a2,4,5",
				"block conformality K8,d5,left,sample0,a2,4,6",
				"block conformality K8,d5,left,sample0,a2,4,7",
				"block conformality K8,d5,left,sample0,a2,5,5",
				"block conformality K8,d5,left,sample0,a2,5,6",
				"block conformality K8,d5,left,sample0,a2,5,7",
				"block conformality K8,d5,left,sample0,a2,6,6",
				"block conformality K8,d5,left,sample0,a2,6,7",
				"block conformality K8,d5,left,sample0,a2,7,7",
				"block Euler K8,d5,left,sample0,a2",
				"block conformality K8,d5,left,sample0,a3,0,0",
				"block conformality K8,d5,left,sample0,a3,0,1",
				"block conformality K8,d5,left,sample0,a3,0,2",
				"block conformality K8,d5,left,sample0,a3,0,3",
				"block conformality K8,d5,left,sample0,a3,0,4",
				"block conformality K8,d5,left,sample0,a3,0,5",
				"block conformality K8,d5,left,sample0,a3,0,6",
				"block conformality K8,d5,left,sample0,a3,0,7",
				"block conformality K8,d5,left,sample0,a3,1,1",
				"block conformality K8,d5,left,sample0,a3,1,2",
				"block conformality K8,d5,left,sample0,a3,1,3",
				"block conformality K8,d5,left,sample0,a3,1,4",
				"block conformality K8,d5,left,sample0,a3,1,5",
				"block conformality K8,d5,left,sample0,a3,1,6",
				"block conformality K8,d5,left,sample0,a3,1,7",
				"block conformality K8,d5,left,sample0,a3,2,2",
				"block conformality K8,d5,left,sample0,a3,2,3",
				"block conformality K8,d5,left,sample0,a3,2,4",
				"block conformality K8,d5,left,sample0,a3,2,5",
				"block conformality K8,d5,left,sample0,a3,2,6",
				"block conformality K8,d5,left,sample0,a3,2,7",
				"block conformality K8,d5,left,sample0,a3,3,3",
				"block conformality K8,d5,left,sample0,a3,3,4",
				"block conformality K8,d5,left,sample0,a3,3,5",
				"block conformality K8,d5,left,sample0,a3,3,6",
				"block conformality K8,d5,left,sample0,a3,3,7",
				"block conformality K8,d5,left,sample0,a3,4,4",
				"block conformality K8,d5,left,sample0,a3,4,5",
				"block conformality K8,d5,left,sample0,a3,4,6",
				"block conformality K8,d5,left,sample0,a3,4,7",
				"block conformality K8,d5,left,sample0,a3,5,5",
				"block conformality K8,d5,left,sample0,a3,5,6",
				"block conformality K8,d5,left,sample0,a3,5,7",
				"block conformality K8,d5,left,sample0,a3,6,6",
				"block conformality K8,d5,left,sample0,a3,6,7",
				"block conformality K8,d5,left,sample0,a3,7,7",
				"block Euler K8,d5,left,sample0,a3",
				"block conformality K8,d5,left,sample0,a4,0,0",
				"block conformality K8,d5,left,sample0,a4,0,1",
				"block conformality K8,d5,left,sample0,a4,0,2",
				"block conformality K8,d5,left,sample0,a4,0,3",
				"block conformality K8,d5,left,sample0,a4,0,4",
				"block conformality K8,d5,left,sample0,a4,0,5",
				"block conformality K8,d5,left,sample0,a4,0,6",
				"block conformality K8,d5,left,sample0,a4,0,7",
				"block conformality K8,d5,left,sample0,a4,1,1",
				"block conformality K8,d5,left,sample0,a4,1,2",
				"block conformality K8,d5,left,sample0,a4,1,3",
				"block conformality K8,d5,left,sample0,a4,1,4",
				"block conformality K8,d5,left,sample0,a4,1,5",
				"block conformality K8,d5,left,sample0,a4,1,6",
				"block conformality K8,d5,left,sample0,a4,1,7",
				"block conformality K8,d5,left,sample0,a4,2,2",
				"block conformality K8,d5,left,sample0,a4,2,3",
				"block conformality K8,d5,left,sample0,a4,2,4",
				"block conformality K8,d5,left,sample0,a4,2,5",
				"block conformality K8,d5,left,sample0,a4,2,6",
				"block conformality K8,d5,left,sample0,a4,2,7",
				"block conformality K8,d5,left,sample0,a4,3,3",
				"block conformality K8,d5,left,sample0,a4,3,4",
				"block conformality K8,d5,left,sample0,a4,3,5",
				"block conformality K8,d5,left,sample0,a4,3,6",
				"block conformality K8,d5,left,sample0,a4,3,7",
				"block conformality K8,d5,left,sample0,a4,4,4",
				"block conformality K8,d5,left,sample0,a4,4,5",
				"block conformality K8,d5,left,sample0,a4,4,6",
				"block conformality K8,d5,left,sample0,a4,4,7",
				"block conformality K8,d5,left,sample0,a4,5,5",
				"block conformality K8,d5,left,sample0,a4,5,6",
				"block conformality K8,d5,left,sample0,a4,5,7",
				"block conformality K8,d5,left,sample0,a4,6,6",
				"block conformality K8,d5,left,sample0,a4,6,7",
				"block conformality K8,d5,left,sample0,a4,7,7",
				"block Euler K8,d5,left,sample0,a4",
				"scalar gradient K8,d5,left,sample0",
				"norm K8,d5,left,sample1",
				"block conformality K8,d5,left,sample1,a0,0,0",
				"block conformality K8,d5,left,sample1,a0,0,1",
				"block conformality K8,d5,left,sample1,a0,0,2",
				"block conformality K8,d5,left,sample1,a0,0,3",
				"block conformality K8,d5,left,sample1,a0,0,4",
				"block conformality K8,d5,left,sample1,a0,0,5",
				"block conformality K8,d5,left,sample1,a0,0,6",
				"block conformality K8,d5,left,sample1,a0,0,7",
				"block conformality K8,d5,left,sample1,a0,1,1",
				"block conformality K8,d5,left,sample1,a0,1,2",
				"block conformality K8,d5,left,sample1,a0,1,3",
				"block conformality K8,d5,left,sample1,a0,1,4",
				"block conformality K8,d5,left,sample1,a0,1,5",
				"block conformality K8,d5,left,sample1,a0,1,6",
				"block conformality K8,d5,left,sample1,a0,1,7",
				"block conformality K8,d5,left,sample1,a0,2,2",
				"block conformality K8,d5,left,sample1,a0,2,3",
				"block conformality K8,d5,left,sample1,a0,2,4",
				"block conformality K8,d5,left,sample1,a0,2,5",
				"block conformality K8,d5,left,sample1,a0,2,6",
				"block conformality K8,d5,left,sample1,a0,2,7",
				"block conformality K8,d5,left,sample1,a0,3,3",
				"block conformality K8,d5,left,sample1,a0,3,4",
				"block conformality K8,d5,left,sample1,a0,3,5",
				"block conformality K8,d5,left,sample1,a0,3,6",
				"block conformality K8,d5,left,sample1,a0,3,7",
				"block conformality K8,d5,left,sample1,a0,4,4",
				"block conformality K8,d5,left,sample1,a0,4,5",
				"block conformality K8,d5,left,sample1,a0,4,6",
				"block conformality K8,d5,left,sample1,a0,4,7",
				"block conformality K8,d5,left,sample1,a0,5,5",
				"block conformality K8,d5,left,sample1,a0,5,6",
				"block conformality K8,d5,left,sample1,a0,5,7",
				"block conformality K8,d5,left,sample1,a0,6,6",
				"block conformality K8,d5,left,sample1,a0,6,7",
				"block conformality K8,d5,left,sample1,a0,7,7",
				"block Euler K8,d5,left,sample1,a0",
				"block conformality K8,d5,left,sample1,a1,0,0",
				"block conformality K8,d5,left,sample1,a1,0,1",
				"block conformality K8,d5,left,sample1,a1,0,2",
				"block conformality K8,d5,left,sample1,a1,0,3",
				"block conformality K8,d5,left,sample1,a1,0,4",
				"block conformality K8,d5,left,sample1,a1,0,5",
				"block conformality K8,d5,left,sample1,a1,0,6",
				"block conformality K8,d5,left,sample1,a1,0,7",
				"block conformality K8,d5,left,sample1,a1,1,1",
				"block conformality K8,d5,left,sample1,a1,1,2",
				"block conformality K8,d5,left,sample1,a1,1,3",
				"block conformality K8,d5,left,sample1,a1,1,4",
				"block conformality K8,d5,left,sample1,a1,1,5",
				"block conformality K8,d5,left,sample1,a1,1,6",
				"block conformality K8,d5,left,sample1,a1,1,7",
				"block conformality K8,d5,left,sample1,a1,2,2",
				"block conformality K8,d5,left,sample1,a1,2,3",
				"block conformality K8,d5,left,sample1,a1,2,4",
				"block conformality K8,d5,left,sample1,a1,2,5",
				"block conformality K8,d5,left,sample1,a1,2,6",
				"block conformality K8,d5,left,sample1,a1,2,7",
				"block conformality K8,d5,left,sample1,a1,3,3",
				"block conformality K8,d5,left,sample1,a1,3,4",
				"block conformality K8,d5,left,sample1,a1,3,5",
				"block conformality K8,d5,left,sample1,a1,3,6",
				"block conformality K8,d5,left,sample1,a1,3,7",
				"block conformality K8,d5,left,sample1,a1,4,4",
				"block conformality K8,d5,left,sample1,a1,4,5",
				"block conformality K8,d5,left,sample1,a1,4,6",
				"block conformality K8,d5,left,sample1,a1,4,7",
				"block conformality K8,d5,left,sample1,a1,5,5",
				"block conformality K8,d5,left,sample1,a1,5,6",
				"block conformality K8,d5,left,sample1,a1,5,7",
				"block conformality K8,d5,left,sample1,a1,6,6",
				"block conformality K8,d5,left,sample1,a1,6,7",
				"block conformality K8,d5,left,sample1,a1,7,7",
				"block Euler K8,d5,left,sample1,a1",
				"block conformality K8,d5,left,sample1,a2,0,0",
				"block conformality K8,d5,left,sample1,a2,0,1",
				"block conformality K8,d5,left,sample1,a2,0,2",
				"block conformality K8,d5,left,sample1,a2,0,3",
				"block conformality K8,d5,left,sample1,a2,0,4",
				"block conformality K8,d5,left,sample1,a2,0,5",
				"block conformality K8,d5,left,sample1,a2,0,6",
				"block conformality K8,d5,left,sample1,a2,0,7",
				"block conformality K8,d5,left,sample1,a2,1,1",
				"block conformality K8,d5,left,sample1,a2,1,2",
				"block conformality K8,d5,left,sample1,a2,1,3",
				"block conformality K8,d5,left,sample1,a2,1,4",
				"block conformality K8,d5,left,sample1,a2,1,5",
				"block conformality K8,d5,left,sample1,a2,1,6",
				"block conformality K8,d5,left,sample1,a2,1,7",
				"block conformality K8,d5,left,sample1,a2,2,2",
				"block conformality K8,d5,left,sample1,a2,2,3",
				"block conformality K8,d5,left,sample1,a2,2,4",
				"block conformality K8,d5,left,sample1,a2,2,5",
				"block conformality K8,d5,left,sample1,a2,2,6",
				"block conformality K8,d5,left,sample1,a2,2,7",
				"block conformality K8,d5,left,sample1,a2,3,3",
				"block conformality K8,d5,left,sample1,a2,3,4",
				"block conformality K8,d5,left,sample1,a2,3,5",
				"block conformality K8,d5,left,sample1,a2,3,6",
				"block conformality K8,d5,left,sample1,a2,3,7",
				"block conformality K8,d5,left,sample1,a2,4,4",
				"block conformality K8,d5,left,sample1,a2,4,5",
				"block conformality K8,d5,left,sample1,a2,4,6",
				"block conformality K8,d5,left,sample1,a2,4,7",
				"block conformality K8,d5,left,sample1,a2,5,5",
				"block conformality K8,d5,left,sample1,a2,5,6",
				"block conformality K8,d5,left,sample1,a2,5,7",
				"block conformality K8,d5,left,sample1,a2,6,6",
				"block conformality K8,d5,left,sample1,a2,6,7",
				"block conformality K8,d5,left,sample1,a2,7,7",
				"block Euler K8,d5,left,sample1,a2",
				"block conformality K8,d5,left,sample1,a3,0,0",
				"block conformality K8,d5,left,sample1,a3,0,1",
				"block conformality K8,d5,left,sample1,a3,0,2",
				"block conformality K8,d5,left,sample1,a3,0,3",
				"block conformality K8,d5,left,sample1,a3,0,4",
				"block conformality K8,d5,left,sample1,a3,0,5",
				"block conformality K8,d5,left,sample1,a3,0,6",
				"block conformality K8,d5,left,sample1,a3,0,7",
				"block conformality K8,d5,left,sample1,a3,1,1",
				"block conformality K8,d5,left,sample1,a3,1,2",
				"block conformality K8,d5,left,sample1,a3,1,3",
				"block conformality K8,d5,left,sample1,a3,1,4",
				"block conformality K8,d5,left,sample1,a3,1,5",
				"block conformality K8,d5,left,sample1,a3,1,6",
				"block conformality K8,d5,left,sample1,a3,1,7",
				"block conformality K8,d5,left,sample1,a3,2,2",
				"block conformality K8,d5,left,sample1,a3,2,3",
				"block conformality K8,d5,left,sample1,a3,2,4",
				"block conformality K8,d5,left,sample1,a3,2,5",
				"block conformality K8,d5,left,sample1,a3,2,6",
				"block conformality K8,d5,left,sample1,a3,2,7",
				"block conformality K8,d5,left,sample1,a3,3,3",
				"block conformality K8,d5,left,sample1,a3,3,4",
				"block conformality K8,d5,left,sample1,a3,3,5",
				"block conformality K8,d5,left,sample1,a3,3,6",
				"block conformality K8,d5,left,sample1,a3,3,7",
				"block conformality K8,d5,left,sample1,a3,4,4",
				"block conformality K8,d5,left,sample1,a3,4,5",
				"block conformality K8,d5,left,sample1,a3,4,6",
				"block conformality K8,d5,left,sample1,a3,4,7",
				"block conformality K8,d5,left,sample1,a3,5,5",
				"block conformality K8,d5,left,sample1,a3,5,6",
				"block conformality K8,d5,left,sample1,a3,5,7",
				"block conformality K8,d5,left,sample1,a3,6,6",
				"block conformality K8,d5,left,sample1,a3,6,7",
				"block conformality K8,d5,left,sample1,a3,7,7",
				"block Euler K8,d5,left,sample1,a3",
				"block conformality K8,d5,left,sample1,a4,0,0",
				"block conformality K8,d5,left,sample1,a4,0,1",
				"block conformality K8,d5,left,sample1,a4,0,2",
				"block conformality K8,d5,left,sample1,a4,0,3",
				"block conformality K8,d5,left,sample1,a4,0,4",
				"block conformality K8,d5,left,sample1,a4,0,5",
				"block conformality K8,d5,left,sample1,a4,0,6",
				"block conformality K8,d5,left,sample1,a4,0,7",
				"block conformality K8,d5,left,sample1,a4,1,1",
				"block conformality K8,d5,left,sample1,a4,1,2",
				"block conformality K8,d5,left,sample1,a4,1,3",
				"block conformality K8,d5,left,sample1,a4,1,4",
				"block conformality K8,d5,left,sample1,a4,1,5",
				"block conformality K8,d5,left,sample1,a4,1,6",
				"block conformality K8,d5,left,sample1,a4,1,7",
				"block conformality K8,d5,left,sample1,a4,2,2",
				"block conformality K8,d5,left,sample1,a4,2,3",
				"block conformality K8,d5,left,sample1,a4,2,4",
				"block conformality K8,d5,left,sample1,a4,2,5",
				"block conformality K8,d5,left,sample1,a4,2,6",
				"block conformality K8,d5,left,sample1,a4,2,7",
				"block conformality K8,d5,left,sample1,a4,3,3",
				"block conformality K8,d5,left,sample1,a4,3,4",
				"block conformality K8,d5,left,sample1,a4,3,5",
				"block conformality K8,d5,left,sample1,a4,3,6",
				"block conformality K8,d5,left,sample1,a4,3,7",
				"block conformality K8,d5,left,sample1,a4,4,4",
				"block conformality K8,d5,left,sample1,a4,4,5",
				"block conformality K8,d5,left,sample1,a4,4,6",
				"block conformality K8,d5,left,sample1,a4,4,7",
				"block conformality K8,d5,left,sample1,a4,5,5",
				"block conformality K8,d5,left,sample1,a4,5,6",
				"block conformality K8,d5,left,sample1,a4,5,7",
				"block conformality K8,d5,left,sample1,a4,6,6",
				"block conformality K8,d5,left,sample1,a4,6,7",
				"block conformality K8,d5,left,sample1,a4,7,7",
				"block Euler K8,d5,left,sample1,a4",
				"scalar gradient K8,d5,left,sample1",
				"norm K8,d5,right,sample0",
				"block conformality K8,d5,right,sample0,a0,0,0",
				"block conformality K8,d5,right,sample0,a0,0,1",
				"block conformality K8,d5,right,sample0,a0,0,2",
				"block conformality K8,d5,right,sample0,a0,0,3",
				"block conformality K8,d5,right,sample0,a0,0,4",
				"block conformality K8,d5,right,sample0,a0,0,5",
				"block conformality K8,d5,right,sample0,a0,0,6",
				"block conformality K8,d5,right,sample0,a0,0,7",
				"block conformality K8,d5,right,sample0,a0,1,1",
				"block conformality K8,d5,right,sample0,a0,1,2",
				"block conformality K8,d5,right,sample0,a0,1,3",
				"block conformality K8,d5,right,sample0,a0,1,4",
				"block conformality K8,d5,right,sample0,a0,1,5",
				"block conformality K8,d5,right,sample0,a0,1,6",
				"block conformality K8,d5,right,sample0,a0,1,7",
				"block conformality K8,d5,right,sample0,a0,2,2",
				"block conformality K8,d5,right,sample0,a0,2,3",
				"block conformality K8,d5,right,sample0,a0,2,4",
				"block conformality K8,d5,right,sample0,a0,2,5",
				"block conformality K8,d5,right,sample0,a0,2,6",
				"block conformality K8,d5,right,sample0,a0,2,7",
				"block conformality K8,d5,right,sample0,a0,3,3",
				"block conformality K8,d5,right,sample0,a0,3,4",
				"block conformality K8,d5,right,sample0,a0,3,5",
				"block conformality K8,d5,right,sample0,a0,3,6",
				"block conformality K8,d5,right,sample0,a0,3,7",
				"block conformality K8,d5,right,sample0,a0,4,4",
				"block conformality K8,d5,right,sample0,a0,4,5",
				"block conformality K8,d5,right,sample0,a0,4,6",
				"block conformality K8,d5,right,sample0,a0,4,7",
				"block conformality K8,d5,right,sample0,a0,5,5",
				"block conformality K8,d5,right,sample0,a0,5,6",
				"block conformality K8,d5,right,sample0,a0,5,7",
				"block conformality K8,d5,right,sample0,a0,6,6",
				"block conformality K8,d5,right,sample0,a0,6,7",
				"block conformality K8,d5,right,sample0,a0,7,7",
				"block Euler K8,d5,right,sample0,a0",
				"block conformality K8,d5,right,sample0,a1,0,0",
				"block conformality K8,d5,right,sample0,a1,0,1",
				"block conformality K8,d5,right,sample0,a1,0,2",
				"block conformality K8,d5,right,sample0,a1,0,3",
				"block conformality K8,d5,right,sample0,a1,0,4",
				"block conformality K8,d5,right,sample0,a1,0,5",
				"block conformality K8,d5,right,sample0,a1,0,6",
				"block conformality K8,d5,right,sample0,a1,0,7",
				"block conformality K8,d5,right,sample0,a1,1,1",
				"block conformality K8,d5,right,sample0,a1,1,2",
				"block conformality K8,d5,right,sample0,a1,1,3",
				"block conformality K8,d5,right,sample0,a1,1,4",
				"block conformality K8,d5,right,sample0,a1,1,5",
				"block conformality K8,d5,right,sample0,a1,1,6",
				"block conformality K8,d5,right,sample0,a1,1,7",
				"block conformality K8,d5,right,sample0,a1,2,2",
				"block conformality K8,d5,right,sample0,a1,2,3",
				"block conformality K8,d5,right,sample0,a1,2,4",
				"block conformality K8,d5,right,sample0,a1,2,5",
				"block conformality K8,d5,right,sample0,a1,2,6",
				"block conformality K8,d5,right,sample0,a1,2,7",
				"block conformality K8,d5,right,sample0,a1,3,3",
				"block conformality K8,d5,right,sample0,a1,3,4",
				"block conformality K8,d5,right,sample0,a1,3,5",
				"block conformality K8,d5,right,sample0,a1,3,6",
				"block conformality K8,d5,right,sample0,a1,3,7",
				"block conformality K8,d5,right,sample0,a1,4,4",
				"block conformality K8,d5,right,sample0,a1,4,5",
				"block conformality K8,d5,right,sample0,a1,4,6",
				"block conformality K8,d5,right,sample0,a1,4,7",
				"block conformality K8,d5,right,sample0,a1,5,5",
				"block conformality K8,d5,right,sample0,a1,5,6",
				"block conformality K8,d5,right,sample0,a1,5,7",
				"block conformality K8,d5,right,sample0,a1,6,6",
				"block conformality K8,d5,right,sample0,a1,6,7",
				"block conformality K8,d5,right,sample0,a1,7,7",
				"block Euler K8,d5,right,sample0,a1",
				"block conformality K8,d5,right,sample0,a2,0,0",
				"block conformality K8,d5,right,sample0,a2,0,1",
				"block conformality K8,d5,right,sample0,a2,0,2",
				"block conformality K8,d5,right,sample0,a2,0,3",
				"block conformality K8,d5,right,sample0,a2,0,4",
				"block conformality K8,d5,right,sample0,a2,0,5",
				"block conformality K8,d5,right,sample0,a2,0,6",
				"block conformality K8,d5,right,sample0,a2,0,7",
				"block conformality K8,d5,right,sample0,a2,1,1",
				"block conformality K8,d5,right,sample0,a2,1,2",
				"block conformality K8,d5,right,sample0,a2,1,3",
				"block conformality K8,d5,right,sample0,a2,1,4",
				"block conformality K8,d5,right,sample0,a2,1,5",
				"block conformality K8,d5,right,sample0,a2,1,6",
				"block conformality K8,d5,right,sample0,a2,1,7",
				"block conformality K8,d5,right,sample0,a2,2,2",
				"block conformality K8,d5,right,sample0,a2,2,3",
				"block conformality K8,d5,right,sample0,a2,2,4",
				"block conformality K8,d5,right,sample0,a2,2,5",
				"block conformality K8,d5,right,sample0,a2,2,6",
				"block conformality K8,d5,right,sample0,a2,2,7",
				"block conformality K8,d5,right,sample0,a2,3,3",
				"block conformality K8,d5,right,sample0,a2,3,4",
				"block conformality K8,d5,right,sample0,a2,3,5",
				"block conformality K8,d5,right,sample0,a2,3,6",
				"block conformality K8,d5,right,sample0,a2,3,7",
				"block conformality K8,d5,right,sample0,a2,4,4",
				"block conformality K8,d5,right,sample0,a2,4,5",
				"block conformality K8,d5,right,sample0,a2,4,6",
				"block conformality K8,d5,right,sample0,a2,4,7",
				"block conformality K8,d5,right,sample0,a2,5,5",
				"block conformality K8,d5,right,sample0,a2,5,6",
				"block conformality K8,d5,right,sample0,a2,5,7",
				"block conformality K8,d5,right,sample0,a2,6,6",
				"block conformality K8,d5,right,sample0,a2,6,7",
				"block conformality K8,d5,right,sample0,a2,7,7",
				"block Euler K8,d5,right,sample0,a2",
				"block conformality K8,d5,right,sample0,a3,0,0",
				"block conformality K8,d5,right,sample0,a3,0,1",
				"block conformality K8,d5,right,sample0,a3,0,2",
				"block conformality K8,d5,right,sample0,a3,0,3",
				"block conformality K8,d5,right,sample0,a3,0,4",
				"block conformality K8,d5,right,sample0,a3,0,5",
				"block conformality K8,d5,right,sample0,a3,0,6",
				"block conformality K8,d5,right,sample0,a3,0,7",
				"block conformality K8,d5,right,sample0,a3,1,1",
				"block conformality K8,d5,right,sample0,a3,1,2",
				"block conformality K8,d5,right,sample0,a3,1,3",
				"block conformality K8,d5,right,sample0,a3,1,4",
				"block conformality K8,d5,right,sample0,a3,1,5",
				"block conformality K8,d5,right,sample0,a3,1,6",
				"block conformality K8,d5,right,sample0,a3,1,7",
				"block conformality K8,d5,right,sample0,a3,2,2",
				"block conformality K8,d5,right,sample0,a3,2,3",
				"block conformality K8,d5,right,sample0,a3,2,4",
				"block conformality K8,d5,right,sample0,a3,2,5",
				"block conformality K8,d5,right,sample0,a3,2,6",
				"block conformality K8,d5,right,sample0,a3,2,7",
				"block conformality K8,d5,right,sample0,a3,3,3",
				"block conformality K8,d5,right,sample0,a3,3,4",
				"block conformality K8,d5,right,sample0,a3,3,5",
				"block conformality K8,d5,right,sample0,a3,3,6",
				"block conformality K8,d5,right,sample0,a3,3,7",
				"block conformality K8,d5,right,sample0,a3,4,4",
				"block conformality K8,d5,right,sample0,a3,4,5",
				"block conformality K8,d5,right,sample0,a3,4,6",
				"block conformality K8,d5,right,sample0,a3,4,7",
				"block conformality K8,d5,right,sample0,a3,5,5",
				"block conformality K8,d5,right,sample0,a3,5,6",
				"block conformality K8,d5,right,sample0,a3,5,7",
				"block conformality K8,d5,right,sample0,a3,6,6",
				"block conformality K8,d5,right,sample0,a3,6,7",
				"block conformality K8,d5,right,sample0,a3,7,7",
				"block Euler K8,d5,right,sample0,a3",
				"block conformality K8,d5,right,sample0,a4,0,0",
				"block conformality K8,d5,right,sample0,a4,0,1",
				"block conformality K8,d5,right,sample0,a4,0,2",
				"block conformality K8,d5,right,sample0,a4,0,3",
				"block conformality K8,d5,right,sample0,a4,0,4",
				"block conformality K8,d5,right,sample0,a4,0,5",
				"block conformality K8,d5,right,sample0,a4,0,6",
				"block conformality K8,d5,right,sample0,a4,0,7",
				"block conformality K8,d5,right,sample0,a4,1,1",
				"block conformality K8,d5,right,sample0,a4,1,2",
				"block conformality K8,d5,right,sample0,a4,1,3",
				"block conformality K8,d5,right,sample0,a4,1,4",
				"block conformality K8,d5,right,sample0,a4,1,5",
				"block conformality K8,d5,right,sample0,a4,1,6",
				"block conformality K8,d5,right,sample0,a4,1,7",
				"block conformality K8,d5,right,sample0,a4,2,2",
				"block conformality K8,d5,right,sample0,a4,2,3",
				"block conformality K8,d5,right,sample0,a4,2,4",
				"block conformality K8,d5,right,sample0,a4,2,5",
				"block conformality K8,d5,right,sample0,a4,2,6",
				"block conformality K8,d5,right,sample0,a4,2,7",
				"block conformality K8,d5,right,sample0,a4,3,3",
				"block conformality K8,d5,right,sample0,a4,3,4",
				"block conformality K8,d5,right,sample0,a4,3,5",
				"block conformality K8,d5,right,sample0,a4,3,6",
				"block conformality K8,d5,right,sample0,a4,3,7",
				"block conformality K8,d5,right,sample0,a4,4,4",
				"block conformality K8,d5,right,sample0,a4,4,5",
				"block conformality K8,d5,right,sample0,a4,4,6",
				"block conformality K8,d5,right,sample0,a4,4,7",
				"block conformality K8,d5,right,sample0,a4,5,5",
				"block conformality K8,d5,right,sample0,a4,5,6",
				"block conformality K8,d5,right,sample0,a4,5,7",
				"block conformality K8,d5,right,sample0,a4,6,6",
				"block conformality K8,d5,right,sample0,a4,6,7",
				"block conformality K8,d5,right,sample0,a4,7,7",
				"block Euler K8,d5,right,sample0,a4",
				"scalar gradient K8,d5,right,sample0",
				"norm K8,d5,right,sample1",
				"block conformality K8,d5,right,sample1,a0,0,0",
				"block conformality K8,d5,right,sample1,a0,0,1",
				"block conformality K8,d5,right,sample1,a0,0,2",
				"block conformality K8,d5,right,sample1,a0,0,3",
				"block conformality K8,d5,right,sample1,a0,0,4",
				"block conformality K8,d5,right,sample1,a0,0,5",
				"block conformality K8,d5,right,sample1,a0,0,6",
				"block conformality K8,d5,right,sample1,a0,0,7",
				"block conformality K8,d5,right,sample1,a0,1,1",
				"block conformality K8,d5,right,sample1,a0,1,2",
				"block conformality K8,d5,right,sample1,a0,1,3",
				"block conformality K8,d5,right,sample1,a0,1,4",
				"block conformality K8,d5,right,sample1,a0,1,5",
				"block conformality K8,d5,right,sample1,a0,1,6",
				"block conformality K8,d5,right,sample1,a0,1,7",
				"block conformality K8,d5,right,sample1,a0,2,2",
				"block conformality K8,d5,right,sample1,a0,2,3",
				"block conformality K8,d5,right,sample1,a0,2,4",
				"block conformality K8,d5,right,sample1,a0,2,5",
				"block conformality K8,d5,right,sample1,a0,2,6",
				"block conformality K8,d5,right,sample1,a0,2,7",
				"block conformality K8,d5,right,sample1,a0,3,3",
				"block conformality K8,d5,right,sample1,a0,3,4",
				"block conformality K8,d5,right,sample1,a0,3,5",
				"block conformality K8,d5,right,sample1,a0,3,6",
				"block conformality K8,d5,right,sample1,a0,3,7",
				"block conformality K8,d5,right,sample1,a0,4,4",
				"block conformality K8,d5,right,sample1,a0,4,5",
				"block conformality K8,d5,right,sample1,a0,4,6",
				"block conformality K8,d5,right,sample1,a0,4,7",
				"block conformality K8,d5,right,sample1,a0,5,5",
				"block conformality K8,d5,right,sample1,a0,5,6",
				"block conformality K8,d5,right,sample1,a0,5,7",
				"block conformality K8,d5,right,sample1,a0,6,6",
				"block conformality K8,d5,right,sample1,a0,6,7",
				"block conformality K8,d5,right,sample1,a0,7,7",
				"block Euler K8,d5,right,sample1,a0",
				"block conformality K8,d5,right,sample1,a1,0,0",
				"block conformality K8,d5,right,sample1,a1,0,1",
				"block conformality K8,d5,right,sample1,a1,0,2",
				"block conformality K8,d5,right,sample1,a1,0,3",
				"block conformality K8,d5,right,sample1,a1,0,4",
				"block conformality K8,d5,right,sample1,a1,0,5",
				"block conformality K8,d5,right,sample1,a1,0,6",
				"block conformality K8,d5,right,sample1,a1,0,7",
				"block conformality K8,d5,right,sample1,a1,1,1",
				"block conformality K8,d5,right,sample1,a1,1,2",
				"block conformality K8,d5,right,sample1,a1,1,3",
				"block conformality K8,d5,right,sample1,a1,1,4",
				"block conformality K8,d5,right,sample1,a1,1,5",
				"block conformality K8,d5,right,sample1,a1,1,6",
				"block conformality K8,d5,right,sample1,a1,1,7",
				"block conformality K8,d5,right,sample1,a1,2,2",
				"block conformality K8,d5,right,sample1,a1,2,3",
				"block conformality K8,d5,right,sample1,a1,2,4",
				"block conformality K8,d5,right,sample1,a1,2,5",
				"block conformality K8,d5,right,sample1,a1,2,6",
				"block conformality K8,d5,right,sample1,a1,2,7",
				"block conformality K8,d5,right,sample1,a1,3,3",
				"block conformality K8,d5,right,sample1,a1,3,4",
				"block conformality K8,d5,right,sample1,a1,3,5",
				"block conformality K8,d5,right,sample1,a1,3,6",
				"block conformality K8,d5,right,sample1,a1,3,7",
				"block conformality K8,d5,right,sample1,a1,4,4",
				"block conformality K8,d5,right,sample1,a1,4,5",
				"block conformality K8,d5,right,sample1,a1,4,6",
				"block conformality K8,d5,right,sample1,a1,4,7",
				"block conformality K8,d5,right,sample1,a1,5,5",
				"block conformality K8,d5,right,sample1,a1,5,6",
				"block conformality K8,d5,right,sample1,a1,5,7",
				"block conformality K8,d5,right,sample1,a1,6,6",
				"block conformality K8,d5,right,sample1,a1,6,7",
				"block conformality K8,d5,right,sample1,a1,7,7",
				"block Euler K8,d5,right,sample1,a1",
				"block conformality K8,d5,right,sample1,a2,0,0",
				"block conformality K8,d5,right,sample1,a2,0,1",
				"block conformality K8,d5,right,sample1,a2,0,2",
				"block conformality K8,d5,right,sample1,a2,0,3",
				"block conformality K8,d5,right,sample1,a2,0,4",
				"block conformality K8,d5,right,sample1,a2,0,5",
				"block conformality K8,d5,right,sample1,a2,0,6",
				"block conformality K8,d5,right,sample1,a2,0,7",
				"block conformality K8,d5,right,sample1,a2,1,1",
				"block conformality K8,d5,right,sample1,a2,1,2",
				"block conformality K8,d5,right,sample1,a2,1,3",
				"block conformality K8,d5,right,sample1,a2,1,4",
				"block conformality K8,d5,right,sample1,a2,1,5",
				"block conformality K8,d5,right,sample1,a2,1,6",
				"block conformality K8,d5,right,sample1,a2,1,7",
				"block conformality K8,d5,right,sample1,a2,2,2",
				"block conformality K8,d5,right,sample1,a2,2,3",
				"block conformality K8,d5,right,sample1,a2,2,4",
				"block conformality K8,d5,right,sample1,a2,2,5",
				"block conformality K8,d5,right,sample1,a2,2,6",
				"block conformality K8,d5,right,sample1,a2,2,7",
				"block conformality K8,d5,right,sample1,a2,3,3",
				"block conformality K8,d5,right,sample1,a2,3,4",
				"block conformality K8,d5,right,sample1,a2,3,5",
				"block conformality K8,d5,right,sample1,a2,3,6",
				"block conformality K8,d5,right,sample1,a2,3,7",
				"block conformality K8,d5,right,sample1,a2,4,4",
				"block conformality K8,d5,right,sample1,a2,4,5",
				"block conformality K8,d5,right,sample1,a2,4,6",
				"block conformality K8,d5,right,sample1,a2,4,7",
				"block conformality K8,d5,right,sample1,a2,5,5",
				"block conformality K8,d5,right,sample1,a2,5,6",
				"block conformality K8,d5,right,sample1,a2,5,7",
				"block conformality K8,d5,right,sample1,a2,6,6",
				"block conformality K8,d5,right,sample1,a2,6,7",
				"block conformality K8,d5,right,sample1,a2,7,7",
				"block Euler K8,d5,right,sample1,a2",
				"block conformality K8,d5,right,sample1,a3,0,0",
				"block conformality K8,d5,right,sample1,a3,0,1",
				"block conformality K8,d5,right,sample1,a3,0,2",
				"block conformality K8,d5,right,sample1,a3,0,3",
				"block conformality K8,d5,right,sample1,a3,0,4",
				"block conformality K8,d5,right,sample1,a3,0,5",
				"block conformality K8,d5,right,sample1,a3,0,6",
				"block conformality K8,d5,right,sample1,a3,0,7",
				"block conformality K8,d5,right,sample1,a3,1,1",
				"block conformality K8,d5,right,sample1,a3,1,2",
				"block conformality K8,d5,right,sample1,a3,1,3",
				"block conformality K8,d5,right,sample1,a3,1,4",
				"block conformality K8,d5,right,sample1,a3,1,5",
				"block conformality K8,d5,right,sample1,a3,1,6",
				"block conformality K8,d5,right,sample1,a3,1,7",
				"block conformality K8,d5,right,sample1,a3,2,2",
				"block conformality K8,d5,right,sample1,a3,2,3",
				"block conformality K8,d5,right,sample1,a3,2,4",
				"block conformality K8,d5,right,sample1,a3,2,5",
				"block conformality K8,d5,right,sample1,a3,2,6",
				"block conformality K8,d5,right,sample1,a3,2,7",
				"block conformality K8,d5,right,sample1,a3,3,3",
				"block conformality K8,d5,right,sample1,a3,3,4",
				"block conformality K8,d5,right,sample1,a3,3,5",
				"block conformality K8,d5,right,sample1,a3,3,6",
				"block conformality K8,d5,right,sample1,a3,3,7",
				"block conformality K8,d5,right,sample1,a3,4,4",
				"block conformality K8,d5,right,sample1,a3,4,5",
				"block conformality K8,d5,right,sample1,a3,4,6",
				"block conformality K8,d5,right,sample1,a3,4,7",
				"block conformality K8,d5,right,sample1,a3,5,5",
				"block conformality K8,d5,right,sample1,a3,5,6",
				"block conformality K8,d5,right,sample1,a3,5,7",
				"block conformality K8,d5,right,sample1,a3,6,6",
				"block conformality K8,d5,right,sample1,a3,6,7",
				"block conformality K8,d5,right,sample1,a3,7,7",
				"block Euler K8,d5,right,sample1,a3",
				"block conformality K8,d5,right,sample1,a4,0,0",
				"block conformality K8,d5,right,sample1,a4,0,1",
				"block conformality K8,d5,right,sample1,a4,0,2",
				"block conformality K8,d5,right,sample1,a4,0,3",
				"block conformality K8,d5,right,sample1,a4,0,4",
				"block conformality K8,d5,right,sample1,a4,0,5",
				"block conformality K8,d5,right,sample1,a4,0,6",
				"block conformality K8,d5,right,sample1,a4,0,7",
				"block conformality K8,d5,right,sample1,a4,1,1",
				"block conformality K8,d5,right,sample1,a4,1,2",
				"block conformality K8,d5,right,sample1,a4,1,3",
				"block conformality K8,d5,right,sample1,a4,1,4",
				"block conformality K8,d5,right,sample1,a4,1,5",
				"block conformality K8,d5,right,sample1,a4,1,6",
				"block conformality K8,d5,right,sample1,a4,1,7",
				"block conformality K8,d5,right,sample1,a4,2,2",
				"block conformality K8,d5,right,sample1,a4,2,3",
				"block conformality K8,d5,right,sample1,a4,2,4",
				"block conformality K8,d5,right,sample1,a4,2,5",
				"block conformality K8,d5,right,sample1,a4,2,6",
				"block conformality K8,d5,right,sample1,a4,2,7",
				"block conformality K8,d5,right,sample1,a4,3,3",
				"block conformality K8,d5,right,sample1,a4,3,4",
				"block conformality K8,d5,right,sample1,a4,3,5",
				"block conformality K8,d5,right,sample1,a4,3,6",
				"block conformality K8,d5,right,sample1,a4,3,7",
				"block conformality K8,d5,right,sample1,a4,4,4",
				"block conformality K8,d5,right,sample1,a4,4,5",
				"block conformality K8,d5,right,sample1,a4,4,6",
				"block conformality K8,d5,right,sample1,a4,4,7",
				"block conformality K8,d5,right,sample1,a4,5,5",
				"block conformality K8,d5,right,sample1,a4,5,6",
				"block conformality K8,d5,right,sample1,a4,5,7",
				"block conformality K8,d5,right,sample1,a4,6,6",
				"block conformality K8,d5,right,sample1,a4,6,7",
				"block conformality K8,d5,right,sample1,a4,7,7",
				"block Euler K8,d5,right,sample1,a4",
				"scalar gradient K8,d5,right,sample1",
				"norm K8,d5,balanced,sample0",
				"block conformality K8,d5,balanced,sample0,a0,0,0",
				"block conformality K8,d5,balanced,sample0,a0,0,1",
				"block conformality K8,d5,balanced,sample0,a0,0,2",
				"block conformality K8,d5,balanced,sample0,a0,0,3",
				"block conformality K8,d5,balanced,sample0,a0,0,4",
				"block conformality K8,d5,balanced,sample0,a0,0,5",
				"block conformality K8,d5,balanced,sample0,a0,0,6",
				"block conformality K8,d5,balanced,sample0,a0,0,7",
				"block conformality K8,d5,balanced,sample0,a0,1,1",
				"block conformality K8,d5,balanced,sample0,a0,1,2",
				"block conformality K8,d5,balanced,sample0,a0,1,3",
				"block conformality K8,d5,balanced,sample0,a0,1,4",
				"block conformality K8,d5,balanced,sample0,a0,1,5",
				"block conformality K8,d5,balanced,sample0,a0,1,6",
				"block conformality K8,d5,balanced,sample0,a0,1,7",
				"block conformality K8,d5,balanced,sample0,a0,2,2",
				"block conformality K8,d5,balanced,sample0,a0,2,3",
				"block conformality K8,d5,balanced,sample0,a0,2,4",
				"block conformality K8,d5,balanced,sample0,a0,2,5",
				"block conformality K8,d5,balanced,sample0,a0,2,6",
				"block conformality K8,d5,balanced,sample0,a0,2,7",
				"block conformality K8,d5,balanced,sample0,a0,3,3",
				"block conformality K8,d5,balanced,sample0,a0,3,4",
				"block conformality K8,d5,balanced,sample0,a0,3,5",
				"block conformality K8,d5,balanced,sample0,a0,3,6",
				"block conformality K8,d5,balanced,sample0,a0,3,7",
				"block conformality K8,d5,balanced,sample0,a0,4,4",
				"block conformality K8,d5,balanced,sample0,a0,4,5",
				"block conformality K8,d5,balanced,sample0,a0,4,6",
				"block conformality K8,d5,balanced,sample0,a0,4,7",
				"block conformality K8,d5,balanced,sample0,a0,5,5",
				"block conformality K8,d5,balanced,sample0,a0,5,6",
				"block conformality K8,d5,balanced,sample0,a0,5,7",
				"block conformality K8,d5,balanced,sample0,a0,6,6",
				"block conformality K8,d5,balanced,sample0,a0,6,7",
				"block conformality K8,d5,balanced,sample0,a0,7,7",
				"block Euler K8,d5,balanced,sample0,a0",
				"block conformality K8,d5,balanced,sample0,a1,0,0",
				"block conformality K8,d5,balanced,sample0,a1,0,1",
				"block conformality K8,d5,balanced,sample0,a1,0,2",
				"block conformality K8,d5,balanced,sample0,a1,0,3",
				"block conformality K8,d5,balanced,sample0,a1,0,4",
				"block conformality K8,d5,balanced,sample0,a1,0,5",
				"block conformality K8,d5,balanced,sample0,a1,0,6",
				"block conformality K8,d5,balanced,sample0,a1,0,7",
				"block conformality K8,d5,balanced,sample0,a1,1,1",
				"block conformality K8,d5,balanced,sample0,a1,1,2",
				"block conformality K8,d5,balanced,sample0,a1,1,3",
				"block conformality K8,d5,balanced,sample0,a1,1,4",
				"block conformality K8,d5,balanced,sample0,a1,1,5",
				"block conformality K8,d5,balanced,sample0,a1,1,6",
				"block conformality K8,d5,balanced,sample0,a1,1,7",
				"block conformality K8,d5,balanced,sample0,a1,2,2",
				"block conformality K8,d5,balanced,sample0,a1,2,3",
				"block conformality K8,d5,balanced,sample0,a1,2,4",
				"block conformality K8,d5,balanced,sample0,a1,2,5",
				"block conformality K8,d5,balanced,sample0,a1,2,6",
				"block conformality K8,d5,balanced,sample0,a1,2,7",
				"block conformality K8,d5,balanced,sample0,a1,3,3",
				"block conformality K8,d5,balanced,sample0,a1,3,4",
				"block conformality K8,d5,balanced,sample0,a1,3,5",
				"block conformality K8,d5,balanced,sample0,a1,3,6",
				"block conformality K8,d5,balanced,sample0,a1,3,7",
				"block conformality K8,d5,balanced,sample0,a1,4,4",
				"block conformality K8,d5,balanced,sample0,a1,4,5",
				"block conformality K8,d5,balanced,sample0,a1,4,6",
				"block conformality K8,d5,balanced,sample0,a1,4,7",
				"block conformality K8,d5,balanced,sample0,a1,5,5",
				"block conformality K8,d5,balanced,sample0,a1,5,6",
				"block conformality K8,d5,balanced,sample0,a1,5,7",
				"block conformality K8,d5,balanced,sample0,a1,6,6",
				"block conformality K8,d5,balanced,sample0,a1,6,7",
				"block conformality K8,d5,balanced,sample0,a1,7,7",
				"block Euler K8,d5,balanced,sample0,a1",
				"block conformality K8,d5,balanced,sample0,a2,0,0",
				"block conformality K8,d5,balanced,sample0,a2,0,1",
				"block conformality K8,d5,balanced,sample0,a2,0,2",
				"block conformality K8,d5,balanced,sample0,a2,0,3",
				"block conformality K8,d5,balanced,sample0,a2,0,4",
				"block conformality K8,d5,balanced,sample0,a2,0,5",
				"block conformality K8,d5,balanced,sample0,a2,0,6",
				"block conformality K8,d5,balanced,sample0,a2,0,7",
				"block conformality K8,d5,balanced,sample0,a2,1,1",
				"block conformality K8,d5,balanced,sample0,a2,1,2",
				"block conformality K8,d5,balanced,sample0,a2,1,3",
				"block conformality K8,d5,balanced,sample0,a2,1,4",
				"block conformality K8,d5,balanced,sample0,a2,1,5",
				"block conformality K8,d5,balanced,sample0,a2,1,6",
				"block conformality K8,d5,balanced,sample0,a2,1,7",
				"block conformality K8,d5,balanced,sample0,a2,2,2",
				"block conformality K8,d5,balanced,sample0,a2,2,3",
				"block conformality K8,d5,balanced,sample0,a2,2,4",
				"block conformality K8,d5,balanced,sample0,a2,2,5",
				"block conformality K8,d5,balanced,sample0,a2,2,6",
				"block conformality K8,d5,balanced,sample0,a2,2,7",
				"block conformality K8,d5,balanced,sample0,a2,3,3",
				"block conformality K8,d5,balanced,sample0,a2,3,4",
				"block conformality K8,d5,balanced,sample0,a2,3,5",
				"block conformality K8,d5,balanced,sample0,a2,3,6",
				"block conformality K8,d5,balanced,sample0,a2,3,7",
				"block conformality K8,d5,balanced,sample0,a2,4,4",
				"block conformality K8,d5,balanced,sample0,a2,4,5",
				"block conformality K8,d5,balanced,sample0,a2,4,6",
				"block conformality K8,d5,balanced,sample0,a2,4,7",
				"block conformality K8,d5,balanced,sample0,a2,5,5",
				"block conformality K8,d5,balanced,sample0,a2,5,6",
				"block conformality K8,d5,balanced,sample0,a2,5,7",
				"block conformality K8,d5,balanced,sample0,a2,6,6",
				"block conformality K8,d5,balanced,sample0,a2,6,7",
				"block conformality K8,d5,balanced,sample0,a2,7,7",
				"block Euler K8,d5,balanced,sample0,a2",
				"block conformality K8,d5,balanced,sample0,a3,0,0",
				"block conformality K8,d5,balanced,sample0,a3,0,1",
				"block conformality K8,d5,balanced,sample0,a3,0,2",
				"block conformality K8,d5,balanced,sample0,a3,0,3",
				"block conformality K8,d5,balanced,sample0,a3,0,4",
				"block conformality K8,d5,balanced,sample0,a3,0,5",
				"block conformality K8,d5,balanced,sample0,a3,0,6",
				"block conformality K8,d5,balanced,sample0,a3,0,7",
				"block conformality K8,d5,balanced,sample0,a3,1,1",
				"block conformality K8,d5,balanced,sample0,a3,1,2",
				"block conformality K8,d5,balanced,sample0,a3,1,3",
				"block conformality K8,d5,balanced,sample0,a3,1,4",
				"block conformality K8,d5,balanced,sample0,a3,1,5",
				"block conformality K8,d5,balanced,sample0,a3,1,6",
				"block conformality K8,d5,balanced,sample0,a3,1,7",
				"block conformality K8,d5,balanced,sample0,a3,2,2",
				"block conformality K8,d5,balanced,sample0,a3,2,3",
				"block conformality K8,d5,balanced,sample0,a3,2,4",
				"block conformality K8,d5,balanced,sample0,a3,2,5",
				"block conformality K8,d5,balanced,sample0,a3,2,6",
				"block conformality K8,d5,balanced,sample0,a3,2,7",
				"block conformality K8,d5,balanced,sample0,a3,3,3",
				"block conformality K8,d5,balanced,sample0,a3,3,4",
				"block conformality K8,d5,balanced,sample0,a3,3,5",
				"block conformality K8,d5,balanced,sample0,a3,3,6",
				"block conformality K8,d5,balanced,sample0,a3,3,7",
				"block conformality K8,d5,balanced,sample0,a3,4,4",
				"block conformality K8,d5,balanced,sample0,a3,4,5",
				"block conformality K8,d5,balanced,sample0,a3,4,6",
				"block conformality K8,d5,balanced,sample0,a3,4,7",
				"block conformality K8,d5,balanced,sample0,a3,5,5",
				"block conformality K8,d5,balanced,sample0,a3,5,6",
				"block conformality K8,d5,balanced,sample0,a3,5,7",
				"block conformality K8,d5,balanced,sample0,a3,6,6",
				"block conformality K8,d5,balanced,sample0,a3,6,7",
				"block conformality K8,d5,balanced,sample0,a3,7,7",
				"block Euler K8,d5,balanced,sample0,a3",
				"block conformality K8,d5,balanced,sample0,a4,0,0",
				"block conformality K8,d5,balanced,sample0,a4,0,1",
				"block conformality K8,d5,balanced,sample0,a4,0,2",
				"block conformality K8,d5,balanced,sample0,a4,0,3",
				"block conformality K8,d5,balanced,sample0,a4,0,4",
				"block conformality K8,d5,balanced,sample0,a4,0,5",
				"block conformality K8,d5,balanced,sample0,a4,0,6",
				"block conformality K8,d5,balanced,sample0,a4,0,7",
				"block conformality K8,d5,balanced,sample0,a4,1,1",
				"block conformality K8,d5,balanced,sample0,a4,1,2",
				"block conformality K8,d5,balanced,sample0,a4,1,3",
				"block conformality K8,d5,balanced,sample0,a4,1,4",
				"block conformality K8,d5,balanced,sample0,a4,1,5",
				"block conformality K8,d5,balanced,sample0,a4,1,6",
				"block conformality K8,d5,balanced,sample0,a4,1,7",
				"block conformality K8,d5,balanced,sample0,a4,2,2",
				"block conformality K8,d5,balanced,sample0,a4,2,3",
				"block conformality K8,d5,balanced,sample0,a4,2,4",
				"block conformality K8,d5,balanced,sample0,a4,2,5",
				"block conformality K8,d5,balanced,sample0,a4,2,6",
				"block conformality K8,d5,balanced,sample0,a4,2,7",
				"block conformality K8,d5,balanced,sample0,a4,3,3",
				"block conformality K8,d5,balanced,sample0,a4,3,4",
				"block conformality K8,d5,balanced,sample0,a4,3,5",
				"block conformality K8,d5,balanced,sample0,a4,3,6",
				"block conformality K8,d5,balanced,sample0,a4,3,7",
				"block conformality K8,d5,balanced,sample0,a4,4,4",
				"block conformality K8,d5,balanced,sample0,a4,4,5",
				"block conformality K8,d5,balanced,sample0,a4,4,6",
				"block conformality K8,d5,balanced,sample0,a4,4,7",
				"block conformality K8,d5,balanced,sample0,a4,5,5",
				"block conformality K8,d5,balanced,sample0,a4,5,6",
				"block conformality K8,d5,balanced,sample0,a4,5,7",
				"block conformality K8,d5,balanced,sample0,a4,6,6",
				"block conformality K8,d5,balanced,sample0,a4,6,7",
				"block conformality K8,d5,balanced,sample0,a4,7,7",
				"block Euler K8,d5,balanced,sample0,a4",
				"scalar gradient K8,d5,balanced,sample0",
				"norm K8,d5,balanced,sample1",
				"block conformality K8,d5,balanced,sample1,a0,0,0",
				"block conformality K8,d5,balanced,sample1,a0,0,1",
				"block conformality K8,d5,balanced,sample1,a0,0,2",
				"block conformality K8,d5,balanced,sample1,a0,0,3",
				"block conformality K8,d5,balanced,sample1,a0,0,4",
				"block conformality K8,d5,balanced,sample1,a0,0,5",
				"block conformality K8,d5,balanced,sample1,a0,0,6",
				"block conformality K8,d5,balanced,sample1,a0,0,7",
				"block conformality K8,d5,balanced,sample1,a0,1,1",
				"block conformality K8,d5,balanced,sample1,a0,1,2",
				"block conformality K8,d5,balanced,sample1,a0,1,3",
				"block conformality K8,d5,balanced,sample1,a0,1,4",
				"block conformality K8,d5,balanced,sample1,a0,1,5",
				"block conformality K8,d5,balanced,sample1,a0,1,6",
				"block conformality K8,d5,balanced,sample1,a0,1,7",
				"block conformality K8,d5,balanced,sample1,a0,2,2",
				"block conformality K8,d5,balanced,sample1,a0,2,3",
				"block conformality K8,d5,balanced,sample1,a0,2,4",
				"block conformality K8,d5,balanced,sample1,a0,2,5",
				"block conformality K8,d5,balanced,sample1,a0,2,6",
				"block conformality K8,d5,balanced,sample1,a0,2,7",
				"block conformality K8,d5,balanced,sample1,a0,3,3",
				"block conformality K8,d5,balanced,sample1,a0,3,4",
				"block conformality K8,d5,balanced,sample1,a0,3,5",
				"block conformality K8,d5,balanced,sample1,a0,3,6",
				"block conformality K8,d5,balanced,sample1,a0,3,7",
				"block conformality K8,d5,balanced,sample1,a0,4,4",
				"block conformality K8,d5,balanced,sample1,a0,4,5",
				"block conformality K8,d5,balanced,sample1,a0,4,6",
				"block conformality K8,d5,balanced,sample1,a0,4,7",
				"block conformality K8,d5,balanced,sample1,a0,5,5",
				"block conformality K8,d5,balanced,sample1,a0,5,6",
				"block conformality K8,d5,balanced,sample1,a0,5,7",
				"block conformality K8,d5,balanced,sample1,a0,6,6",
				"block conformality K8,d5,balanced,sample1,a0,6,7",
				"block conformality K8,d5,balanced,sample1,a0,7,7",
				"block Euler K8,d5,balanced,sample1,a0",
				"block conformality K8,d5,balanced,sample1,a1,0,0",
				"block conformality K8,d5,balanced,sample1,a1,0,1",
				"block conformality K8,d5,balanced,sample1,a1,0,2",
				"block conformality K8,d5,balanced,sample1,a1,0,3",
				"block conformality K8,d5,balanced,sample1,a1,0,4",
				"block conformality K8,d5,balanced,sample1,a1,0,5",
				"block conformality K8,d5,balanced,sample1,a1,0,6",
				"block conformality K8,d5,balanced,sample1,a1,0,7",
				"block conformality K8,d5,balanced,sample1,a1,1,1",
				"block conformality K8,d5,balanced,sample1,a1,1,2",
				"block conformality K8,d5,balanced,sample1,a1,1,3",
				"block conformality K8,d5,balanced,sample1,a1,1,4",
				"block conformality K8,d5,balanced,sample1,a1,1,5",
				"block conformality K8,d5,balanced,sample1,a1,1,6",
				"block conformality K8,d5,balanced,sample1,a1,1,7",
				"block conformality K8,d5,balanced,sample1,a1,2,2",
				"block conformality K8,d5,balanced,sample1,a1,2,3",
				"block conformality K8,d5,balanced,sample1,a1,2,4",
				"block conformality K8,d5,balanced,sample1,a1,2,5",
				"block conformality K8,d5,balanced,sample1,a1,2,6",
				"block conformality K8,d5,balanced,sample1,a1,2,7",
				"block conformality K8,d5,balanced,sample1,a1,3,3",
				"block conformality K8,d5,balanced,sample1,a1,3,4",
				"block conformality K8,d5,balanced,sample1,a1,3,5",
				"block conformality K8,d5,balanced,sample1,a1,3,6",
				"block conformality K8,d5,balanced,sample1,a1,3,7",
				"block conformality K8,d5,balanced,sample1,a1,4,4",
				"block conformality K8,d5,balanced,sample1,a1,4,5",
				"block conformality K8,d5,balanced,sample1,a1,4,6",
				"block conformality K8,d5,balanced,sample1,a1,4,7",
				"block conformality K8,d5,balanced,sample1,a1,5,5",
				"block conformality K8,d5,balanced,sample1,a1,5,6",
				"block conformality K8,d5,balanced,sample1,a1,5,7",
				"block conformality K8,d5,balanced,sample1,a1,6,6",
				"block conformality K8,d5,balanced,sample1,a1,6,7",
				"block conformality K8,d5,balanced,sample1,a1,7,7",
				"block Euler K8,d5,balanced,sample1,a1",
				"block conformality K8,d5,balanced,sample1,a2,0,0",
				"block conformality K8,d5,balanced,sample1,a2,0,1",
				"block conformality K8,d5,balanced,sample1,a2,0,2",
				"block conformality K8,d5,balanced,sample1,a2,0,3",
				"block conformality K8,d5,balanced,sample1,a2,0,4",
				"block conformality K8,d5,balanced,sample1,a2,0,5",
				"block conformality K8,d5,balanced,sample1,a2,0,6",
				"block conformality K8,d5,balanced,sample1,a2,0,7",
				"block conformality K8,d5,balanced,sample1,a2,1,1",
				"block conformality K8,d5,balanced,sample1,a2,1,2",
				"block conformality K8,d5,balanced,sample1,a2,1,3",
				"block conformality K8,d5,balanced,sample1,a2,1,4",
				"block conformality K8,d5,balanced,sample1,a2,1,5",
				"block conformality K8,d5,balanced,sample1,a2,1,6",
				"block conformality K8,d5,balanced,sample1,a2,1,7",
				"block conformality K8,d5,balanced,sample1,a2,2,2",
				"block conformality K8,d5,balanced,sample1,a2,2,3",
				"block conformality K8,d5,balanced,sample1,a2,2,4",
				"block conformality K8,d5,balanced,sample1,a2,2,5",
				"block conformality K8,d5,balanced,sample1,a2,2,6",
				"block conformality K8,d5,balanced,sample1,a2,2,7",
				"block conformality K8,d5,balanced,sample1,a2,3,3",
				"block conformality K8,d5,balanced,sample1,a2,3,4",
				"block conformality K8,d5,balanced,sample1,a2,3,5",
				"block conformality K8,d5,balanced,sample1,a2,3,6",
				"block conformality K8,d5,balanced,sample1,a2,3,7",
				"block conformality K8,d5,balanced,sample1,a2,4,4",
				"block conformality K8,d5,balanced,sample1,a2,4,5",
				"block conformality K8,d5,balanced,sample1,a2,4,6",
				"block conformality K8,d5,balanced,sample1,a2,4,7",
				"block conformality K8,d5,balanced,sample1,a2,5,5",
				"block conformality K8,d5,balanced,sample1,a2,5,6",
				"block conformality K8,d5,balanced,sample1,a2,5,7",
				"block conformality K8,d5,balanced,sample1,a2,6,6",
				"block conformality K8,d5,balanced,sample1,a2,6,7",
				"block conformality K8,d5,balanced,sample1,a2,7,7",
				"block Euler K8,d5,balanced,sample1,a2",
				"block conformality K8,d5,balanced,sample1,a3,0,0",
				"block conformality K8,d5,balanced,sample1,a3,0,1",
				"block conformality K8,d5,balanced,sample1,a3,0,2",
				"block conformality K8,d5,balanced,sample1,a3,0,3",
				"block conformality K8,d5,balanced,sample1,a3,0,4",
				"block conformality K8,d5,balanced,sample1,a3,0,5",
				"block conformality K8,d5,balanced,sample1,a3,0,6",
				"block conformality K8,d5,balanced,sample1,a3,0,7",
				"block conformality K8,d5,balanced,sample1,a3,1,1",
				"block conformality K8,d5,balanced,sample1,a3,1,2",
				"block conformality K8,d5,balanced,sample1,a3,1,3",
				"block conformality K8,d5,balanced,sample1,a3,1,4",
				"block conformality K8,d5,balanced,sample1,a3,1,5",
				"block conformality K8,d5,balanced,sample1,a3,1,6",
				"block conformality K8,d5,balanced,sample1,a3,1,7",
				"block conformality K8,d5,balanced,sample1,a3,2,2",
				"block conformality K8,d5,balanced,sample1,a3,2,3",
				"block conformality K8,d5,balanced,sample1,a3,2,4",
				"block conformality K8,d5,balanced,sample1,a3,2,5",
				"block conformality K8,d5,balanced,sample1,a3,2,6",
				"block conformality K8,d5,balanced,sample1,a3,2,7",
				"block conformality K8,d5,balanced,sample1,a3,3,3",
				"block conformality K8,d5,balanced,sample1,a3,3,4",
				"block conformality K8,d5,balanced,sample1,a3,3,5",
				"block conformality K8,d5,balanced,sample1,a3,3,6",
				"block conformality K8,d5,balanced,sample1,a3,3,7",
				"block conformality K8,d5,balanced,sample1,a3,4,4",
				"block conformality K8,d5,balanced,sample1,a3,4,5",
				"block conformality K8,d5,balanced,sample1,a3,4,6",
				"block conformality K8,d5,balanced,sample1,a3,4,7",
				"block conformality K8,d5,balanced,sample1,a3,5,5",
				"block conformality K8,d5,balanced,sample1,a3,5,6",
				"block conformality K8,d5,balanced,sample1,a3,5,7",
				"block conformality K8,d5,balanced,sample1,a3,6,6",
				"block conformality K8,d5,balanced,sample1,a3,6,7",
				"block conformality K8,d5,balanced,sample1,a3,7,7",
				"block Euler K8,d5,balanced,sample1,a3",
				"block conformality K8,d5,balanced,sample1,a4,0,0",
				"block conformality K8,d5,balanced,sample1,a4,0,1",
				"block conformality K8,d5,balanced,sample1,a4,0,2",
				"block conformality K8,d5,balanced,sample1,a4,0,3",
				"block conformality K8,d5,balanced,sample1,a4,0,4",
				"block conformality K8,d5,balanced,sample1,a4,0,5",
				"block conformality K8,d5,balanced,sample1,a4,0,6",
				"block conformality K8,d5,balanced,sample1,a4,0,7",
				"block conformality K8,d5,balanced,sample1,a4,1,1",
				"block conformality K8,d5,balanced,sample1,a4,1,2",
				"block conformality K8,d5,balanced,sample1,a4,1,3",
				"block conformality K8,d5,balanced,sample1,a4,1,4",
				"block conformality K8,d5,balanced,sample1,a4,1,5",
				"block conformality K8,d5,balanced,sample1,a4,1,6",
				"block conformality K8,d5,balanced,sample1,a4,1,7",
				"block conformality K8,d5,balanced,sample1,a4,2,2",
				"block conformality K8,d5,balanced,sample1,a4,2,3",
				"block conformality K8,d5,balanced,sample1,a4,2,4",
				"block conformality K8,d5,balanced,sample1,a4,2,5",
				"block conformality K8,d5,balanced,sample1,a4,2,6",
				"block conformality K8,d5,balanced,sample1,a4,2,7",
				"block conformality K8,d5,balanced,sample1,a4,3,3",
				"block conformality K8,d5,balanced,sample1,a4,3,4",
				"block conformality K8,d5,balanced,sample1,a4,3,5",
				"block conformality K8,d5,balanced,sample1,a4,3,6",
				"block conformality K8,d5,balanced,sample1,a4,3,7",
				"block conformality K8,d5,balanced,sample1,a4,4,4",
				"block conformality K8,d5,balanced,sample1,a4,4,5",
				"block conformality K8,d5,balanced,sample1,a4,4,6",
				"block conformality K8,d5,balanced,sample1,a4,4,7",
				"block conformality K8,d5,balanced,sample1,a4,5,5",
				"block conformality K8,d5,balanced,sample1,a4,5,6",
				"block conformality K8,d5,balanced,sample1,a4,5,7",
				"block conformality K8,d5,balanced,sample1,a4,6,6",
				"block conformality K8,d5,balanced,sample1,a4,6,7",
				"block conformality K8,d5,balanced,sample1,a4,7,7",
				"block Euler K8,d5,balanced,sample1,a4",
				"scalar gradient K8,d5,balanced,sample1",
				"norm K8,d6,left,sample0",
				"block conformality K8,d6,left,sample0,a0,0,0",
				"block conformality K8,d6,left,sample0,a0,0,1",
				"block conformality K8,d6,left,sample0,a0,0,2",
				"block conformality K8,d6,left,sample0,a0,0,3",
				"block conformality K8,d6,left,sample0,a0,0,4",
				"block conformality K8,d6,left,sample0,a0,0,5",
				"block conformality K8,d6,left,sample0,a0,0,6",
				"block conformality K8,d6,left,sample0,a0,0,7",
				"block conformality K8,d6,left,sample0,a0,1,1",
				"block conformality K8,d6,left,sample0,a0,1,2",
				"block conformality K8,d6,left,sample0,a0,1,3",
				"block conformality K8,d6,left,sample0,a0,1,4",
				"block conformality K8,d6,left,sample0,a0,1,5",
				"block conformality K8,d6,left,sample0,a0,1,6",
				"block conformality K8,d6,left,sample0,a0,1,7",
				"block conformality K8,d6,left,sample0,a0,2,2",
				"block conformality K8,d6,left,sample0,a0,2,3",
				"block conformality K8,d6,left,sample0,a0,2,4",
				"block conformality K8,d6,left,sample0,a0,2,5",
				"block conformality K8,d6,left,sample0,a0,2,6",
				"block conformality K8,d6,left,sample0,a0,2,7",
				"block conformality K8,d6,left,sample0,a0,3,3",
				"block conformality K8,d6,left,sample0,a0,3,4",
				"block conformality K8,d6,left,sample0,a0,3,5",
				"block conformality K8,d6,left,sample0,a0,3,6",
				"block conformality K8,d6,left,sample0,a0,3,7",
				"block conformality K8,d6,left,sample0,a0,4,4",
				"block conformality K8,d6,left,sample0,a0,4,5",
				"block conformality K8,d6,left,sample0,a0,4,6",
				"block conformality K8,d6,left,sample0,a0,4,7",
				"block conformality K8,d6,left,sample0,a0,5,5",
				"block conformality K8,d6,left,sample0,a0,5,6",
				"block conformality K8,d6,left,sample0,a0,5,7",
				"block conformality K8,d6,left,sample0,a0,6,6",
				"block conformality K8,d6,left,sample0,a0,6,7",
				"block conformality K8,d6,left,sample0,a0,7,7",
				"block Euler K8,d6,left,sample0,a0",
				"block conformality K8,d6,left,sample0,a1,0,0",
				"block conformality K8,d6,left,sample0,a1,0,1",
				"block conformality K8,d6,left,sample0,a1,0,2",
				"block conformality K8,d6,left,sample0,a1,0,3",
				"block conformality K8,d6,left,sample0,a1,0,4",
				"block conformality K8,d6,left,sample0,a1,0,5",
				"block conformality K8,d6,left,sample0,a1,0,6",
				"block conformality K8,d6,left,sample0,a1,0,7",
				"block conformality K8,d6,left,sample0,a1,1,1",
				"block conformality K8,d6,left,sample0,a1,1,2",
				"block conformality K8,d6,left,sample0,a1,1,3",
				"block conformality K8,d6,left,sample0,a1,1,4",
				"block conformality K8,d6,left,sample0,a1,1,5",
				"block conformality K8,d6,left,sample0,a1,1,6",
				"block conformality K8,d6,left,sample0,a1,1,7",
				"block conformality K8,d6,left,sample0,a1,2,2",
				"block conformality K8,d6,left,sample0,a1,2,3",
				"block conformality K8,d6,left,sample0,a1,2,4",
				"block conformality K8,d6,left,sample0,a1,2,5",
				"block conformality K8,d6,left,sample0,a1,2,6",
				"block conformality K8,d6,left,sample0,a1,2,7",
				"block conformality K8,d6,left,sample0,a1,3,3",
				"block conformality K8,d6,left,sample0,a1,3,4",
				"block conformality K8,d6,left,sample0,a1,3,5",
				"block conformality K8,d6,left,sample0,a1,3,6",
				"block conformality K8,d6,left,sample0,a1,3,7",
				"block conformality K8,d6,left,sample0,a1,4,4",
				"block conformality K8,d6,left,sample0,a1,4,5",
				"block conformality K8,d6,left,sample0,a1,4,6",
				"block conformality K8,d6,left,sample0,a1,4,7",
				"block conformality K8,d6,left,sample0,a1,5,5",
				"block conformality K8,d6,left,sample0,a1,5,6",
				"block conformality K8,d6,left,sample0,a1,5,7",
				"block conformality K8,d6,left,sample0,a1,6,6",
				"block conformality K8,d6,left,sample0,a1,6,7",
				"block conformality K8,d6,left,sample0,a1,7,7",
				"block Euler K8,d6,left,sample0,a1",
				"block conformality K8,d6,left,sample0,a2,0,0",
				"block conformality K8,d6,left,sample0,a2,0,1",
				"block conformality K8,d6,left,sample0,a2,0,2",
				"block conformality K8,d6,left,sample0,a2,0,3",
				"block conformality K8,d6,left,sample0,a2,0,4",
				"block conformality K8,d6,left,sample0,a2,0,5",
				"block conformality K8,d6,left,sample0,a2,0,6",
				"block conformality K8,d6,left,sample0,a2,0,7",
				"block conformality K8,d6,left,sample0,a2,1,1",
				"block conformality K8,d6,left,sample0,a2,1,2",
				"block conformality K8,d6,left,sample0,a2,1,3",
				"block conformality K8,d6,left,sample0,a2,1,4",
				"block conformality K8,d6,left,sample0,a2,1,5",
				"block conformality K8,d6,left,sample0,a2,1,6",
				"block conformality K8,d6,left,sample0,a2,1,7",
				"block conformality K8,d6,left,sample0,a2,2,2",
				"block conformality K8,d6,left,sample0,a2,2,3",
				"block conformality K8,d6,left,sample0,a2,2,4",
				"block conformality K8,d6,left,sample0,a2,2,5",
				"block conformality K8,d6,left,sample0,a2,2,6",
				"block conformality K8,d6,left,sample0,a2,2,7",
				"block conformality K8,d6,left,sample0,a2,3,3",
				"block conformality K8,d6,left,sample0,a2,3,4",
				"block conformality K8,d6,left,sample0,a2,3,5",
				"block conformality K8,d6,left,sample0,a2,3,6",
				"block conformality K8,d6,left,sample0,a2,3,7",
				"block conformality K8,d6,left,sample0,a2,4,4",
				"block conformality K8,d6,left,sample0,a2,4,5",
				"block conformality K8,d6,left,sample0,a2,4,6",
				"block conformality K8,d6,left,sample0,a2,4,7",
				"block conformality K8,d6,left,sample0,a2,5,5",
				"block conformality K8,d6,left,sample0,a2,5,6",
				"block conformality K8,d6,left,sample0,a2,5,7",
				"block conformality K8,d6,left,sample0,a2,6,6",
				"block conformality K8,d6,left,sample0,a2,6,7",
				"block conformality K8,d6,left,sample0,a2,7,7",
				"block Euler K8,d6,left,sample0,a2",
				"block conformality K8,d6,left,sample0,a3,0,0",
				"block conformality K8,d6,left,sample0,a3,0,1",
				"block conformality K8,d6,left,sample0,a3,0,2",
				"block conformality K8,d6,left,sample0,a3,0,3",
				"block conformality K8,d6,left,sample0,a3,0,4",
				"block conformality K8,d6,left,sample0,a3,0,5",
				"block conformality K8,d6,left,sample0,a3,0,6",
				"block conformality K8,d6,left,sample0,a3,0,7",
				"block conformality K8,d6,left,sample0,a3,1,1",
				"block conformality K8,d6,left,sample0,a3,1,2",
				"block conformality K8,d6,left,sample0,a3,1,3",
				"block conformality K8,d6,left,sample0,a3,1,4",
				"block conformality K8,d6,left,sample0,a3,1,5",
				"block conformality K8,d6,left,sample0,a3,1,6",
				"block conformality K8,d6,left,sample0,a3,1,7",
				"block conformality K8,d6,left,sample0,a3,2,2",
				"block conformality K8,d6,left,sample0,a3,2,3",
				"block conformality K8,d6,left,sample0,a3,2,4",
				"block conformality K8,d6,left,sample0,a3,2,5",
				"block conformality K8,d6,left,sample0,a3,2,6",
				"block conformality K8,d6,left,sample0,a3,2,7",
				"block conformality K8,d6,left,sample0,a3,3,3",
				"block conformality K8,d6,left,sample0,a3,3,4",
				"block conformality K8,d6,left,sample0,a3,3,5",
				"block conformality K8,d6,left,sample0,a3,3,6",
				"block conformality K8,d6,left,sample0,a3,3,7",
				"block conformality K8,d6,left,sample0,a3,4,4",
				"block conformality K8,d6,left,sample0,a3,4,5",
				"block conformality K8,d6,left,sample0,a3,4,6",
				"block conformality K8,d6,left,sample0,a3,4,7",
				"block conformality K8,d6,left,sample0,a3,5,5",
				"block conformality K8,d6,left,sample0,a3,5,6",
				"block conformality K8,d6,left,sample0,a3,5,7",
				"block conformality K8,d6,left,sample0,a3,6,6",
				"block conformality K8,d6,left,sample0,a3,6,7",
				"block conformality K8,d6,left,sample0,a3,7,7",
				"block Euler K8,d6,left,sample0,a3",
				"block conformality K8,d6,left,sample0,a4,0,0",
				"block conformality K8,d6,left,sample0,a4,0,1",
				"block conformality K8,d6,left,sample0,a4,0,2",
				"block conformality K8,d6,left,sample0,a4,0,3",
				"block conformality K8,d6,left,sample0,a4,0,4",
				"block conformality K8,d6,left,sample0,a4,0,5",
				"block conformality K8,d6,left,sample0,a4,0,6",
				"block conformality K8,d6,left,sample0,a4,0,7",
				"block conformality K8,d6,left,sample0,a4,1,1",
				"block conformality K8,d6,left,sample0,a4,1,2",
				"block conformality K8,d6,left,sample0,a4,1,3",
				"block conformality K8,d6,left,sample0,a4,1,4",
				"block conformality K8,d6,left,sample0,a4,1,5",
				"block conformality K8,d6,left,sample0,a4,1,6",
				"block conformality K8,d6,left,sample0,a4,1,7",
				"block conformality K8,d6,left,sample0,a4,2,2",
				"block conformality K8,d6,left,sample0,a4,2,3",
				"block conformality K8,d6,left,sample0,a4,2,4",
				"block conformality K8,d6,left,sample0,a4,2,5",
				"block conformality K8,d6,left,sample0,a4,2,6",
				"block conformality K8,d6,left,sample0,a4,2,7",
				"block conformality K8,d6,left,sample0,a4,3,3",
				"block conformality K8,d6,left,sample0,a4,3,4",
				"block conformality K8,d6,left,sample0,a4,3,5",
				"block conformality K8,d6,left,sample0,a4,3,6",
				"block conformality K8,d6,left,sample0,a4,3,7",
				"block conformality K8,d6,left,sample0,a4,4,4",
				"block conformality K8,d6,left,sample0,a4,4,5",
				"block conformality K8,d6,left,sample0,a4,4,6",
				"block conformality K8,d6,left,sample0,a4,4,7",
				"block conformality K8,d6,left,sample0,a4,5,5",
				"block conformality K8,d6,left,sample0,a4,5,6",
				"block conformality K8,d6,left,sample0,a4,5,7",
				"block conformality K8,d6,left,sample0,a4,6,6",
				"block conformality K8,d6,left,sample0,a4,6,7",
				"block conformality K8,d6,left,sample0,a4,7,7",
				"block Euler K8,d6,left,sample0,a4",
				"block conformality K8,d6,left,sample0,a5,0,0",
				"block conformality K8,d6,left,sample0,a5,0,1",
				"block conformality K8,d6,left,sample0,a5,0,2",
				"block conformality K8,d6,left,sample0,a5,0,3",
				"block conformality K8,d6,left,sample0,a5,0,4",
				"block conformality K8,d6,left,sample0,a5,0,5",
				"block conformality K8,d6,left,sample0,a5,0,6",
				"block conformality K8,d6,left,sample0,a5,0,7",
				"block conformality K8,d6,left,sample0,a5,1,1",
				"block conformality K8,d6,left,sample0,a5,1,2",
				"block conformality K8,d6,left,sample0,a5,1,3",
				"block conformality K8,d6,left,sample0,a5,1,4",
				"block conformality K8,d6,left,sample0,a5,1,5",
				"block conformality K8,d6,left,sample0,a5,1,6",
				"block conformality K8,d6,left,sample0,a5,1,7",
				"block conformality K8,d6,left,sample0,a5,2,2",
				"block conformality K8,d6,left,sample0,a5,2,3",
				"block conformality K8,d6,left,sample0,a5,2,4",
				"block conformality K8,d6,left,sample0,a5,2,5",
				"block conformality K8,d6,left,sample0,a5,2,6",
				"block conformality K8,d6,left,sample0,a5,2,7",
				"block conformality K8,d6,left,sample0,a5,3,3",
				"block conformality K8,d6,left,sample0,a5,3,4",
				"block conformality K8,d6,left,sample0,a5,3,5",
				"block conformality K8,d6,left,sample0,a5,3,6",
				"block conformality K8,d6,left,sample0,a5,3,7",
				"block conformality K8,d6,left,sample0,a5,4,4",
				"block conformality K8,d6,left,sample0,a5,4,5",
				"block conformality K8,d6,left,sample0,a5,4,6",
				"block conformality K8,d6,left,sample0,a5,4,7",
				"block conformality K8,d6,left,sample0,a5,5,5",
				"block conformality K8,d6,left,sample0,a5,5,6",
				"block conformality K8,d6,left,sample0,a5,5,7",
				"block conformality K8,d6,left,sample0,a5,6,6",
				"block conformality K8,d6,left,sample0,a5,6,7",
				"block conformality K8,d6,left,sample0,a5,7,7",
				"block Euler K8,d6,left,sample0,a5",
				"scalar gradient K8,d6,left,sample0",
				"norm K8,d6,left,sample1",
				"block conformality K8,d6,left,sample1,a0,0,0",
				"block conformality K8,d6,left,sample1,a0,0,1",
				"block conformality K8,d6,left,sample1,a0,0,2",
				"block conformality K8,d6,left,sample1,a0,0,3",
				"block conformality K8,d6,left,sample1,a0,0,4",
				"block conformality K8,d6,left,sample1,a0,0,5",
				"block conformality K8,d6,left,sample1,a0,0,6",
				"block conformality K8,d6,left,sample1,a0,0,7",
				"block conformality K8,d6,left,sample1,a0,1,1",
				"block conformality K8,d6,left,sample1,a0,1,2",
				"block conformality K8,d6,left,sample1,a0,1,3",
				"block conformality K8,d6,left,sample1,a0,1,4",
				"block conformality K8,d6,left,sample1,a0,1,5",
				"block conformality K8,d6,left,sample1,a0,1,6",
				"block conformality K8,d6,left,sample1,a0,1,7",
				"block conformality K8,d6,left,sample1,a0,2,2",
				"block conformality K8,d6,left,sample1,a0,2,3",
				"block conformality K8,d6,left,sample1,a0,2,4",
				"block conformality K8,d6,left,sample1,a0,2,5",
				"block conformality K8,d6,left,sample1,a0,2,6",
				"block conformality K8,d6,left,sample1,a0,2,7",
				"block conformality K8,d6,left,sample1,a0,3,3",
				"block conformality K8,d6,left,sample1,a0,3,4",
				"block conformality K8,d6,left,sample1,a0,3,5",
				"block conformality K8,d6,left,sample1,a0,3,6",
				"block conformality K8,d6,left,sample1,a0,3,7",
				"block conformality K8,d6,left,sample1,a0,4,4",
				"block conformality K8,d6,left,sample1,a0,4,5",
				"block conformality K8,d6,left,sample1,a0,4,6",
				"block conformality K8,d6,left,sample1,a0,4,7",
				"block conformality K8,d6,left,sample1,a0,5,5",
				"block conformality K8,d6,left,sample1,a0,5,6",
				"block conformality K8,d6,left,sample1,a0,5,7",
				"block conformality K8,d6,left,sample1,a0,6,6",
				"block conformality K8,d6,left,sample1,a0,6,7",
				"block conformality K8,d6,left,sample1,a0,7,7",
				"block Euler K8,d6,left,sample1,a0",
				"block conformality K8,d6,left,sample1,a1,0,0",
				"block conformality K8,d6,left,sample1,a1,0,1",
				"block conformality K8,d6,left,sample1,a1,0,2",
				"block conformality K8,d6,left,sample1,a1,0,3",
				"block conformality K8,d6,left,sample1,a1,0,4",
				"block conformality K8,d6,left,sample1,a1,0,5",
				"block conformality K8,d6,left,sample1,a1,0,6",
				"block conformality K8,d6,left,sample1,a1,0,7",
				"block conformality K8,d6,left,sample1,a1,1,1",
				"block conformality K8,d6,left,sample1,a1,1,2",
				"block conformality K8,d6,left,sample1,a1,1,3",
				"block conformality K8,d6,left,sample1,a1,1,4",
				"block conformality K8,d6,left,sample1,a1,1,5",
				"block conformality K8,d6,left,sample1,a1,1,6",
				"block conformality K8,d6,left,sample1,a1,1,7",
				"block conformality K8,d6,left,sample1,a1,2,2",
				"block conformality K8,d6,left,sample1,a1,2,3",
				"block conformality K8,d6,left,sample1,a1,2,4",
				"block conformality K8,d6,left,sample1,a1,2,5",
				"block conformality K8,d6,left,sample1,a1,2,6",
				"block conformality K8,d6,left,sample1,a1,2,7",
				"block conformality K8,d6,left,sample1,a1,3,3",
				"block conformality K8,d6,left,sample1,a1,3,4",
				"block conformality K8,d6,left,sample1,a1,3,5",
				"block conformality K8,d6,left,sample1,a1,3,6",
				"block conformality K8,d6,left,sample1,a1,3,7",
				"block conformality K8,d6,left,sample1,a1,4,4",
				"block conformality K8,d6,left,sample1,a1,4,5",
				"block conformality K8,d6,left,sample1,a1,4,6",
				"block conformality K8,d6,left,sample1,a1,4,7",
				"block conformality K8,d6,left,sample1,a1,5,5",
				"block conformality K8,d6,left,sample1,a1,5,6",
				"block conformality K8,d6,left,sample1,a1,5,7",
				"block conformality K8,d6,left,sample1,a1,6,6",
				"block conformality K8,d6,left,sample1,a1,6,7",
				"block conformality K8,d6,left,sample1,a1,7,7",
				"block Euler K8,d6,left,sample1,a1",
				"block conformality K8,d6,left,sample1,a2,0,0",
				"block conformality K8,d6,left,sample1,a2,0,1",
				"block conformality K8,d6,left,sample1,a2,0,2",
				"block conformality K8,d6,left,sample1,a2,0,3",
				"block conformality K8,d6,left,sample1,a2,0,4",
				"block conformality K8,d6,left,sample1,a2,0,5",
				"block conformality K8,d6,left,sample1,a2,0,6",
				"block conformality K8,d6,left,sample1,a2,0,7",
				"block conformality K8,d6,left,sample1,a2,1,1",
				"block conformality K8,d6,left,sample1,a2,1,2",
				"block conformality K8,d6,left,sample1,a2,1,3",
				"block conformality K8,d6,left,sample1,a2,1,4",
				"block conformality K8,d6,left,sample1,a2,1,5",
				"block conformality K8,d6,left,sample1,a2,1,6",
				"block conformality K8,d6,left,sample1,a2,1,7",
				"block conformality K8,d6,left,sample1,a2,2,2",
				"block conformality K8,d6,left,sample1,a2,2,3",
				"block conformality K8,d6,left,sample1,a2,2,4",
				"block conformality K8,d6,left,sample1,a2,2,5",
				"block conformality K8,d6,left,sample1,a2,2,6",
				"block conformality K8,d6,left,sample1,a2,2,7",
				"block conformality K8,d6,left,sample1,a2,3,3",
				"block conformality K8,d6,left,sample1,a2,3,4",
				"block conformality K8,d6,left,sample1,a2,3,5",
				"block conformality K8,d6,left,sample1,a2,3,6",
				"block conformality K8,d6,left,sample1,a2,3,7",
				"block conformality K8,d6,left,sample1,a2,4,4",
				"block conformality K8,d6,left,sample1,a2,4,5",
				"block conformality K8,d6,left,sample1,a2,4,6",
				"block conformality K8,d6,left,sample1,a2,4,7",
				"block conformality K8,d6,left,sample1,a2,5,5",
				"block conformality K8,d6,left,sample1,a2,5,6",
				"block conformality K8,d6,left,sample1,a2,5,7",
				"block conformality K8,d6,left,sample1,a2,6,6",
				"block conformality K8,d6,left,sample1,a2,6,7",
				"block conformality K8,d6,left,sample1,a2,7,7",
				"block Euler K8,d6,left,sample1,a2",
				"block conformality K8,d6,left,sample1,a3,0,0",
				"block conformality K8,d6,left,sample1,a3,0,1",
				"block conformality K8,d6,left,sample1,a3,0,2",
				"block conformality K8,d6,left,sample1,a3,0,3",
				"block conformality K8,d6,left,sample1,a3,0,4",
				"block conformality K8,d6,left,sample1,a3,0,5",
				"block conformality K8,d6,left,sample1,a3,0,6",
				"block conformality K8,d6,left,sample1,a3,0,7",
				"block conformality K8,d6,left,sample1,a3,1,1",
				"block conformality K8,d6,left,sample1,a3,1,2",
				"block conformality K8,d6,left,sample1,a3,1,3",
				"block conformality K8,d6,left,sample1,a3,1,4",
				"block conformality K8,d6,left,sample1,a3,1,5",
				"block conformality K8,d6,left,sample1,a3,1,6",
				"block conformality K8,d6,left,sample1,a3,1,7",
				"block conformality K8,d6,left,sample1,a3,2,2",
				"block conformality K8,d6,left,sample1,a3,2,3",
				"block conformality K8,d6,left,sample1,a3,2,4",
				"block conformality K8,d6,left,sample1,a3,2,5",
				"block conformality K8,d6,left,sample1,a3,2,6",
				"block conformality K8,d6,left,sample1,a3,2,7",
				"block conformality K8,d6,left,sample1,a3,3,3",
				"block conformality K8,d6,left,sample1,a3,3,4",
				"block conformality K8,d6,left,sample1,a3,3,5",
				"block conformality K8,d6,left,sample1,a3,3,6",
				"block conformality K8,d6,left,sample1,a3,3,7",
				"block conformality K8,d6,left,sample1,a3,4,4",
				"block conformality K8,d6,left,sample1,a3,4,5",
				"block conformality K8,d6,left,sample1,a3,4,6",
				"block conformality K8,d6,left,sample1,a3,4,7",
				"block conformality K8,d6,left,sample1,a3,5,5",
				"block conformality K8,d6,left,sample1,a3,5,6",
				"block conformality K8,d6,left,sample1,a3,5,7",
				"block conformality K8,d6,left,sample1,a3,6,6",
				"block conformality K8,d6,left,sample1,a3,6,7",
				"block conformality K8,d6,left,sample1,a3,7,7",
				"block Euler K8,d6,left,sample1,a3",
				"block conformality K8,d6,left,sample1,a4,0,0",
				"block conformality K8,d6,left,sample1,a4,0,1",
				"block conformality K8,d6,left,sample1,a4,0,2",
				"block conformality K8,d6,left,sample1,a4,0,3",
				"block conformality K8,d6,left,sample1,a4,0,4",
				"block conformality K8,d6,left,sample1,a4,0,5",
				"block conformality K8,d6,left,sample1,a4,0,6",
				"block conformality K8,d6,left,sample1,a4,0,7",
				"block conformality K8,d6,left,sample1,a4,1,1",
				"block conformality K8,d6,left,sample1,a4,1,2",
				"block conformality K8,d6,left,sample1,a4,1,3",
				"block conformality K8,d6,left,sample1,a4,1,4",
				"block conformality K8,d6,left,sample1,a4,1,5",
				"block conformality K8,d6,left,sample1,a4,1,6",
				"block conformality K8,d6,left,sample1,a4,1,7",
				"block conformality K8,d6,left,sample1,a4,2,2",
				"block conformality K8,d6,left,sample1,a4,2,3",
				"block conformality K8,d6,left,sample1,a4,2,4",
				"block conformality K8,d6,left,sample1,a4,2,5",
				"block conformality K8,d6,left,sample1,a4,2,6",
				"block conformality K8,d6,left,sample1,a4,2,7",
				"block conformality K8,d6,left,sample1,a4,3,3",
				"block conformality K8,d6,left,sample1,a4,3,4",
				"block conformality K8,d6,left,sample1,a4,3,5",
				"block conformality K8,d6,left,sample1,a4,3,6",
				"block conformality K8,d6,left,sample1,a4,3,7",
				"block conformality K8,d6,left,sample1,a4,4,4",
				"block conformality K8,d6,left,sample1,a4,4,5",
				"block conformality K8,d6,left,sample1,a4,4,6",
				"block conformality K8,d6,left,sample1,a4,4,7",
				"block conformality K8,d6,left,sample1,a4,5,5",
				"block conformality K8,d6,left,sample1,a4,5,6",
				"block conformality K8,d6,left,sample1,a4,5,7",
				"block conformality K8,d6,left,sample1,a4,6,6",
				"block conformality K8,d6,left,sample1,a4,6,7",
				"block conformality K8,d6,left,sample1,a4,7,7",
				"block Euler K8,d6,left,sample1,a4",
				"block conformality K8,d6,left,sample1,a5,0,0",
				"block conformality K8,d6,left,sample1,a5,0,1",
				"block conformality K8,d6,left,sample1,a5,0,2",
				"block conformality K8,d6,left,sample1,a5,0,3",
				"block conformality K8,d6,left,sample1,a5,0,4",
				"block conformality K8,d6,left,sample1,a5,0,5",
				"block conformality K8,d6,left,sample1,a5,0,6",
				"block conformality K8,d6,left,sample1,a5,0,7",
				"block conformality K8,d6,left,sample1,a5,1,1",
				"block conformality K8,d6,left,sample1,a5,1,2",
				"block conformality K8,d6,left,sample1,a5,1,3",
				"block conformality K8,d6,left,sample1,a5,1,4",
				"block conformality K8,d6,left,sample1,a5,1,5",
				"block conformality K8,d6,left,sample1,a5,1,6",
				"block conformality K8,d6,left,sample1,a5,1,7",
				"block conformality K8,d6,left,sample1,a5,2,2",
				"block conformality K8,d6,left,sample1,a5,2,3",
				"block conformality K8,d6,left,sample1,a5,2,4",
				"block conformality K8,d6,left,sample1,a5,2,5",
				"block conformality K8,d6,left,sample1,a5,2,6",
				"block conformality K8,d6,left,sample1,a5,2,7",
				"block conformality K8,d6,left,sample1,a5,3,3",
				"block conformality K8,d6,left,sample1,a5,3,4",
				"block conformality K8,d6,left,sample1,a5,3,5",
				"block conformality K8,d6,left,sample1,a5,3,6",
				"block conformality K8,d6,left,sample1,a5,3,7",
				"block conformality K8,d6,left,sample1,a5,4,4",
				"block conformality K8,d6,left,sample1,a5,4,5",
				"block conformality K8,d6,left,sample1,a5,4,6",
				"block conformality K8,d6,left,sample1,a5,4,7",
				"block conformality K8,d6,left,sample1,a5,5,5",
				"block conformality K8,d6,left,sample1,a5,5,6",
				"block conformality K8,d6,left,sample1,a5,5,7",
				"block conformality K8,d6,left,sample1,a5,6,6",
				"block conformality K8,d6,left,sample1,a5,6,7",
				"block conformality K8,d6,left,sample1,a5,7,7",
				"block Euler K8,d6,left,sample1,a5",
				"scalar gradient K8,d6,left,sample1",
				"norm K8,d6,right,sample0",
				"block conformality K8,d6,right,sample0,a0,0,0",
				"block conformality K8,d6,right,sample0,a0,0,1",
				"block conformality K8,d6,right,sample0,a0,0,2",
				"block conformality K8,d6,right,sample0,a0,0,3",
				"block conformality K8,d6,right,sample0,a0,0,4",
				"block conformality K8,d6,right,sample0,a0,0,5",
				"block conformality K8,d6,right,sample0,a0,0,6",
				"block conformality K8,d6,right,sample0,a0,0,7",
				"block conformality K8,d6,right,sample0,a0,1,1",
				"block conformality K8,d6,right,sample0,a0,1,2",
				"block conformality K8,d6,right,sample0,a0,1,3",
				"block conformality K8,d6,right,sample0,a0,1,4",
				"block conformality K8,d6,right,sample0,a0,1,5",
				"block conformality K8,d6,right,sample0,a0,1,6",
				"block conformality K8,d6,right,sample0,a0,1,7",
				"block conformality K8,d6,right,sample0,a0,2,2",
				"block conformality K8,d6,right,sample0,a0,2,3",
				"block conformality K8,d6,right,sample0,a0,2,4",
				"block conformality K8,d6,right,sample0,a0,2,5",
				"block conformality K8,d6,right,sample0,a0,2,6",
				"block conformality K8,d6,right,sample0,a0,2,7",
				"block conformality K8,d6,right,sample0,a0,3,3",
				"block conformality K8,d6,right,sample0,a0,3,4",
				"block conformality K8,d6,right,sample0,a0,3,5",
				"block conformality K8,d6,right,sample0,a0,3,6",
				"block conformality K8,d6,right,sample0,a0,3,7",
				"block conformality K8,d6,right,sample0,a0,4,4",
				"block conformality K8,d6,right,sample0,a0,4,5",
				"block conformality K8,d6,right,sample0,a0,4,6",
				"block conformality K8,d6,right,sample0,a0,4,7",
				"block conformality K8,d6,right,sample0,a0,5,5",
				"block conformality K8,d6,right,sample0,a0,5,6",
				"block conformality K8,d6,right,sample0,a0,5,7",
				"block conformality K8,d6,right,sample0,a0,6,6",
				"block conformality K8,d6,right,sample0,a0,6,7",
				"block conformality K8,d6,right,sample0,a0,7,7",
				"block Euler K8,d6,right,sample0,a0",
				"block conformality K8,d6,right,sample0,a1,0,0",
				"block conformality K8,d6,right,sample0,a1,0,1",
				"block conformality K8,d6,right,sample0,a1,0,2",
				"block conformality K8,d6,right,sample0,a1,0,3",
				"block conformality K8,d6,right,sample0,a1,0,4",
				"block conformality K8,d6,right,sample0,a1,0,5",
				"block conformality K8,d6,right,sample0,a1,0,6",
				"block conformality K8,d6,right,sample0,a1,0,7",
				"block conformality K8,d6,right,sample0,a1,1,1",
				"block conformality K8,d6,right,sample0,a1,1,2",
				"block conformality K8,d6,right,sample0,a1,1,3",
				"block conformality K8,d6,right,sample0,a1,1,4",
				"block conformality K8,d6,right,sample0,a1,1,5",
				"block conformality K8,d6,right,sample0,a1,1,6",
				"block conformality K8,d6,right,sample0,a1,1,7",
				"block conformality K8,d6,right,sample0,a1,2,2",
				"block conformality K8,d6,right,sample0,a1,2,3",
				"block conformality K8,d6,right,sample0,a1,2,4",
				"block conformality K8,d6,right,sample0,a1,2,5",
				"block conformality K8,d6,right,sample0,a1,2,6",
				"block conformality K8,d6,right,sample0,a1,2,7",
				"block conformality K8,d6,right,sample0,a1,3,3",
				"block conformality K8,d6,right,sample0,a1,3,4",
				"block conformality K8,d6,right,sample0,a1,3,5",
				"block conformality K8,d6,right,sample0,a1,3,6",
				"block conformality K8,d6,right,sample0,a1,3,7",
				"block conformality K8,d6,right,sample0,a1,4,4",
				"block conformality K8,d6,right,sample0,a1,4,5",
				"block conformality K8,d6,right,sample0,a1,4,6",
				"block conformality K8,d6,right,sample0,a1,4,7",
				"block conformality K8,d6,right,sample0,a1,5,5",
				"block conformality K8,d6,right,sample0,a1,5,6",
				"block conformality K8,d6,right,sample0,a1,5,7",
				"block conformality K8,d6,right,sample0,a1,6,6",
				"block conformality K8,d6,right,sample0,a1,6,7",
				"block conformality K8,d6,right,sample0,a1,7,7",
				"block Euler K8,d6,right,sample0,a1",
				"block conformality K8,d6,right,sample0,a2,0,0",
				"block conformality K8,d6,right,sample0,a2,0,1",
				"block conformality K8,d6,right,sample0,a2,0,2",
				"block conformality K8,d6,right,sample0,a2,0,3",
				"block conformality K8,d6,right,sample0,a2,0,4",
				"block conformality K8,d6,right,sample0,a2,0,5",
				"block conformality K8,d6,right,sample0,a2,0,6",
				"block conformality K8,d6,right,sample0,a2,0,7",
				"block conformality K8,d6,right,sample0,a2,1,1",
				"block conformality K8,d6,right,sample0,a2,1,2",
				"block conformality K8,d6,right,sample0,a2,1,3",
				"block conformality K8,d6,right,sample0,a2,1,4",
				"block conformality K8,d6,right,sample0,a2,1,5",
				"block conformality K8,d6,right,sample0,a2,1,6",
				"block conformality K8,d6,right,sample0,a2,1,7",
				"block conformality K8,d6,right,sample0,a2,2,2",
				"block conformality K8,d6,right,sample0,a2,2,3",
				"block conformality K8,d6,right,sample0,a2,2,4",
				"block conformality K8,d6,right,sample0,a2,2,5",
				"block conformality K8,d6,right,sample0,a2,2,6",
				"block conformality K8,d6,right,sample0,a2,2,7",
				"block conformality K8,d6,right,sample0,a2,3,3",
				"block conformality K8,d6,right,sample0,a2,3,4",
				"block conformality K8,d6,right,sample0,a2,3,5",
				"block conformality K8,d6,right,sample0,a2,3,6",
				"block conformality K8,d6,right,sample0,a2,3,7",
				"block conformality K8,d6,right,sample0,a2,4,4",
				"block conformality K8,d6,right,sample0,a2,4,5",
				"block conformality K8,d6,right,sample0,a2,4,6",
				"block conformality K8,d6,right,sample0,a2,4,7",
				"block conformality K8,d6,right,sample0,a2,5,5",
				"block conformality K8,d6,right,sample0,a2,5,6",
				"block conformality K8,d6,right,sample0,a2,5,7",
				"block conformality K8,d6,right,sample0,a2,6,6",
				"block conformality K8,d6,right,sample0,a2,6,7",
				"block conformality K8,d6,right,sample0,a2,7,7",
				"block Euler K8,d6,right,sample0,a2",
				"block conformality K8,d6,right,sample0,a3,0,0",
				"block conformality K8,d6,right,sample0,a3,0,1",
				"block conformality K8,d6,right,sample0,a3,0,2",
				"block conformality K8,d6,right,sample0,a3,0,3",
				"block conformality K8,d6,right,sample0,a3,0,4",
				"block conformality K8,d6,right,sample0,a3,0,5",
				"block conformality K8,d6,right,sample0,a3,0,6",
				"block conformality K8,d6,right,sample0,a3,0,7",
				"block conformality K8,d6,right,sample0,a3,1,1",
				"block conformality K8,d6,right,sample0,a3,1,2",
				"block conformality K8,d6,right,sample0,a3,1,3",
				"block conformality K8,d6,right,sample0,a3,1,4",
				"block conformality K8,d6,right,sample0,a3,1,5",
				"block conformality K8,d6,right,sample0,a3,1,6",
				"block conformality K8,d6,right,sample0,a3,1,7",
				"block conformality K8,d6,right,sample0,a3,2,2",
				"block conformality K8,d6,right,sample0,a3,2,3",
				"block conformality K8,d6,right,sample0,a3,2,4",
				"block conformality K8,d6,right,sample0,a3,2,5",
				"block conformality K8,d6,right,sample0,a3,2,6",
				"block conformality K8,d6,right,sample0,a3,2,7",
				"block conformality K8,d6,right,sample0,a3,3,3",
				"block conformality K8,d6,right,sample0,a3,3,4",
				"block conformality K8,d6,right,sample0,a3,3,5",
				"block conformality K8,d6,right,sample0,a3,3,6",
				"block conformality K8,d6,right,sample0,a3,3,7",
				"block conformality K8,d6,right,sample0,a3,4,4",
				"block conformality K8,d6,right,sample0,a3,4,5",
				"block conformality K8,d6,right,sample0,a3,4,6",
				"block conformality K8,d6,right,sample0,a3,4,7",
				"block conformality K8,d6,right,sample0,a3,5,5",
				"block conformality K8,d6,right,sample0,a3,5,6",
				"block conformality K8,d6,right,sample0,a3,5,7",
				"block conformality K8,d6,right,sample0,a3,6,6",
				"block conformality K8,d6,right,sample0,a3,6,7",
				"block conformality K8,d6,right,sample0,a3,7,7",
				"block Euler K8,d6,right,sample0,a3",
				"block conformality K8,d6,right,sample0,a4,0,0",
				"block conformality K8,d6,right,sample0,a4,0,1",
				"block conformality K8,d6,right,sample0,a4,0,2",
				"block conformality K8,d6,right,sample0,a4,0,3",
				"block conformality K8,d6,right,sample0,a4,0,4",
				"block conformality K8,d6,right,sample0,a4,0,5",
				"block conformality K8,d6,right,sample0,a4,0,6",
				"block conformality K8,d6,right,sample0,a4,0,7",
				"block conformality K8,d6,right,sample0,a4,1,1",
				"block conformality K8,d6,right,sample0,a4,1,2",
				"block conformality K8,d6,right,sample0,a4,1,3",
				"block conformality K8,d6,right,sample0,a4,1,4",
				"block conformality K8,d6,right,sample0,a4,1,5",
				"block conformality K8,d6,right,sample0,a4,1,6",
				"block conformality K8,d6,right,sample0,a4,1,7",
				"block conformality K8,d6,right,sample0,a4,2,2",
				"block conformality K8,d6,right,sample0,a4,2,3",
				"block conformality K8,d6,right,sample0,a4,2,4",
				"block conformality K8,d6,right,sample0,a4,2,5",
				"block conformality K8,d6,right,sample0,a4,2,6",
				"block conformality K8,d6,right,sample0,a4,2,7",
				"block conformality K8,d6,right,sample0,a4,3,3",
				"block conformality K8,d6,right,sample0,a4,3,4",
				"block conformality K8,d6,right,sample0,a4,3,5",
				"block conformality K8,d6,right,sample0,a4,3,6",
				"block conformality K8,d6,right,sample0,a4,3,7",
				"block conformality K8,d6,right,sample0,a4,4,4",
				"block conformality K8,d6,right,sample0,a4,4,5",
				"block conformality K8,d6,right,sample0,a4,4,6",
				"block conformality K8,d6,right,sample0,a4,4,7",
				"block conformality K8,d6,right,sample0,a4,5,5",
				"block conformality K8,d6,right,sample0,a4,5,6",
				"block conformality K8,d6,right,sample0,a4,5,7",
				"block conformality K8,d6,right,sample0,a4,6,6",
				"block conformality K8,d6,right,sample0,a4,6,7",
				"block conformality K8,d6,right,sample0,a4,7,7",
				"block Euler K8,d6,right,sample0,a4",
				"block conformality K8,d6,right,sample0,a5,0,0",
				"block conformality K8,d6,right,sample0,a5,0,1",
				"block conformality K8,d6,right,sample0,a5,0,2",
				"block conformality K8,d6,right,sample0,a5,0,3",
				"block conformality K8,d6,right,sample0,a5,0,4",
				"block conformality K8,d6,right,sample0,a5,0,5",
				"block conformality K8,d6,right,sample0,a5,0,6",
				"block conformality K8,d6,right,sample0,a5,0,7",
				"block conformality K8,d6,right,sample0,a5,1,1",
				"block conformality K8,d6,right,sample0,a5,1,2",
				"block conformality K8,d6,right,sample0,a5,1,3",
				"block conformality K8,d6,right,sample0,a5,1,4",
				"block conformality K8,d6,right,sample0,a5,1,5",
				"block conformality K8,d6,right,sample0,a5,1,6",
				"block conformality K8,d6,right,sample0,a5,1,7",
				"block conformality K8,d6,right,sample0,a5,2,2",
				"block conformality K8,d6,right,sample0,a5,2,3",
				"block conformality K8,d6,right,sample0,a5,2,4",
				"block conformality K8,d6,right,sample0,a5,2,5",
				"block conformality K8,d6,right,sample0,a5,2,6",
				"block conformality K8,d6,right,sample0,a5,2,7",
				"block conformality K8,d6,right,sample0,a5,3,3",
				"block conformality K8,d6,right,sample0,a5,3,4",
				"block conformality K8,d6,right,sample0,a5,3,5",
				"block conformality K8,d6,right,sample0,a5,3,6",
				"block conformality K8,d6,right,sample0,a5,3,7",
				"block conformality K8,d6,right,sample0,a5,4,4",
				"block conformality K8,d6,right,sample0,a5,4,5",
				"block conformality K8,d6,right,sample0,a5,4,6",
				"block conformality K8,d6,right,sample0,a5,4,7",
				"block conformality K8,d6,right,sample0,a5,5,5",
				"block conformality K8,d6,right,sample0,a5,5,6",
				"block conformality K8,d6,right,sample0,a5,5,7",
				"block conformality K8,d6,right,sample0,a5,6,6",
				"block conformality K8,d6,right,sample0,a5,6,7",
				"block conformality K8,d6,right,sample0,a5,7,7",
				"block Euler K8,d6,right,sample0,a5",
				"scalar gradient K8,d6,right,sample0",
				"norm K8,d6,right,sample1",
				"block conformality K8,d6,right,sample1,a0,0,0",
				"block conformality K8,d6,right,sample1,a0,0,1",
				"block conformality K8,d6,right,sample1,a0,0,2",
				"block conformality K8,d6,right,sample1,a0,0,3",
				"block conformality K8,d6,right,sample1,a0,0,4",
				"block conformality K8,d6,right,sample1,a0,0,5",
				"block conformality K8,d6,right,sample1,a0,0,6",
				"block conformality K8,d6,right,sample1,a0,0,7",
				"block conformality K8,d6,right,sample1,a0,1,1",
				"block conformality K8,d6,right,sample1,a0,1,2",
				"block conformality K8,d6,right,sample1,a0,1,3",
				"block conformality K8,d6,right,sample1,a0,1,4",
				"block conformality K8,d6,right,sample1,a0,1,5",
				"block conformality K8,d6,right,sample1,a0,1,6",
				"block conformality K8,d6,right,sample1,a0,1,7",
				"block conformality K8,d6,right,sample1,a0,2,2",
				"block conformality K8,d6,right,sample1,a0,2,3",
				"block conformality K8,d6,right,sample1,a0,2,4",
				"block conformality K8,d6,right,sample1,a0,2,5",
				"block conformality K8,d6,right,sample1,a0,2,6",
				"block conformality K8,d6,right,sample1,a0,2,7",
				"block conformality K8,d6,right,sample1,a0,3,3",
				"block conformality K8,d6,right,sample1,a0,3,4",
				"block conformality K8,d6,right,sample1,a0,3,5",
				"block conformality K8,d6,right,sample1,a0,3,6",
				"block conformality K8,d6,right,sample1,a0,3,7",
				"block conformality K8,d6,right,sample1,a0,4,4",
				"block conformality K8,d6,right,sample1,a0,4,5",
				"block conformality K8,d6,right,sample1,a0,4,6",
				"block conformality K8,d6,right,sample1,a0,4,7",
				"block conformality K8,d6,right,sample1,a0,5,5",
				"block conformality K8,d6,right,sample1,a0,5,6",
				"block conformality K8,d6,right,sample1,a0,5,7",
				"block conformality K8,d6,right,sample1,a0,6,6",
				"block conformality K8,d6,right,sample1,a0,6,7",
				"block conformality K8,d6,right,sample1,a0,7,7",
				"block Euler K8,d6,right,sample1,a0",
				"block conformality K8,d6,right,sample1,a1,0,0",
				"block conformality K8,d6,right,sample1,a1,0,1",
				"block conformality K8,d6,right,sample1,a1,0,2",
				"block conformality K8,d6,right,sample1,a1,0,3",
				"block conformality K8,d6,right,sample1,a1,0,4",
				"block conformality K8,d6,right,sample1,a1,0,5",
				"block conformality K8,d6,right,sample1,a1,0,6",
				"block conformality K8,d6,right,sample1,a1,0,7",
				"block conformality K8,d6,right,sample1,a1,1,1",
				"block conformality K8,d6,right,sample1,a1,1,2",
				"block conformality K8,d6,right,sample1,a1,1,3",
				"block conformality K8,d6,right,sample1,a1,1,4",
				"block conformality K8,d6,right,sample1,a1,1,5",
				"block conformality K8,d6,right,sample1,a1,1,6",
				"block conformality K8,d6,right,sample1,a1,1,7",
				"block conformality K8,d6,right,sample1,a1,2,2",
				"block conformality K8,d6,right,sample1,a1,2,3",
				"block conformality K8,d6,right,sample1,a1,2,4",
				"block conformality K8,d6,right,sample1,a1,2,5",
				"block conformality K8,d6,right,sample1,a1,2,6",
				"block conformality K8,d6,right,sample1,a1,2,7",
				"block conformality K8,d6,right,sample1,a1,3,3",
				"block conformality K8,d6,right,sample1,a1,3,4",
				"block conformality K8,d6,right,sample1,a1,3,5",
				"block conformality K8,d6,right,sample1,a1,3,6",
				"block conformality K8,d6,right,sample1,a1,3,7",
				"block conformality K8,d6,right,sample1,a1,4,4",
				"block conformality K8,d6,right,sample1,a1,4,5",
				"block conformality K8,d6,right,sample1,a1,4,6",
				"block conformality K8,d6,right,sample1,a1,4,7",
				"block conformality K8,d6,right,sample1,a1,5,5",
				"block conformality K8,d6,right,sample1,a1,5,6",
				"block conformality K8,d6,right,sample1,a1,5,7",
				"block conformality K8,d6,right,sample1,a1,6,6",
				"block conformality K8,d6,right,sample1,a1,6,7",
				"block conformality K8,d6,right,sample1,a1,7,7",
				"block Euler K8,d6,right,sample1,a1",
				"block conformality K8,d6,right,sample1,a2,0,0",
				"block conformality K8,d6,right,sample1,a2,0,1",
				"block conformality K8,d6,right,sample1,a2,0,2",
				"block conformality K8,d6,right,sample1,a2,0,3",
				"block conformality K8,d6,right,sample1,a2,0,4",
				"block conformality K8,d6,right,sample1,a2,0,5",
				"block conformality K8,d6,right,sample1,a2,0,6",
				"block conformality K8,d6,right,sample1,a2,0,7",
				"block conformality K8,d6,right,sample1,a2,1,1",
				"block conformality K8,d6,right,sample1,a2,1,2",
				"block conformality K8,d6,right,sample1,a2,1,3",
				"block conformality K8,d6,right,sample1,a2,1,4",
				"block conformality K8,d6,right,sample1,a2,1,5",
				"block conformality K8,d6,right,sample1,a2,1,6",
				"block conformality K8,d6,right,sample1,a2,1,7",
				"block conformality K8,d6,right,sample1,a2,2,2",
				"block conformality K8,d6,right,sample1,a2,2,3",
				"block conformality K8,d6,right,sample1,a2,2,4",
				"block conformality K8,d6,right,sample1,a2,2,5",
				"block conformality K8,d6,right,sample1,a2,2,6",
				"block conformality K8,d6,right,sample1,a2,2,7",
				"block conformality K8,d6,right,sample1,a2,3,3",
				"block conformality K8,d6,right,sample1,a2,3,4",
				"block conformality K8,d6,right,sample1,a2,3,5",
				"block conformality K8,d6,right,sample1,a2,3,6",
				"block conformality K8,d6,right,sample1,a2,3,7",
				"block conformality K8,d6,right,sample1,a2,4,4",
				"block conformality K8,d6,right,sample1,a2,4,5",
				"block conformality K8,d6,right,sample1,a2,4,6",
				"block conformality K8,d6,right,sample1,a2,4,7",
				"block conformality K8,d6,right,sample1,a2,5,5",
				"block conformality K8,d6,right,sample1,a2,5,6",
				"block conformality K8,d6,right,sample1,a2,5,7",
				"block conformality K8,d6,right,sample1,a2,6,6",
				"block conformality K8,d6,right,sample1,a2,6,7",
				"block conformality K8,d6,right,sample1,a2,7,7",
				"block Euler K8,d6,right,sample1,a2",
				"block conformality K8,d6,right,sample1,a3,0,0",
				"block conformality K8,d6,right,sample1,a3,0,1",
				"block conformality K8,d6,right,sample1,a3,0,2",
				"block conformality K8,d6,right,sample1,a3,0,3",
				"block conformality K8,d6,right,sample1,a3,0,4",
				"block conformality K8,d6,right,sample1,a3,0,5",
				"block conformality K8,d6,right,sample1,a3,0,6",
				"block conformality K8,d6,right,sample1,a3,0,7",
				"block conformality K8,d6,right,sample1,a3,1,1",
				"block conformality K8,d6,right,sample1,a3,1,2",
				"block conformality K8,d6,right,sample1,a3,1,3",
				"block conformality K8,d6,right,sample1,a3,1,4",
				"block conformality K8,d6,right,sample1,a3,1,5",
				"block conformality K8,d6,right,sample1,a3,1,6",
				"block conformality K8,d6,right,sample1,a3,1,7",
				"block conformality K8,d6,right,sample1,a3,2,2",
				"block conformality K8,d6,right,sample1,a3,2,3",
				"block conformality K8,d6,right,sample1,a3,2,4",
				"block conformality K8,d6,right,sample1,a3,2,5",
				"block conformality K8,d6,right,sample1,a3,2,6",
				"block conformality K8,d6,right,sample1,a3,2,7",
				"block conformality K8,d6,right,sample1,a3,3,3",
				"block conformality K8,d6,right,sample1,a3,3,4",
				"block conformality K8,d6,right,sample1,a3,3,5",
				"block conformality K8,d6,right,sample1,a3,3,6",
				"block conformality K8,d6,right,sample1,a3,3,7",
				"block conformality K8,d6,right,sample1,a3,4,4",
				"block conformality K8,d6,right,sample1,a3,4,5",
				"block conformality K8,d6,right,sample1,a3,4,6",
				"block conformality K8,d6,right,sample1,a3,4,7",
				"block conformality K8,d6,right,sample1,a3,5,5",
				"block conformality K8,d6,right,sample1,a3,5,6",
				"block conformality K8,d6,right,sample1,a3,5,7",
				"block conformality K8,d6,right,sample1,a3,6,6",
				"block conformality K8,d6,right,sample1,a3,6,7",
				"block conformality K8,d6,right,sample1,a3,7,7",
				"block Euler K8,d6,right,sample1,a3",
				"block conformality K8,d6,right,sample1,a4,0,0",
				"block conformality K8,d6,right,sample1,a4,0,1",
				"block conformality K8,d6,right,sample1,a4,0,2",
				"block conformality K8,d6,right,sample1,a4,0,3",
				"block conformality K8,d6,right,sample1,a4,0,4",
				"block conformality K8,d6,right,sample1,a4,0,5",
				"block conformality K8,d6,right,sample1,a4,0,6",
				"block conformality K8,d6,right,sample1,a4,0,7",
				"block conformality K8,d6,right,sample1,a4,1,1",
				"block conformality K8,d6,right,sample1,a4,1,2",
				"block conformality K8,d6,right,sample1,a4,1,3",
				"block conformality K8,d6,right,sample1,a4,1,4",
				"block conformality K8,d6,right,sample1,a4,1,5",
				"block conformality K8,d6,right,sample1,a4,1,6",
				"block conformality K8,d6,right,sample1,a4,1,7",
				"block conformality K8,d6,right,sample1,a4,2,2",
				"block conformality K8,d6,right,sample1,a4,2,3",
				"block conformality K8,d6,right,sample1,a4,2,4",
				"block conformality K8,d6,right,sample1,a4,2,5",
				"block conformality K8,d6,right,sample1,a4,2,6",
				"block conformality K8,d6,right,sample1,a4,2,7",
				"block conformality K8,d6,right,sample1,a4,3,3",
				"block conformality K8,d6,right,sample1,a4,3,4",
				"block conformality K8,d6,right,sample1,a4,3,5",
				"block conformality K8,d6,right,sample1,a4,3,6",
				"block conformality K8,d6,right,sample1,a4,3,7",
				"block conformality K8,d6,right,sample1,a4,4,4",
				"block conformality K8,d6,right,sample1,a4,4,5",
				"block conformality K8,d6,right,sample1,a4,4,6",
				"block conformality K8,d6,right,sample1,a4,4,7",
				"block conformality K8,d6,right,sample1,a4,5,5",
				"block conformality K8,d6,right,sample1,a4,5,6",
				"block conformality K8,d6,right,sample1,a4,5,7",
				"block conformality K8,d6,right,sample1,a4,6,6",
				"block conformality K8,d6,right,sample1,a4,6,7",
				"block conformality K8,d6,right,sample1,a4,7,7",
				"block Euler K8,d6,right,sample1,a4",
				"block conformality K8,d6,right,sample1,a5,0,0",
				"block conformality K8,d6,right,sample1,a5,0,1",
				"block conformality K8,d6,right,sample1,a5,0,2",
				"block conformality K8,d6,right,sample1,a5,0,3",
				"block conformality K8,d6,right,sample1,a5,0,4",
				"block conformality K8,d6,right,sample1,a5,0,5",
				"block conformality K8,d6,right,sample1,a5,0,6",
				"block conformality K8,d6,right,sample1,a5,0,7",
				"block conformality K8,d6,right,sample1,a5,1,1",
				"block conformality K8,d6,right,sample1,a5,1,2",
				"block conformality K8,d6,right,sample1,a5,1,3",
				"block conformality K8,d6,right,sample1,a5,1,4",
				"block conformality K8,d6,right,sample1,a5,1,5",
				"block conformality K8,d6,right,sample1,a5,1,6",
				"block conformality K8,d6,right,sample1,a5,1,7",
				"block conformality K8,d6,right,sample1,a5,2,2",
				"block conformality K8,d6,right,sample1,a5,2,3",
				"block conformality K8,d6,right,sample1,a5,2,4",
				"block conformality K8,d6,right,sample1,a5,2,5",
				"block conformality K8,d6,right,sample1,a5,2,6",
				"block conformality K8,d6,right,sample1,a5,2,7",
				"block conformality K8,d6,right,sample1,a5,3,3",
				"block conformality K8,d6,right,sample1,a5,3,4",
				"block conformality K8,d6,right,sample1,a5,3,5",
				"block conformality K8,d6,right,sample1,a5,3,6",
				"block conformality K8,d6,right,sample1,a5,3,7",
				"block conformality K8,d6,right,sample1,a5,4,4",
				"block conformality K8,d6,right,sample1,a5,4,5",
				"block conformality K8,d6,right,sample1,a5,4,6",
				"block conformality K8,d6,right,sample1,a5,4,7",
				"block conformality K8,d6,right,sample1,a5,5,5",
				"block conformality K8,d6,right,sample1,a5,5,6",
				"block conformality K8,d6,right,sample1,a5,5,7",
				"block conformality K8,d6,right,sample1,a5,6,6",
				"block conformality K8,d6,right,sample1,a5,6,7",
				"block conformality K8,d6,right,sample1,a5,7,7",
				"block Euler K8,d6,right,sample1,a5",
				"scalar gradient K8,d6,right,sample1",
				"norm K8,d6,balanced,sample0",
				"block conformality K8,d6,balanced,sample0,a0,0,0",
				"block conformality K8,d6,balanced,sample0,a0,0,1",
				"block conformality K8,d6,balanced,sample0,a0,0,2",
				"block conformality K8,d6,balanced,sample0,a0,0,3",
				"block conformality K8,d6,balanced,sample0,a0,0,4",
				"block conformality K8,d6,balanced,sample0,a0,0,5",
				"block conformality K8,d6,balanced,sample0,a0,0,6",
				"block conformality K8,d6,balanced,sample0,a0,0,7",
				"block conformality K8,d6,balanced,sample0,a0,1,1",
				"block conformality K8,d6,balanced,sample0,a0,1,2",
				"block conformality K8,d6,balanced,sample0,a0,1,3",
				"block conformality K8,d6,balanced,sample0,a0,1,4",
				"block conformality K8,d6,balanced,sample0,a0,1,5",
				"block conformality K8,d6,balanced,sample0,a0,1,6",
				"block conformality K8,d6,balanced,sample0,a0,1,7",
				"block conformality K8,d6,balanced,sample0,a0,2,2",
				"block conformality K8,d6,balanced,sample0,a0,2,3",
				"block conformality K8,d6,balanced,sample0,a0,2,4",
				"block conformality K8,d6,balanced,sample0,a0,2,5",
				"block conformality K8,d6,balanced,sample0,a0,2,6",
				"block conformality K8,d6,balanced,sample0,a0,2,7",
				"block conformality K8,d6,balanced,sample0,a0,3,3",
				"block conformality K8,d6,balanced,sample0,a0,3,4",
				"block conformality K8,d6,balanced,sample0,a0,3,5",
				"block conformality K8,d6,balanced,sample0,a0,3,6",
				"block conformality K8,d6,balanced,sample0,a0,3,7",
				"block conformality K8,d6,balanced,sample0,a0,4,4",
				"block conformality K8,d6,balanced,sample0,a0,4,5",
				"block conformality K8,d6,balanced,sample0,a0,4,6",
				"block conformality K8,d6,balanced,sample0,a0,4,7",
				"block conformality K8,d6,balanced,sample0,a0,5,5",
				"block conformality K8,d6,balanced,sample0,a0,5,6",
				"block conformality K8,d6,balanced,sample0,a0,5,7",
				"block conformality K8,d6,balanced,sample0,a0,6,6",
				"block conformality K8,d6,balanced,sample0,a0,6,7",
				"block conformality K8,d6,balanced,sample0,a0,7,7",
				"block Euler K8,d6,balanced,sample0,a0",
				"block conformality K8,d6,balanced,sample0,a1,0,0",
				"block conformality K8,d6,balanced,sample0,a1,0,1",
				"block conformality K8,d6,balanced,sample0,a1,0,2",
				"block conformality K8,d6,balanced,sample0,a1,0,3",
				"block conformality K8,d6,balanced,sample0,a1,0,4",
				"block conformality K8,d6,balanced,sample0,a1,0,5",
				"block conformality K8,d6,balanced,sample0,a1,0,6",
				"block conformality K8,d6,balanced,sample0,a1,0,7",
				"block conformality K8,d6,balanced,sample0,a1,1,1",
				"block conformality K8,d6,balanced,sample0,a1,1,2",
				"block conformality K8,d6,balanced,sample0,a1,1,3",
				"block conformality K8,d6,balanced,sample0,a1,1,4",
				"block conformality K8,d6,balanced,sample0,a1,1,5",
				"block conformality K8,d6,balanced,sample0,a1,1,6",
				"block conformality K8,d6,balanced,sample0,a1,1,7",
				"block conformality K8,d6,balanced,sample0,a1,2,2",
				"block conformality K8,d6,balanced,sample0,a1,2,3",
				"block conformality K8,d6,balanced,sample0,a1,2,4",
				"block conformality K8,d6,balanced,sample0,a1,2,5",
				"block conformality K8,d6,balanced,sample0,a1,2,6",
				"block conformality K8,d6,balanced,sample0,a1,2,7",
				"block conformality K8,d6,balanced,sample0,a1,3,3",
				"block conformality K8,d6,balanced,sample0,a1,3,4",
				"block conformality K8,d6,balanced,sample0,a1,3,5",
				"block conformality K8,d6,balanced,sample0,a1,3,6",
				"block conformality K8,d6,balanced,sample0,a1,3,7",
				"block conformality K8,d6,balanced,sample0,a1,4,4",
				"block conformality K8,d6,balanced,sample0,a1,4,5",
				"block conformality K8,d6,balanced,sample0,a1,4,6",
				"block conformality K8,d6,balanced,sample0,a1,4,7",
				"block conformality K8,d6,balanced,sample0,a1,5,5",
				"block conformality K8,d6,balanced,sample0,a1,5,6",
				"block conformality K8,d6,balanced,sample0,a1,5,7",
				"block conformality K8,d6,balanced,sample0,a1,6,6",
				"block conformality K8,d6,balanced,sample0,a1,6,7",
				"block conformality K8,d6,balanced,sample0,a1,7,7",
				"block Euler K8,d6,balanced,sample0,a1",
				"block conformality K8,d6,balanced,sample0,a2,0,0",
				"block conformality K8,d6,balanced,sample0,a2,0,1",
				"block conformality K8,d6,balanced,sample0,a2,0,2",
				"block conformality K8,d6,balanced,sample0,a2,0,3",
				"block conformality K8,d6,balanced,sample0,a2,0,4",
				"block conformality K8,d6,balanced,sample0,a2,0,5",
				"block conformality K8,d6,balanced,sample0,a2,0,6",
				"block conformality K8,d6,balanced,sample0,a2,0,7",
				"block conformality K8,d6,balanced,sample0,a2,1,1",
				"block conformality K8,d6,balanced,sample0,a2,1,2",
				"block conformality K8,d6,balanced,sample0,a2,1,3",
				"block conformality K8,d6,balanced,sample0,a2,1,4",
				"block conformality K8,d6,balanced,sample0,a2,1,5",
				"block conformality K8,d6,balanced,sample0,a2,1,6",
				"block conformality K8,d6,balanced,sample0,a2,1,7",
				"block conformality K8,d6,balanced,sample0,a2,2,2",
				"block conformality K8,d6,balanced,sample0,a2,2,3",
				"block conformality K8,d6,balanced,sample0,a2,2,4",
				"block conformality K8,d6,balanced,sample0,a2,2,5",
				"block conformality K8,d6,balanced,sample0,a2,2,6",
				"block conformality K8,d6,balanced,sample0,a2,2,7",
				"block conformality K8,d6,balanced,sample0,a2,3,3",
				"block conformality K8,d6,balanced,sample0,a2,3,4",
				"block conformality K8,d6,balanced,sample0,a2,3,5",
				"block conformality K8,d6,balanced,sample0,a2,3,6",
				"block conformality K8,d6,balanced,sample0,a2,3,7",
				"block conformality K8,d6,balanced,sample0,a2,4,4",
				"block conformality K8,d6,balanced,sample0,a2,4,5",
				"block conformality K8,d6,balanced,sample0,a2,4,6",
				"block conformality K8,d6,balanced,sample0,a2,4,7",
				"block conformality K8,d6,balanced,sample0,a2,5,5",
				"block conformality K8,d6,balanced,sample0,a2,5,6",
				"block conformality K8,d6,balanced,sample0,a2,5,7",
				"block conformality K8,d6,balanced,sample0,a2,6,6",
				"block conformality K8,d6,balanced,sample0,a2,6,7",
				"block conformality K8,d6,balanced,sample0,a2,7,7",
				"block Euler K8,d6,balanced,sample0,a2",
				"block conformality K8,d6,balanced,sample0,a3,0,0",
				"block conformality K8,d6,balanced,sample0,a3,0,1",
				"block conformality K8,d6,balanced,sample0,a3,0,2",
				"block conformality K8,d6,balanced,sample0,a3,0,3",
				"block conformality K8,d6,balanced,sample0,a3,0,4",
				"block conformality K8,d6,balanced,sample0,a3,0,5",
				"block conformality K8,d6,balanced,sample0,a3,0,6",
				"block conformality K8,d6,balanced,sample0,a3,0,7",
				"block conformality K8,d6,balanced,sample0,a3,1,1",
				"block conformality K8,d6,balanced,sample0,a3,1,2",
				"block conformality K8,d6,balanced,sample0,a3,1,3",
				"block conformality K8,d6,balanced,sample0,a3,1,4",
				"block conformality K8,d6,balanced,sample0,a3,1,5",
				"block conformality K8,d6,balanced,sample0,a3,1,6",
				"block conformality K8,d6,balanced,sample0,a3,1,7",
				"block conformality K8,d6,balanced,sample0,a3,2,2",
				"block conformality K8,d6,balanced,sample0,a3,2,3",
				"block conformality K8,d6,balanced,sample0,a3,2,4",
				"block conformality K8,d6,balanced,sample0,a3,2,5",
				"block conformality K8,d6,balanced,sample0,a3,2,6",
				"block conformality K8,d6,balanced,sample0,a3,2,7",
				"block conformality K8,d6,balanced,sample0,a3,3,3",
				"block conformality K8,d6,balanced,sample0,a3,3,4",
				"block conformality K8,d6,balanced,sample0,a3,3,5",
				"block conformality K8,d6,balanced,sample0,a3,3,6",
				"block conformality K8,d6,balanced,sample0,a3,3,7",
				"block conformality K8,d6,balanced,sample0,a3,4,4",
				"block conformality K8,d6,balanced,sample0,a3,4,5",
				"block conformality K8,d6,balanced,sample0,a3,4,6",
				"block conformality K8,d6,balanced,sample0,a3,4,7",
				"block conformality K8,d6,balanced,sample0,a3,5,5",
				"block conformality K8,d6,balanced,sample0,a3,5,6",
				"block conformality K8,d6,balanced,sample0,a3,5,7",
				"block conformality K8,d6,balanced,sample0,a3,6,6",
				"block conformality K8,d6,balanced,sample0,a3,6,7",
				"block conformality K8,d6,balanced,sample0,a3,7,7",
				"block Euler K8,d6,balanced,sample0,a3",
				"block conformality K8,d6,balanced,sample0,a4,0,0",
				"block conformality K8,d6,balanced,sample0,a4,0,1",
				"block conformality K8,d6,balanced,sample0,a4,0,2",
				"block conformality K8,d6,balanced,sample0,a4,0,3",
				"block conformality K8,d6,balanced,sample0,a4,0,4",
				"block conformality K8,d6,balanced,sample0,a4,0,5",
				"block conformality K8,d6,balanced,sample0,a4,0,6",
				"block conformality K8,d6,balanced,sample0,a4,0,7",
				"block conformality K8,d6,balanced,sample0,a4,1,1",
				"block conformality K8,d6,balanced,sample0,a4,1,2",
				"block conformality K8,d6,balanced,sample0,a4,1,3",
				"block conformality K8,d6,balanced,sample0,a4,1,4",
				"block conformality K8,d6,balanced,sample0,a4,1,5",
				"block conformality K8,d6,balanced,sample0,a4,1,6",
				"block conformality K8,d6,balanced,sample0,a4,1,7",
				"block conformality K8,d6,balanced,sample0,a4,2,2",
				"block conformality K8,d6,balanced,sample0,a4,2,3",
				"block conformality K8,d6,balanced,sample0,a4,2,4",
				"block conformality K8,d6,balanced,sample0,a4,2,5",
				"block conformality K8,d6,balanced,sample0,a4,2,6",
				"block conformality K8,d6,balanced,sample0,a4,2,7",
				"block conformality K8,d6,balanced,sample0,a4,3,3",
				"block conformality K8,d6,balanced,sample0,a4,3,4",
				"block conformality K8,d6,balanced,sample0,a4,3,5",
				"block conformality K8,d6,balanced,sample0,a4,3,6",
				"block conformality K8,d6,balanced,sample0,a4,3,7",
				"block conformality K8,d6,balanced,sample0,a4,4,4",
				"block conformality K8,d6,balanced,sample0,a4,4,5",
				"block conformality K8,d6,balanced,sample0,a4,4,6",
				"block conformality K8,d6,balanced,sample0,a4,4,7",
				"block conformality K8,d6,balanced,sample0,a4,5,5",
				"block conformality K8,d6,balanced,sample0,a4,5,6",
				"block conformality K8,d6,balanced,sample0,a4,5,7",
				"block conformality K8,d6,balanced,sample0,a4,6,6",
				"block conformality K8,d6,balanced,sample0,a4,6,7",
				"block conformality K8,d6,balanced,sample0,a4,7,7",
				"block Euler K8,d6,balanced,sample0,a4",
				"block conformality K8,d6,balanced,sample0,a5,0,0",
				"block conformality K8,d6,balanced,sample0,a5,0,1",
				"block conformality K8,d6,balanced,sample0,a5,0,2",
				"block conformality K8,d6,balanced,sample0,a5,0,3",
				"block conformality K8,d6,balanced,sample0,a5,0,4",
				"block conformality K8,d6,balanced,sample0,a5,0,5",
				"block conformality K8,d6,balanced,sample0,a5,0,6",
				"block conformality K8,d6,balanced,sample0,a5,0,7",
				"block conformality K8,d6,balanced,sample0,a5,1,1",
				"block conformality K8,d6,balanced,sample0,a5,1,2",
				"block conformality K8,d6,balanced,sample0,a5,1,3",
				"block conformality K8,d6,balanced,sample0,a5,1,4",
				"block conformality K8,d6,balanced,sample0,a5,1,5",
				"block conformality K8,d6,balanced,sample0,a5,1,6",
				"block conformality K8,d6,balanced,sample0,a5,1,7",
				"block conformality K8,d6,balanced,sample0,a5,2,2",
				"block conformality K8,d6,balanced,sample0,a5,2,3",
				"block conformality K8,d6,balanced,sample0,a5,2,4",
				"block conformality K8,d6,balanced,sample0,a5,2,5",
				"block conformality K8,d6,balanced,sample0,a5,2,6",
				"block conformality K8,d6,balanced,sample0,a5,2,7",
				"block conformality K8,d6,balanced,sample0,a5,3,3",
				"block conformality K8,d6,balanced,sample0,a5,3,4",
				"block conformality K8,d6,balanced,sample0,a5,3,5",
				"block conformality K8,d6,balanced,sample0,a5,3,6",
				"block conformality K8,d6,balanced,sample0,a5,3,7",
				"block conformality K8,d6,balanced,sample0,a5,4,4",
				"block conformality K8,d6,balanced,sample0,a5,4,5",
				"block conformality K8,d6,balanced,sample0,a5,4,6",
				"block conformality K8,d6,balanced,sample0,a5,4,7",
				"block conformality K8,d6,balanced,sample0,a5,5,5",
				"block conformality K8,d6,balanced,sample0,a5,5,6",
				"block conformality K8,d6,balanced,sample0,a5,5,7",
				"block conformality K8,d6,balanced,sample0,a5,6,6",
				"block conformality K8,d6,balanced,sample0,a5,6,7",
				"block conformality K8,d6,balanced,sample0,a5,7,7",
				"block Euler K8,d6,balanced,sample0,a5",
				"scalar gradient K8,d6,balanced,sample0",
				"norm K8,d6,balanced,sample1",
				"block conformality K8,d6,balanced,sample1,a0,0,0",
				"block conformality K8,d6,balanced,sample1,a0,0,1",
				"block conformality K8,d6,balanced,sample1,a0,0,2",
				"block conformality K8,d6,balanced,sample1,a0,0,3",
				"block conformality K8,d6,balanced,sample1,a0,0,4",
				"block conformality K8,d6,balanced,sample1,a0,0,5",
				"block conformality K8,d6,balanced,sample1,a0,0,6",
				"block conformality K8,d6,balanced,sample1,a0,0,7",
				"block conformality K8,d6,balanced,sample1,a0,1,1",
				"block conformality K8,d6,balanced,sample1,a0,1,2",
				"block conformality K8,d6,balanced,sample1,a0,1,3",
				"block conformality K8,d6,balanced,sample1,a0,1,4",
				"block conformality K8,d6,balanced,sample1,a0,1,5",
				"block conformality K8,d6,balanced,sample1,a0,1,6",
				"block conformality K8,d6,balanced,sample1,a0,1,7",
				"block conformality K8,d6,balanced,sample1,a0,2,2",
				"block conformality K8,d6,balanced,sample1,a0,2,3",
				"block conformality K8,d6,balanced,sample1,a0,2,4",
				"block conformality K8,d6,balanced,sample1,a0,2,5",
				"block conformality K8,d6,balanced,sample1,a0,2,6",
				"block conformality K8,d6,balanced,sample1,a0,2,7",
				"block conformality K8,d6,balanced,sample1,a0,3,3",
				"block conformality K8,d6,balanced,sample1,a0,3,4",
				"block conformality K8,d6,balanced,sample1,a0,3,5",
				"block conformality K8,d6,balanced,sample1,a0,3,6",
				"block conformality K8,d6,balanced,sample1,a0,3,7",
				"block conformality K8,d6,balanced,sample1,a0,4,4",
				"block conformality K8,d6,balanced,sample1,a0,4,5",
				"block conformality K8,d6,balanced,sample1,a0,4,6",
				"block conformality K8,d6,balanced,sample1,a0,4,7",
				"block conformality K8,d6,balanced,sample1,a0,5,5",
				"block conformality K8,d6,balanced,sample1,a0,5,6",
				"block conformality K8,d6,balanced,sample1,a0,5,7",
				"block conformality K8,d6,balanced,sample1,a0,6,6",
				"block conformality K8,d6,balanced,sample1,a0,6,7",
				"block conformality K8,d6,balanced,sample1,a0,7,7",
				"block Euler K8,d6,balanced,sample1,a0",
				"block conformality K8,d6,balanced,sample1,a1,0,0",
				"block conformality K8,d6,balanced,sample1,a1,0,1",
				"block conformality K8,d6,balanced,sample1,a1,0,2",
				"block conformality K8,d6,balanced,sample1,a1,0,3",
				"block conformality K8,d6,balanced,sample1,a1,0,4",
				"block conformality K8,d6,balanced,sample1,a1,0,5",
				"block conformality K8,d6,balanced,sample1,a1,0,6",
				"block conformality K8,d6,balanced,sample1,a1,0,7",
				"block conformality K8,d6,balanced,sample1,a1,1,1",
				"block conformality K8,d6,balanced,sample1,a1,1,2",
				"block conformality K8,d6,balanced,sample1,a1,1,3",
				"block conformality K8,d6,balanced,sample1,a1,1,4",
				"block conformality K8,d6,balanced,sample1,a1,1,5",
				"block conformality K8,d6,balanced,sample1,a1,1,6",
				"block conformality K8,d6,balanced,sample1,a1,1,7",
				"block conformality K8,d6,balanced,sample1,a1,2,2",
				"block conformality K8,d6,balanced,sample1,a1,2,3",
				"block conformality K8,d6,balanced,sample1,a1,2,4",
				"block conformality K8,d6,balanced,sample1,a1,2,5",
				"block conformality K8,d6,balanced,sample1,a1,2,6",
				"block conformality K8,d6,balanced,sample1,a1,2,7",
				"block conformality K8,d6,balanced,sample1,a1,3,3",
				"block conformality K8,d6,balanced,sample1,a1,3,4",
				"block conformality K8,d6,balanced,sample1,a1,3,5",
				"block conformality K8,d6,balanced,sample1,a1,3,6",
				"block conformality K8,d6,balanced,sample1,a1,3,7",
				"block conformality K8,d6,balanced,sample1,a1,4,4",
				"block conformality K8,d6,balanced,sample1,a1,4,5",
				"block conformality K8,d6,balanced,sample1,a1,4,6",
				"block conformality K8,d6,balanced,sample1,a1,4,7",
				"block conformality K8,d6,balanced,sample1,a1,5,5",
				"block conformality K8,d6,balanced,sample1,a1,5,6",
				"block conformality K8,d6,balanced,sample1,a1,5,7",
				"block conformality K8,d6,balanced,sample1,a1,6,6",
				"block conformality K8,d6,balanced,sample1,a1,6,7",
				"block conformality K8,d6,balanced,sample1,a1,7,7",
				"block Euler K8,d6,balanced,sample1,a1",
				"block conformality K8,d6,balanced,sample1,a2,0,0",
				"block conformality K8,d6,balanced,sample1,a2,0,1",
				"block conformality K8,d6,balanced,sample1,a2,0,2",
				"block conformality K8,d6,balanced,sample1,a2,0,3",
				"block conformality K8,d6,balanced,sample1,a2,0,4",
				"block conformality K8,d6,balanced,sample1,a2,0,5",
				"block conformality K8,d6,balanced,sample1,a2,0,6",
				"block conformality K8,d6,balanced,sample1,a2,0,7",
				"block conformality K8,d6,balanced,sample1,a2,1,1",
				"block conformality K8,d6,balanced,sample1,a2,1,2",
				"block conformality K8,d6,balanced,sample1,a2,1,3",
				"block conformality K8,d6,balanced,sample1,a2,1,4",
				"block conformality K8,d6,balanced,sample1,a2,1,5",
				"block conformality K8,d6,balanced,sample1,a2,1,6",
				"block conformality K8,d6,balanced,sample1,a2,1,7",
				"block conformality K8,d6,balanced,sample1,a2,2,2",
				"block conformality K8,d6,balanced,sample1,a2,2,3",
				"block conformality K8,d6,balanced,sample1,a2,2,4",
				"block conformality K8,d6,balanced,sample1,a2,2,5",
				"block conformality K8,d6,balanced,sample1,a2,2,6",
				"block conformality K8,d6,balanced,sample1,a2,2,7",
				"block conformality K8,d6,balanced,sample1,a2,3,3",
				"block conformality K8,d6,balanced,sample1,a2,3,4",
				"block conformality K8,d6,balanced,sample1,a2,3,5",
				"block conformality K8,d6,balanced,sample1,a2,3,6",
				"block conformality K8,d6,balanced,sample1,a2,3,7",
				"block conformality K8,d6,balanced,sample1,a2,4,4",
				"block conformality K8,d6,balanced,sample1,a2,4,5",
				"block conformality K8,d6,balanced,sample1,a2,4,6",
				"block conformality K8,d6,balanced,sample1,a2,4,7",
				"block conformality K8,d6,balanced,sample1,a2,5,5",
				"block conformality K8,d6,balanced,sample1,a2,5,6",
				"block conformality K8,d6,balanced,sample1,a2,5,7",
				"block conformality K8,d6,balanced,sample1,a2,6,6",
				"block conformality K8,d6,balanced,sample1,a2,6,7",
				"block conformality K8,d6,balanced,sample1,a2,7,7",
				"block Euler K8,d6,balanced,sample1,a2",
				"block conformality K8,d6,balanced,sample1,a3,0,0",
				"block conformality K8,d6,balanced,sample1,a3,0,1",
				"block conformality K8,d6,balanced,sample1,a3,0,2",
				"block conformality K8,d6,balanced,sample1,a3,0,3",
				"block conformality K8,d6,balanced,sample1,a3,0,4",
				"block conformality K8,d6,balanced,sample1,a3,0,5",
				"block conformality K8,d6,balanced,sample1,a3,0,6",
				"block conformality K8,d6,balanced,sample1,a3,0,7",
				"block conformality K8,d6,balanced,sample1,a3,1,1",
				"block conformality K8,d6,balanced,sample1,a3,1,2",
				"block conformality K8,d6,balanced,sample1,a3,1,3",
				"block conformality K8,d6,balanced,sample1,a3,1,4",
				"block conformality K8,d6,balanced,sample1,a3,1,5",
				"block conformality K8,d6,balanced,sample1,a3,1,6",
				"block conformality K8,d6,balanced,sample1,a3,1,7",
				"block conformality K8,d6,balanced,sample1,a3,2,2",
				"block conformality K8,d6,balanced,sample1,a3,2,3",
				"block conformality K8,d6,balanced,sample1,a3,2,4",
				"block conformality K8,d6,balanced,sample1,a3,2,5",
				"block conformality K8,d6,balanced,sample1,a3,2,6",
				"block conformality K8,d6,balanced,sample1,a3,2,7",
				"block conformality K8,d6,balanced,sample1,a3,3,3",
				"block conformality K8,d6,balanced,sample1,a3,3,4",
				"block conformality K8,d6,balanced,sample1,a3,3,5",
				"block conformality K8,d6,balanced,sample1,a3,3,6",
				"block conformality K8,d6,balanced,sample1,a3,3,7",
				"block conformality K8,d6,balanced,sample1,a3,4,4",
				"block conformality K8,d6,balanced,sample1,a3,4,5",
				"block conformality K8,d6,balanced,sample1,a3,4,6",
				"block conformality K8,d6,balanced,sample1,a3,4,7",
				"block conformality K8,d6,balanced,sample1,a3,5,5",
				"block conformality K8,d6,balanced,sample1,a3,5,6",
				"block conformality K8,d6,balanced,sample1,a3,5,7",
				"block conformality K8,d6,balanced,sample1,a3,6,6",
				"block conformality K8,d6,balanced,sample1,a3,6,7",
				"block conformality K8,d6,balanced,sample1,a3,7,7",
				"block Euler K8,d6,balanced,sample1,a3",
				"block conformality K8,d6,balanced,sample1,a4,0,0",
				"block conformality K8,d6,balanced,sample1,a4,0,1",
				"block conformality K8,d6,balanced,sample1,a4,0,2",
				"block conformality K8,d6,balanced,sample1,a4,0,3",
				"block conformality K8,d6,balanced,sample1,a4,0,4",
				"block conformality K8,d6,balanced,sample1,a4,0,5",
				"block conformality K8,d6,balanced,sample1,a4,0,6",
				"block conformality K8,d6,balanced,sample1,a4,0,7",
				"block conformality K8,d6,balanced,sample1,a4,1,1",
				"block conformality K8,d6,balanced,sample1,a4,1,2",
				"block conformality K8,d6,balanced,sample1,a4,1,3",
				"block conformality K8,d6,balanced,sample1,a4,1,4",
				"block conformality K8,d6,balanced,sample1,a4,1,5",
				"block conformality K8,d6,balanced,sample1,a4,1,6",
				"block conformality K8,d6,balanced,sample1,a4,1,7",
				"block conformality K8,d6,balanced,sample1,a4,2,2",
				"block conformality K8,d6,balanced,sample1,a4,2,3",
				"block conformality K8,d6,balanced,sample1,a4,2,4",
				"block conformality K8,d6,balanced,sample1,a4,2,5",
				"block conformality K8,d6,balanced,sample1,a4,2,6",
				"block conformality K8,d6,balanced,sample1,a4,2,7",
				"block conformality K8,d6,balanced,sample1,a4,3,3",
				"block conformality K8,d6,balanced,sample1,a4,3,4",
				"block conformality K8,d6,balanced,sample1,a4,3,5",
				"block conformality K8,d6,balanced,sample1,a4,3,6",
				"block conformality K8,d6,balanced,sample1,a4,3,7",
				"block conformality K8,d6,balanced,sample1,a4,4,4",
				"block conformality K8,d6,balanced,sample1,a4,4,5",
				"block conformality K8,d6,balanced,sample1,a4,4,6",
				"block conformality K8,d6,balanced,sample1,a4,4,7",
				"block conformality K8,d6,balanced,sample1,a4,5,5",
				"block conformality K8,d6,balanced,sample1,a4,5,6",
				"block conformality K8,d6,balanced,sample1,a4,5,7",
				"block conformality K8,d6,balanced,sample1,a4,6,6",
				"block conformality K8,d6,balanced,sample1,a4,6,7",
				"block conformality K8,d6,balanced,sample1,a4,7,7",
				"block Euler K8,d6,balanced,sample1,a4",
				"block conformality K8,d6,balanced,sample1,a5,0,0",
				"block conformality K8,d6,balanced,sample1,a5,0,1",
				"block conformality K8,d6,balanced,sample1,a5,0,2",
				"block conformality K8,d6,balanced,sample1,a5,0,3",
				"block conformality K8,d6,balanced,sample1,a5,0,4",
				"block conformality K8,d6,balanced,sample1,a5,0,5",
				"block conformality K8,d6,balanced,sample1,a5,0,6",
				"block conformality K8,d6,balanced,sample1,a5,0,7",
				"block conformality K8,d6,balanced,sample1,a5,1,1",
				"block conformality K8,d6,balanced,sample1,a5,1,2",
				"block conformality K8,d6,balanced,sample1,a5,1,3",
				"block conformality K8,d6,balanced,sample1,a5,1,4",
				"block conformality K8,d6,balanced,sample1,a5,1,5",
				"block conformality K8,d6,balanced,sample1,a5,1,6",
				"block conformality K8,d6,balanced,sample1,a5,1,7",
				"block conformality K8,d6,balanced,sample1,a5,2,2",
				"block conformality K8,d6,balanced,sample1,a5,2,3",
				"block conformality K8,d6,balanced,sample1,a5,2,4",
				"block conformality K8,d6,balanced,sample1,a5,2,5",
				"block conformality K8,d6,balanced,sample1,a5,2,6",
				"block conformality K8,d6,balanced,sample1,a5,2,7",
				"block conformality K8,d6,balanced,sample1,a5,3,3",
				"block conformality K8,d6,balanced,sample1,a5,3,4",
				"block conformality K8,d6,balanced,sample1,a5,3,5",
				"block conformality K8,d6,balanced,sample1,a5,3,6",
				"block conformality K8,d6,balanced,sample1,a5,3,7",
				"block conformality K8,d6,balanced,sample1,a5,4,4",
				"block conformality K8,d6,balanced,sample1,a5,4,5",
				"block conformality K8,d6,balanced,sample1,a5,4,6",
				"block conformality K8,d6,balanced,sample1,a5,4,7",
				"block conformality K8,d6,balanced,sample1,a5,5,5",
				"block conformality K8,d6,balanced,sample1,a5,5,6",
				"block conformality K8,d6,balanced,sample1,a5,5,7",
				"block conformality K8,d6,balanced,sample1,a5,6,6",
				"block conformality K8,d6,balanced,sample1,a5,6,7",
				"block conformality K8,d6,balanced,sample1,a5,7,7",
				"block Euler K8,d6,balanced,sample1,a5",
				"scalar gradient K8,d6,balanced,sample1",
				"Pf gradient normalization d=2,sample=0",
				"Pf Laplacian d=2,k=1,sample=0",
				"Pf mixed Gamma d=2,k=1,sample=0",
				"Pf spectral Gamma d=2,k=1,ell=1,sample=0",
				"Pf spectral Gamma d=2,k=1,ell=2,sample=0",
				"Pf Laplacian d=2,k=2,sample=0",
				"Pf mixed Gamma d=2,k=2,sample=0",
				"Pf spectral Gamma d=2,k=2,ell=2,sample=0",
				"Pf gradient normalization d=2,sample=1",
				"Pf Laplacian d=2,k=1,sample=1",
				"Pf mixed Gamma d=2,k=1,sample=1",
				"Pf spectral Gamma d=2,k=1,ell=1,sample=1",
				"Pf spectral Gamma d=2,k=1,ell=2,sample=1",
				"Pf Laplacian d=2,k=2,sample=1",
				"Pf mixed Gamma d=2,k=2,sample=1",
				"Pf spectral Gamma d=2,k=2,ell=2,sample=1",
				"Pf d2 real-coordinate gradient norm",
				"Pf d2 real-coordinate harmonicity",
				"Pf d2 real-coordinate ambient Laplacian",
				"Pf gradient normalization d=3,sample=0",
				"Pf Laplacian d=3,k=1,sample=0",
				"Pf mixed Gamma d=3,k=1,sample=0",
				"Pf spectral Gamma d=3,k=1,ell=1,sample=0",
				"Pf spectral Gamma d=3,k=1,ell=2,sample=0",
				"Pf spectral Gamma d=3,k=1,ell=3,sample=0",
				"Pf Laplacian d=3,k=2,sample=0",
				"Pf mixed Gamma d=3,k=2,sample=0",
				"Pf spectral Gamma d=3,k=2,ell=2,sample=0",
				"Pf spectral Gamma d=3,k=2,ell=3,sample=0",
				"Pf Laplacian d=3,k=3,sample=0",
				"Pf mixed Gamma d=3,k=3,sample=0",
				"Pf spectral Gamma d=3,k=3,ell=3,sample=0",
				"Pf gradient normalization d=3,sample=1",
				"Pf Laplacian d=3,k=1,sample=1",
				"Pf mixed Gamma d=3,k=1,sample=1",
				"Pf spectral Gamma d=3,k=1,ell=1,sample=1",
				"Pf spectral Gamma d=3,k=1,ell=2,sample=1",
				"Pf spectral Gamma d=3,k=1,ell=3,sample=1",
				"Pf Laplacian d=3,k=2,sample=1",
				"Pf mixed Gamma d=3,k=2,sample=1",
				"Pf spectral Gamma d=3,k=2,ell=2,sample=1",
				"Pf spectral Gamma d=3,k=2,ell=3,sample=1",
				"Pf Laplacian d=3,k=3,sample=1",
				"Pf mixed Gamma d=3,k=3,sample=1",
				"Pf spectral Gamma d=3,k=3,ell=3,sample=1",
				"Pf gradient normalization d=4,sample=0",
				"Pf Laplacian d=4,k=1,sample=0",
				"Pf mixed Gamma d=4,k=1,sample=0",
				"Pf spectral Gamma d=4,k=1,ell=1,sample=0",
				"Pf spectral Gamma d=4,k=1,ell=2,sample=0",
				"Pf spectral Gamma d=4,k=1,ell=3,sample=0",
				"Pf spectral Gamma d=4,k=1,ell=4,sample=0",
				"Pf Laplacian d=4,k=2,sample=0",
				"Pf mixed Gamma d=4,k=2,sample=0",
				"Pf spectral Gamma d=4,k=2,ell=2,sample=0",
				"Pf spectral Gamma d=4,k=2,ell=3,sample=0",
				"Pf spectral Gamma d=4,k=2,ell=4,sample=0",
				"Pf Laplacian d=4,k=3,sample=0",
				"Pf mixed Gamma d=4,k=3,sample=0",
				"Pf spectral Gamma d=4,k=3,ell=3,sample=0",
				"Pf spectral Gamma d=4,k=3,ell=4,sample=0",
				"Pf Laplacian d=4,k=4,sample=0",
				"Pf mixed Gamma d=4,k=4,sample=0",
				"Pf spectral Gamma d=4,k=4,ell=4,sample=0",
				"Pf gradient normalization d=4,sample=1",
				"Pf Laplacian d=4,k=1,sample=1",
				"Pf mixed Gamma d=4,k=1,sample=1",
				"Pf spectral Gamma d=4,k=1,ell=1,sample=1",
				"Pf spectral Gamma d=4,k=1,ell=2,sample=1",
				"Pf spectral Gamma d=4,k=1,ell=3,sample=1",
				"Pf spectral Gamma d=4,k=1,ell=4,sample=1",
				"Pf Laplacian d=4,k=2,sample=1",
				"Pf mixed Gamma d=4,k=2,sample=1",
				"Pf spectral Gamma d=4,k=2,ell=2,sample=1",
				"Pf spectral Gamma d=4,k=2,ell=3,sample=1",
				"Pf spectral Gamma d=4,k=2,ell=4,sample=1",
				"Pf Laplacian d=4,k=3,sample=1",
				"Pf mixed Gamma d=4,k=3,sample=1",
				"Pf spectral Gamma d=4,k=3,ell=3,sample=1",
				"Pf spectral Gamma d=4,k=3,ell=4,sample=1",
				"Pf Laplacian d=4,k=4,sample=1",
				"Pf mixed Gamma d=4,k=4,sample=1",
				"Pf spectral Gamma d=4,k=4,ell=4,sample=1"
			]
		},
		{
			"CertificateID":"LSC-WEIGHTED-CLIFFORD-QUARTIC",
			"Title":"Weighted Clifford quartic certificate",
			"File":"certificates\/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl",
			"ExpectedChecks":12,
			"Role":"manuscript certificate",
			"Scope":[
				"Formal differential-algebra identities for the specified three-generator table and G=WF.",
				"Exact coefficient positivity conditional on R>0, W>0, and R^2-4W>=0; boundary coefficient beta>=40 and Hardy arithmetic 385\/4.",
				"Does not establish the original-variable closure table, actual-image inequalities, geometric singular-set description, or global area comparison."
			],
			"References":[
				{
					"label":"eq:weighted-Clifford-table",
					"resolved":{
						"number":"C.23",
						"page":"188",
						"anchor":"equation.C.23"
					}
				},
				{
					"label":"eq:weighted-Clifford-certificate",
					"resolved":{
						"number":"C.24",
						"page":"188",
						"anchor":"equation.C.24"
					}
				},
				{
					"label":"cor:weighted-Clifford-Hardy",
					"resolved":{
						"number":"8.82",
						"page":"94",
						"anchor":"equation.8.82"
					}
				}
			],
			"CheckNames":[
				"weighted_clifford_gradient_square",
				"weighted_clifford_Laplacian",
				"weighted_clifford_curvature_defect",
				"weighted_clifford_degree_eight",
				"weighted_clifford_slack_decomposition",
				"weighted_clifford_positive_bracket_coefficients",
				"weighted_clifford_signed_defect_certificate",
				"weighted_clifford_Laplacian_product_coefficients",
				"weighted_clifford_boundary_beta",
				"weighted_clifford_beta_lower_bound_remainder",
				"weighted_clifford_beta_slack_coefficient",
				"weighted_clifford_Hardy_gap_385_over_4"
			]
		},
		{
			"CertificateID":"LSC-GENERAL-QUARTIC",
			"Title":"Three-weight quartic subcalibration criterion",
			"File":"certificates\/LSC-GENERAL-QUARTIC.wl",
			"ExpectedChecks":46,
			"Role":"manuscript certificate",
			"Scope":[
				"Exact symbolic consequences of the general three-weight differential table, including both potential defects and the ambient-weight correction.",
				"Exact interval and coefficient certificates for h>=12, h=10,11, and balanced h=8 with r0>=5; both boundary Jacobi coefficients and the common Hardy arithmetic.",
				"Conditional algebraic checks do not establish Euclidean realizability, weight integrality, actual-image bounds, singular geometry, removability, or the global comparison theorem."
			],
			"References":[
				{
					"label":"thm:quartic-table-existence",
					"resolved":{
						"number":"8.15",
						"page":"79",
						"anchor":"theorem.8.15"
					}
				},
				{
					"label":"eq:quartic-general-weights",
					"resolved":{
						"number":"8.23",
						"page":"77",
						"anchor":"equation.8.23"
					}
				},
				{
					"label":"eq:quartic-general-generators",
					"resolved":{
						"number":"8.24",
						"page":"77",
						"anchor":"equation.8.24"
					}
				},
				{
					"label":"bh:reduced-table",
					"resolved":{
						"number":"8.25",
						"page":"78",
						"anchor":"equation.8.25"
					}
				},
				{
					"label":"bh:G8-defect",
					"resolved":{
						"number":"8.31",
						"page":"79",
						"anchor":"equation.8.31"
					}
				},
				{
					"label":"bh:G10",
					"resolved":{
						"number":"8.36",
						"page":"80",
						"anchor":"equation.8.36"
					}
				},
				{
					"label":"bh:p10",
					"resolved":{
						"number":"8.37",
						"page":"80",
						"anchor":"equation.8.37"
					}
				},
				{
					"label":"eq:quartic-balanced-eight-certificate",
					"resolved":{
						"number":"8.40",
						"page":"81",
						"anchor":"equation.8.40"
					}
				},
				{
					"label":"eq:bihomogeneous-Hardy",
					"resolved":{
						"number":"8.28",
						"page":"79",
						"anchor":"equation.8.28"
					}
				}
			],
			"CheckNames":[
				"minimal_quartic_defect",
				"image_linear_positive_decomposition",
				"degree_eight_gradient_square",
				"degree_eight_Laplacian",
				"degree_eight_normalized_defect",
				"degree_ten_gradient_square",
				"degree_ten_Laplacian",
				"degree_ten_normalized_defect",
				"potential_homogeneous_degree_8",
				"potential_homogeneous_degree_10",
				"degree_ten_dimension_correction",
				"degree_eight_boundary_beta",
				"degree_ten_boundary_beta",
				"degree_eight_beta_lower_bound_remainder",
				"degree_ten_beta_lower_bound_remainder",
				"degree_eight_Hardy_coefficient",
				"degree_ten_Hardy_coefficient",
				"Hardy_positive_h_at_least_ten",
				"Hardy_positive_balanced_h_eight",
				"degree_eight_monotonicity_in_s",
				"degree_eight_reflection_symmetry",
				"degree_eight_left_endpoint",
				"degree_eight_vertex",
				"degree_eight_vertex_enters_interval",
				"degree_eight_negative_discriminant",
				"degree_eight_discriminant_monotonicity",
				"degree_eight_discriminant_derivative_factor",
				"degree_eight_discriminant_at_vertex_threshold",
				"degree_eight_threshold_factor_h_at_least_thirteen",
				"degree_eight_h_twelve_endpoint_discriminant",
				"degree_ten_h_10_negative_discriminant",
				"degree_ten_h_10_discriminant_parameter_remainder",
				"degree_ten_h_10_constant_factor",
				"degree_ten_h_10_leading_factor",
				"degree_ten_h_10_positive_lower_bound_decomposition",
				"degree_ten_h_10_lower_bound_constant",
				"degree_ten_h_10_positive_discriminant_bound",
				"degree_ten_h_11_negative_discriminant",
				"degree_ten_h_11_discriminant_parameter_remainder",
				"degree_ten_h_11_constant_factor",
				"degree_ten_h_11_leading_factor",
				"degree_ten_h_11_positive_lower_bound_decomposition",
				"degree_ten_h_11_lower_bound_constant",
				"degree_ten_h_11_positive_discriminant_bound",
				"balanced_h_eight_normalized_defect",
				"balanced_h_eight_r0_at_least_five_positive_coefficients"
			]
		},
		{
			"CertificateID":"LSC-REVIEW-STRENGTHENINGS",
			"Title":"Cartan reduction and refined subcalibration bounds",
			"File":"certificates\/LSC-REVIEW-STRENGTHENINGS.wl",
			"ExpectedChecks":23,
			"Role":"manuscript certificate",
			"Scope":[
				"Conditional exact identities for the intrinsic cubic table and Cartan reconstruction.",
				"Exact h=9 quartic discriminant, ambient-weight correction, degree-eight endpoint values, and the 21 finite low-unused-weight exclusions.",
				"Spectral dimension and Hardy arithmetic; the Newton inequality, classifications, image realization, geometric comparison and strictness proofs are in the manuscript."
			],
			"References":[
				{
					"label":"cor:nr-cartan-dimensions",
					"resolved":{
						"number":"9.26",
						"page":"116",
						"anchor":"corollary.9.26"
					}
				},
				{
					"label":"eq:nr-five-radius-recovery",
					"resolved":{
						"number":"9.52",
						"page":"115",
						"anchor":"equation.9.52"
					}
				},
				{
					"label":"eq:nr-cartan-reduction",
					"resolved":{
						"number":"9.53",
						"page":"116",
						"anchor":"equation.9.53"
					}
				},
				{
					"label":"eq:nr-cartan-reconstruction",
					"resolved":{
						"number":"9.54",
						"page":"116",
						"anchor":"equation.9.54"
					}
				},
				{
					"label":"cor:quartic-nine-weights",
					"resolved":{
						"number":"8.13",
						"page":"77",
						"anchor":"corollary.8.13"
					}
				},
				{
					"label":"bh:potentials",
					"resolved":{
						"number":"8.29",
						"page":"79",
						"anchor":"equation.8.29"
					}
				},
				{
					"label":"eq:quartic-nine-certificate",
					"resolved":{
						"number":"8.38",
						"page":"80",
						"anchor":"equation.8.38"
					}
				},
				{
					"label":"eq:quartic-nine-discriminant",
					"resolved":{
						"number":"8.39",
						"page":"81",
						"anchor":"equation.8.39"
					}
				},
				{
					"label":"eq:spectral-radial-Newton",
					"resolved":{
						"number":"12.17",
						"page":"150",
						"anchor":"equation.12.17"
					}
				},
				{
					"label":"eq:spectral-Hardy-gap",
					"resolved":{
						"number":"12.16",
						"page":"150",
						"anchor":"equation.12.16"
					}
				},
				{
					"label":"eq:octonionic-product-Hardy-gap",
					"resolved":{
						"number":"13.11",
						"page":"155",
						"anchor":"equation.13.11"
					}
				},
				{
					"label":"eq:pfaffian-Hardy-gap",
					"resolved":{
						"number":"13.21",
						"page":"158",
						"anchor":"equation.13.21"
					}
				}
			],
			"CheckNames":[
				"intrinsic_gradient_square",
				"intrinsic_laplacian_gradient_square",
				"intrinsic_radius_recovery",
				"Cartan_reduction_from_R_F_algebra",
				"Cartan_reduction_eikonal_identity",
				"Cartan_reduction_harmonicity",
				"Cartan_reconstruction",
				"quartic_h_nine_r0_eight",
				"quartic_h_nine_weight_remainder",
				"quartic_h_nine_negative_discriminant",
				"quartic_h_nine_discriminant_bound",
				"quartic_h_nine_parameter_remainder",
				"quartic_h_nine_positive_discriminant_bound",
				"quartic_h_nine_positive_leading_coefficient",
				"degree_eight_h_eleven",
				"degree_eight_h_ten_active_weights_at_least_three",
				"quartic_h_nine_low_unused_weights_excluded",
				"quartic_h_nine_Hardy_positive",
				"spectral_necessary_dimension_arithmetic",
				"spectral_Hardy_homogeneity",
				"octonionic_Hardy_coefficient",
				"Pfaffian_Hardy_coefficient",
				"spectral_Hardy_positive_at_necessary_dimension"
			]
		},
		{
			"CertificateID":"LSC-GRADIENT-STRUCTURE",
			"Title":"Odd\/even gradient-square closure and intrinsic geometry",
			"File":"certificates\/LSC-GRADIENT-STRUCTURE.wl",
			"ExpectedChecks":32,
			"Role":"manuscript certificate; new in 20261009_v2",
			"Scope":[
				"The manuscript states only the closure and regular-link identities. Further Hessian-rank, curvature, distance-density, Jacobi and stability calculations remain supplementary computations, not additional results asserted in this manuscript. The same rule applies to the omitted sextic Hopf interpretation."
			],
			"References":[
				{
					"label":"eq:even-rfs-closure",
					"resolved":{
						"number":"7.5",
						"page":"65",
						"anchor":"equation.7.5"
					}
				},
				{
					"label":"eq:even-critical-hessian",
					"resolved":{
						"number":"7.8",
						"page":"66",
						"anchor":"equation.7.8"
					}
				},
				{
					"label":"eq:even-critical-gamma",
					"resolved":{
						"number":"7.9",
						"page":"66",
						"anchor":"equation.7.9"
					}
				},
				{
					"label":"eq:even-cone-structure",
					"resolved":{
						"number":"7.10",
						"page":"66",
						"anchor":"equation.7.10"
					}
				},
				{
					"label":"eq:even-normalized-link",
					"resolved":{
						"number":"7.7",
						"page":"65",
						"anchor":"equation.7.7"
					}
				},
				{
					"label":"eq:odd-isolated-spherical",
					"resolved":{
						"number":"B.10",
						"page":"177",
						"anchor":"equation.B.10"
					}
				},
				{
					"label":"eq:odd-isolated-minimum",
					"resolved":{
						"number":"B.11",
						"page":"177",
						"anchor":"equation.B.11"
					}
				},
				{
					"label":"eq:odd-isolated-minimum-scalar",
					"resolved":{
						"number":"B.12",
						"page":"177",
						"anchor":"equation.B.12"
					}
				},
				{
					"label":"eq:odd-isolated-maximum",
					"resolved":{
						"number":"B.13",
						"page":"178",
						"anchor":"equation.B.13"
					}
				},
				{
					"label":"eq:odd-isolated-delta",
					"resolved":{
						"number":"B.14",
						"page":"178",
						"anchor":"equation.B.14"
					}
				},
				{
					"label":"eq:odd-isolated-q-at-maximum",
					"resolved":{
						"number":"B.15",
						"page":"178",
						"anchor":"equation.B.15"
					}
				},
				{
					"label":"eq:odd-isolated-forced-coefficients",
					"resolved":{
						"number":"B.16",
						"page":"178",
						"anchor":"equation.B.16"
					}
				}
			],
			"CheckNames":[
				"radial_potential_gradient_square",
				"radial_potential_Laplacian",
				"radial_potential_normalized_defect",
				"Bochner_Hessian_norm",
				"critical_quartic_reduction",
				"critical_nonzero_eigenvalue",
				"cone_gradient_square",
				"cone_Laplacian",
				"cone_second_fundamental_norm",
				"normalized_link_gradient",
				"normalized_link_Laplacian",
				"maximum_rank_dimension_identity",
				"distance_Laplacian",
				"normal_flow_volume_density",
				"intrinsic_power_Laplacian",
				"cone_gradient_power_Jacobi",
				"cone_separated_Jacobi",
				"optimal_indicial_root",
				"optimal_multiplier_Jacobi_gap",
				"optimal_multiplier_degree",
				"optimal_normal_speed_degree",
				"optimal_positive_exponent_identity",
				"odd_flow_first_integral",
				"odd_minimum_Q_elimination",
				"odd_minimum_Hessian_elimination",
				"odd_elimination_factor",
				"odd_maximum_Hessian_delta",
				"odd_forced_epsilon",
				"odd_forced_delta",
				"odd_forced_Q_derivative",
				"odd_two_rank_separation",
				"stable_dimension_slack"
			]
		},
		{
			"CertificateID":"LSC-QUADRATIC-COMPOSITIONS",
			"Title":"Quadratic compositions, rectangular quartics and Gram sextics",
			"File":"certificates\/LSC-QUADRATIC-COMPOSITIONS.wl",
			"ExpectedChecks":158,
			"Role":"manuscript and supplementary algebraic checks",
			"Scope":[
				"Exact formal orthogonal-quartic, rectangular-trace and Hermitian-Gram identities conditional on the differential tables proved in the manuscript.",
				"The H^2 and C^2 coordinate identities are symbolic identities in fixed finite dimensions. The rectangular coordinate tests use three explicit integer matrices for each p=3,4,5,6 and one critical matrix in M_{5,3}(R).",
				"The radial Clifford checks use one homogeneous cubic profile and one quadratic profile and do not establish the formula in arbitrary degree.",
				"Strict positivity checks assume the stated nonnegative shifted variables and manuscript parameter ranges.",
				"Additional Hopf, critical-Hessian and algebraic initial-form identities are cross-checks only and do not assert additional manuscript theorems.",
				"No check proves classification, realizability, irreducibility, removability, global minimization, noncongruence, or tangent-current convergence."
			],
			"References":[
				{
					"label":"eq:orthq-table",
					"resolved":{
						"number":"8.76",
						"page":"92",
						"anchor":"equation.8.76"
					}
				},
				{
					"label":"eq:orthq-potential-defect",
					"resolved":{
						"number":"8.78",
						"page":"93",
						"anchor":"equation.8.78"
					}
				},
				{
					"label":"thm:orthq-infinite-families",
					"resolved":{
						"number":"8.27",
						"page":"91",
						"anchor":"theorem.8.27"
					}
				},
				{
					"label":"thm:complex-gram-cycle-sextic",
					"resolved":{
						"number":"8.33",
						"page":"95",
						"anchor":"example.8.33"
					}
				},
				{
					"label":"eq:complex-gram-cycle-gradient",
					"resolved":{
						"number":"8.86",
						"page":"95",
						"anchor":"equation.8.86"
					}
				},
				{
					"label":"eq:complex-gram-cycle-minimality",
					"resolved":{
						"number":"8.88",
						"page":"96",
						"anchor":"equation.8.88"
					}
				},
				{
					"label":"eq:complex-gram-cycle-pairings",
					"resolved":{
						"number":"8.89",
						"page":"96",
						"anchor":"equation.8.89"
					}
				},
				{
					"label":"prop:determinant-tangent-strata",
					"resolved":{
						"number":"14.3",
						"page":"162",
						"anchor":"proposition.14.3"
					}
				},
				{
					"label":"prop:rectangular-minimal-selection",
					"resolved":{
						"number":"7.9",
						"page":"66",
						"anchor":"proposition.7.9"
					}
				},
				{
					"label":"eq:rectangular-quartic-laplacians",
					"resolved":{
						"number":"7.12",
						"page":"66",
						"anchor":"equation.7.12"
					}
				},
				{
					"label":"eq:rectangular-quartic-gamma",
					"resolved":{
						"number":"7.13",
						"page":"67",
						"anchor":"equation.7.13"
					}
				},
				{
					"label":"eq:rectangular-quartic-minimality",
					"resolved":{
						"number":"7.14",
						"page":"67",
						"anchor":"equation.7.14"
					}
				},
				{
					"label":"eq:rectangular-S-traces",
					"resolved":{
						"number":"7.16",
						"page":"67",
						"anchor":"equation.7.16"
					}
				},
				{
					"label":"app:rectangular-trace-details",
					"resolved":{
						"number":"C.4.1",
						"page":"188",
						"anchor":"subsection.C.4.1"
					}
				},
				{
					"label":"eq:radial-Clifford-profile-equation",
					"resolved":{
						"number":"8.15",
						"page":"73",
						"anchor":"equation.8.15"
					}
				}
			],
			"CheckNames":[
				"quartic_delta_F",
				"quartic_gamma_F_W",
				"quartic_gradient_square",
				"quartic_minimality_defect",
				"quartic_recover_W_without_polynomial_division",
				"quartic_block_sum",
				"quartic_block_laplacian_0",
				"quartic_block_gamma_0_0",
				"quartic_block_gamma_0_1",
				"quartic_block_gamma_0_2",
				"quartic_block_laplacian_1",
				"quartic_block_gamma_1_1",
				"quartic_block_gamma_1_2",
				"quartic_block_laplacian_2",
				"quartic_block_gamma_2_2",
				"quartic_potential_laplacian",
				"quartic_potential_gradient_square",
				"quartic_potential_defect",
				"quartic_P_monotonicity",
				"quartic_P_boundary",
				"quartic_gradient_positive_decomposition",
				"quartic_boundary_Jacobi_potential",
				"quartic_Hardy_coefficient",
				"m2_ell12_discriminant",
				"m2_left_endpoint",
				"m2_left_derivative",
				"m2_ell_at_least16_increasing",
				"m3_ell12_discriminant",
				"m3_ell16_discriminant",
				"m3_ell20_discriminant",
				"m3_shifted_positive_form",
				"m3_ell_at_least24_positive",
				"m3_ell12_completed_square",
				"k3_Hardy_constant",
				"k2_transverse_Hardy_gap",
				"coordinate_m2_delta_Q",
				"coordinate_m2_gamma_QQ",
				"coordinate_m2_gamma_WQ",
				"coordinate_m3_delta_Q",
				"coordinate_m3_gamma_QQ",
				"coordinate_m3_gamma_WQ",
				"coordinate_delta_W",
				"coordinate_gamma_WW",
				"sextic_harmonic_all_row_counts",
				"sextic_gradient_square",
				"sextic_gamma_F_S",
				"sextic_minimality_defect",
				"sextic_delta_complex_cycle",
				"sextic_gamma_F_real_cycle",
				"sextic_gamma_F_radius_1",
				"sextic_gamma_F_edge_1",
				"sextic_gamma_F_radius_2",
				"sextic_gamma_F_edge_2",
				"sextic_gamma_F_radius_3",
				"sextic_gamma_F_edge_3",
				"sextic_regular_point_gradient_square",
				"sextic_Hopf_determinant_identity",
				"sextic_one_row_identically_zero",
				"sextic_nonvertex_quadratic_initial_term",
				"det4_rank1_exact_expansion",
				"det4_rank1_lower_orders_vanish",
				"det4_rank1_cubic_initial_form",
				"rectangular_trace_P4",
				"rectangular_trace_P5",
				"rectangular_delta_R",
				"rectangular_delta_F",
				"rectangular_delta_S",
				"rectangular_gamma_RR",
				"rectangular_gamma_RF",
				"rectangular_gamma_RS",
				"rectangular_gamma_FF",
				"rectangular_gamma_FS",
				"rectangular_gamma_SS",
				"rectangular_general_minimality_defect",
				"rectangular_p5_minimality_defect",
				"rectangular_regular_point_F",
				"rectangular_regular_point_S",
				"rectangular_RFS_eigenvalue_Jacobian_squared",
				"rectangular_coordinate_p3_sample1_delta_F",
				"rectangular_coordinate_p3_sample1_delta_S",
				"rectangular_coordinate_p3_sample1_gamma_FS",
				"rectangular_coordinate_p3_sample1_gamma_SS",
				"rectangular_coordinate_p3_sample1_minimality_defect",
				"rectangular_coordinate_p3_sample1_gradient_trace_identity",
				"rectangular_coordinate_p3_sample2_delta_F",
				"rectangular_coordinate_p3_sample2_delta_S",
				"rectangular_coordinate_p3_sample2_gamma_FS",
				"rectangular_coordinate_p3_sample2_gamma_SS",
				"rectangular_coordinate_p3_sample2_minimality_defect",
				"rectangular_coordinate_p3_sample2_gradient_trace_identity",
				"rectangular_coordinate_p3_sample3_delta_F",
				"rectangular_coordinate_p3_sample3_delta_S",
				"rectangular_coordinate_p3_sample3_gamma_FS",
				"rectangular_coordinate_p3_sample3_gamma_SS",
				"rectangular_coordinate_p3_sample3_minimality_defect",
				"rectangular_coordinate_p3_sample3_gradient_trace_identity",
				"rectangular_coordinate_p4_sample1_delta_F",
				"rectangular_coordinate_p4_sample1_delta_S",
				"rectangular_coordinate_p4_sample1_gamma_FS",
				"rectangular_coordinate_p4_sample1_gamma_SS",
				"rectangular_coordinate_p4_sample1_minimality_defect",
				"rectangular_coordinate_p4_sample1_gradient_trace_identity",
				"rectangular_coordinate_p4_sample2_delta_F",
				"rectangular_coordinate_p4_sample2_delta_S",
				"rectangular_coordinate_p4_sample2_gamma_FS",
				"rectangular_coordinate_p4_sample2_gamma_SS",
				"rectangular_coordinate_p4_sample2_minimality_defect",
				"rectangular_coordinate_p4_sample2_gradient_trace_identity",
				"rectangular_coordinate_p4_sample3_delta_F",
				"rectangular_coordinate_p4_sample3_delta_S",
				"rectangular_coordinate_p4_sample3_gamma_FS",
				"rectangular_coordinate_p4_sample3_gamma_SS",
				"rectangular_coordinate_p4_sample3_minimality_defect",
				"rectangular_coordinate_p4_sample3_gradient_trace_identity",
				"rectangular_coordinate_p5_sample1_delta_F",
				"rectangular_coordinate_p5_sample1_delta_S",
				"rectangular_coordinate_p5_sample1_gamma_FS",
				"rectangular_coordinate_p5_sample1_gamma_SS",
				"rectangular_coordinate_p5_sample1_minimality_defect",
				"rectangular_coordinate_p5_sample1_gradient_trace_identity",
				"rectangular_coordinate_p5_sample2_delta_F",
				"rectangular_coordinate_p5_sample2_delta_S",
				"rectangular_coordinate_p5_sample2_gamma_FS",
				"rectangular_coordinate_p5_sample2_gamma_SS",
				"rectangular_coordinate_p5_sample2_minimality_defect",
				"rectangular_coordinate_p5_sample2_gradient_trace_identity",
				"rectangular_coordinate_p5_sample3_delta_F",
				"rectangular_coordinate_p5_sample3_delta_S",
				"rectangular_coordinate_p5_sample3_gamma_FS",
				"rectangular_coordinate_p5_sample3_gamma_SS",
				"rectangular_coordinate_p5_sample3_minimality_defect",
				"rectangular_coordinate_p5_sample3_gradient_trace_identity",
				"rectangular_coordinate_p6_sample1_delta_F",
				"rectangular_coordinate_p6_sample1_delta_S",
				"rectangular_coordinate_p6_sample1_gamma_FS",
				"rectangular_coordinate_p6_sample1_gamma_SS",
				"rectangular_coordinate_p6_sample1_minimality_defect",
				"rectangular_coordinate_p6_sample1_gradient_trace_identity",
				"rectangular_coordinate_p6_sample2_delta_F",
				"rectangular_coordinate_p6_sample2_delta_S",
				"rectangular_coordinate_p6_sample2_gamma_FS",
				"rectangular_coordinate_p6_sample2_gamma_SS",
				"rectangular_coordinate_p6_sample2_minimality_defect",
				"rectangular_coordinate_p6_sample2_gradient_trace_identity",
				"rectangular_coordinate_p6_sample3_delta_F",
				"rectangular_coordinate_p6_sample3_delta_S",
				"rectangular_coordinate_p6_sample3_gamma_FS",
				"rectangular_coordinate_p6_sample3_gamma_SS",
				"rectangular_coordinate_p6_sample3_minimality_defect",
				"rectangular_coordinate_p6_sample3_gradient_trace_identity",
				"rectangular_critical_RFS",
				"rectangular_critical_Hessian_polynomial",
				"rectangular_critical_Hessian_trace",
				"rectangular_critical_Hessian_squared_trace",
				"radial_profile_cubic_gradient_identity",
				"radial_profile_cubic_laplacian_identity",
				"radial_profile_cubic_defect_modulo_profile",
				"radial_profile_quadratic_selected_level"
			]
		}
	],
	"SourceSHA256":{
		"RunAll.wl":"124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964",
		"Kernel\/Runner.wl":"aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985",
		"StartHere.nb":"88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda",
		"README.md":"2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719",
		"运行说明.txt":"90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028",
		"CertificateIndex.md":"9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad",
		"manuscript\/labels.aux":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
		"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
		"certificates\/LSC-MULTIPLIER-JACOBI.wl":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
		"certificates\/LSC-ISOPARAMETRIC.wl":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
		"certificates\/LSC-BIHOMOGENEOUS-HOPF.wl":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
		"certificates\/LSC-CUBIC-NORMALIZED.wl":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
		"certificates\/LSC-CLIFFORD-CUBIC.wl":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
		"certificates\/LSC-CLIFFORD-PULLBACK.wl":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
		"certificates\/LSC-COMPLEX-DETERMINANT.wl":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
		"certificates\/LSC-POWER-MULTIPLIERS.wl":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
		"certificates\/LSC-INTERVAL-POSITIVITY.wl":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
		"certificates\/LSC-CUBIC-CUTOFF-EXPONENT.wl":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
		"certificates\/LSC-ODD-RIGIDITY.wl":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
		"certificates\/LSC-CLIFFORD-HESSIAN.wl":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
		"certificates\/LSC-CLIFFORD-HOMOGENEITY.wl":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
		"certificates\/LSC-CUBIC-METRIC-ALGEBRA.wl":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
		"certificates\/LSC-EXCEPTIONAL-CUBICS.wl":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
		"certificates\/LSC-CUBIC-CERTIFICATES.wl":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
		"certificates\/LSC-PULLBACK-TRANSFER.wl":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
		"certificates\/LSC-JORDAN-PENCIL.wl":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
		"certificates\/LSC-INTRINSIC-FIVE-GENERATORS.wl":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
		"certificates\/LSC-HARMONIC-SPECTRAL.wl":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
		"certificates\/LSC-NORM-PRODUCTS-PFAFFIANS.wl":"575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4",
		"certificates\/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
		"certificates\/LSC-GENERAL-QUARTIC.wl":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
		"certificates\/LSC-REVIEW-STRENGTHENINGS.wl":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
		"certificates\/LSC-GRADIENT-STRUCTURE.wl":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
		"certificates\/LSC-QUADRATIC-COMPOSITIONS.wl":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
	}
}

==> anc/results/run-20261012T140950Z-cdffc097/progress.log <==
2026-10-12T14:09:51Z  Release 20261011_memo_v7: 26 units; 7134 expected checks.
2026-10-12T14:09:51Z  Kernel: 12.0.0 for Microsoft Windows (64-bit) (April 6, 2019)
2026-10-12T14:09:51Z  Run directory: C:\Users\DELL\OneDrive\Desktop\次校准arXiv2\Computational_Verification_20261011_v7_Mathematica12\results\run-20261012T140950Z-cdffc097
2026-10-12T14:09:51Z  Running LSC-MULTIPLIER-JACOBI (6 checks) ...
2026-10-12T14:09:51Z  PASS: 6/6  LSC-MULTIPLIER-JACOBI  (0.012924 s)
2026-10-12T14:09:51Z  Running LSC-ISOPARAMETRIC (16 checks) ...
2026-10-12T14:09:51Z  PASS: 16/16  LSC-ISOPARAMETRIC  (0.0085712 s)
2026-10-12T14:09:51Z  Running LSC-BIHOMOGENEOUS-HOPF (49 checks) ...
2026-10-12T14:09:51Z  PASS: 49/49  LSC-BIHOMOGENEOUS-HOPF  (0.0401448 s)
2026-10-12T14:09:51Z  Running LSC-CUBIC-NORMALIZED (18 checks) ...
2026-10-12T14:09:51Z  PASS: 18/18  LSC-CUBIC-NORMALIZED  (0.0084242 s)
2026-10-12T14:09:51Z  Running LSC-CLIFFORD-CUBIC (193 checks) ...
2026-10-12T14:09:51Z  PASS: 193/193  LSC-CLIFFORD-CUBIC  (0.1692134 s)
2026-10-12T14:09:51Z  Running LSC-CLIFFORD-PULLBACK (50 checks) ...
2026-10-12T14:09:51Z  PASS: 50/50  LSC-CLIFFORD-PULLBACK  (0.0157101 s)
2026-10-12T14:09:51Z  Running LSC-COMPLEX-DETERMINANT (134 checks) ...
2026-10-12T14:09:51Z  PASS: 134/134  LSC-COMPLEX-DETERMINANT  (0.2521586 s)
2026-10-12T14:09:51Z  Running LSC-POWER-MULTIPLIERS (8 checks) ...
2026-10-12T14:09:51Z  PASS: 8/8  LSC-POWER-MULTIPLIERS  (0.0121258 s)
2026-10-12T14:09:51Z  Running LSC-INTERVAL-POSITIVITY (15 checks) ...
2026-10-12T14:09:51Z  PASS: 15/15  LSC-INTERVAL-POSITIVITY  (0.0064803 s)
2026-10-12T14:09:51Z  Running LSC-CUBIC-CUTOFF-EXPONENT (1 checks) ...
2026-10-12T14:09:51Z  PASS: 1/1  LSC-CUBIC-CUTOFF-EXPONENT  (0.0037032 s)
2026-10-12T14:09:51Z  Running LSC-ODD-RIGIDITY (15 checks) ...
2026-10-12T14:09:51Z  PASS: 15/15  LSC-ODD-RIGIDITY  (0.0070199 s)
2026-10-12T14:09:51Z  Running LSC-CLIFFORD-HESSIAN (18 checks) ...
2026-10-12T14:09:51Z  PASS: 18/18  LSC-CLIFFORD-HESSIAN  (0.0070441 s)
2026-10-12T14:09:51Z  Running LSC-CLIFFORD-HOMOGENEITY (27 checks) ...
2026-10-12T14:09:51Z  PASS: 27/27  LSC-CLIFFORD-HOMOGENEITY  (0.1053902 s)
2026-10-12T14:09:51Z  Running LSC-CUBIC-METRIC-ALGEBRA (31 checks) ...
2026-10-12T14:09:52Z  PASS: 31/31  LSC-CUBIC-METRIC-ALGEBRA  (0.0452427 s)
2026-10-12T14:09:52Z  Running LSC-EXCEPTIONAL-CUBICS (28 checks) ...
2026-10-12T14:09:52Z  PASS: 28/28  LSC-EXCEPTIONAL-CUBICS  (0.0398026 s)
2026-10-12T14:09:52Z  Running LSC-CUBIC-CERTIFICATES (38 checks) ...
2026-10-12T14:09:52Z  PASS: 38/38  LSC-CUBIC-CERTIFICATES  (0.0611943 s)
2026-10-12T14:09:52Z  Running LSC-PULLBACK-TRANSFER (13 checks) ...
2026-10-12T14:09:52Z  PASS: 13/13  LSC-PULLBACK-TRANSFER  (0.0108789 s)
2026-10-12T14:09:52Z  Running LSC-JORDAN-PENCIL (65 checks) ...
2026-10-12T14:09:52Z  PASS: 65/65  LSC-JORDAN-PENCIL  (0.0311987 s)
2026-10-12T14:09:52Z  Running LSC-INTRINSIC-FIVE-GENERATORS (62 checks) ...
2026-10-12T14:09:52Z  PASS: 62/62  LSC-INTRINSIC-FIVE-GENERATORS  (0.3097707 s)
2026-10-12T14:09:52Z  Running LSC-HARMONIC-SPECTRAL (61 checks) ...
2026-10-12T14:09:52Z  PASS: 61/61  LSC-HARMONIC-SPECTRAL  (0.0292137 s)
2026-10-12T14:09:52Z  Running LSC-NORM-PRODUCTS-PFAFFIANS (6015 checks) ...
2026-10-12T14:09:52Z  PASS: 6015/6015  LSC-NORM-PRODUCTS-PFAFFIANS  (0.3310665 s)
2026-10-12T14:09:52Z  Running LSC-WEIGHTED-CLIFFORD-QUARTIC (12 checks) ...
2026-10-12T14:09:52Z  PASS: 12/12  LSC-WEIGHTED-CLIFFORD-QUARTIC  (0.0023632 s)
2026-10-12T14:09:52Z  Running LSC-GENERAL-QUARTIC (46 checks) ...
2026-10-12T14:09:53Z  PASS: 46/46  LSC-GENERAL-QUARTIC  (0.0202356 s)
2026-10-12T14:09:53Z  Running LSC-REVIEW-STRENGTHENINGS (23 checks) ...
2026-10-12T14:09:53Z  PASS: 23/23  LSC-REVIEW-STRENGTHENINGS  (0.0044321 s)
2026-10-12T14:09:53Z  Running LSC-GRADIENT-STRUCTURE (32 checks) ...
2026-10-12T14:09:53Z  PASS: 32/32  LSC-GRADIENT-STRUCTURE  (0.0269523 s)
2026-10-12T14:09:53Z  Running LSC-QUADRATIC-COMPOSITIONS (158 checks) ...
2026-10-12T14:09:53Z  PASS: 158/158  LSC-QUADRATIC-COMPOSITIONS  (0.1982856 s)
2026-10-12T14:09:53Z  Finished: PASS. Results: C:\Users\DELL\OneDrive\Desktop\次校准arXiv2\Computational_Verification_20261011_v7_Mathematica12\results\run-20261012T140950Z-cdffc097


==> anc/results/run-20261012T140950Z-cdffc097/progress.wl <==
{<|"CertificateID" -> "LSC-MULTIPLIER-JACOBI", "Status" -> "PASS", 
  "ExpectedChecks" -> 6, "ActualChecks" -> 6, "PassedChecks" -> 6, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.012924, 
  "SourceSHA256" -> 
   "5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84"|>, 
 <|"CertificateID" -> "LSC-ISOPARAMETRIC", "Status" -> "PASS", 
  "ExpectedChecks" -> 16, "ActualChecks" -> 16, "PassedChecks" -> 16, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0085712, 
  "SourceSHA256" -> 
   "5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1"|>, 
 <|"CertificateID" -> "LSC-BIHOMOGENEOUS-HOPF", "Status" -> "PASS", 
  "ExpectedChecks" -> 49, "ActualChecks" -> 49, "PassedChecks" -> 49, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0401448, 
  "SourceSHA256" -> 
   "d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522"|>, 
 <|"CertificateID" -> "LSC-CUBIC-NORMALIZED", "Status" -> "PASS", 
  "ExpectedChecks" -> 18, "ActualChecks" -> 18, "PassedChecks" -> 18, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0084242, 
  "SourceSHA256" -> 
   "1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d"|>, 
 <|"CertificateID" -> "LSC-CLIFFORD-CUBIC", "Status" -> "PASS", 
  "ExpectedChecks" -> 193, "ActualChecks" -> 193, "PassedChecks" -> 193, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1692134, 
  "SourceSHA256" -> 
   "ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5"|>, 
 <|"CertificateID" -> "LSC-CLIFFORD-PULLBACK", "Status" -> "PASS", 
  "ExpectedChecks" -> 50, "ActualChecks" -> 50, "PassedChecks" -> 50, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0157101, 
  "SourceSHA256" -> 
   "85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39"|>, 
 <|"CertificateID" -> "LSC-COMPLEX-DETERMINANT", "Status" -> "PASS", 
  "ExpectedChecks" -> 134, "ActualChecks" -> 134, "PassedChecks" -> 134, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.2521586, 
  "SourceSHA256" -> 
   "8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890"|>, 
 <|"CertificateID" -> "LSC-POWER-MULTIPLIERS", "Status" -> "PASS", 
  "ExpectedChecks" -> 8, "ActualChecks" -> 8, "PassedChecks" -> 8, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0121258, 
  "SourceSHA256" -> 
   "352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b"|>, 
 <|"CertificateID" -> "LSC-INTERVAL-POSITIVITY", "Status" -> "PASS", 
  "ExpectedChecks" -> 15, "ActualChecks" -> 15, "PassedChecks" -> 15, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0064803, 
  "SourceSHA256" -> 
   "64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc"|>, 
 <|"CertificateID" -> "LSC-CUBIC-CUTOFF-EXPONENT", "Status" -> "PASS", 
  "ExpectedChecks" -> 1, "ActualChecks" -> 1, "PassedChecks" -> 1, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0037032, 
  "SourceSHA256" -> 
   "cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607"|>, 
 <|"CertificateID" -> "LSC-ODD-RIGIDITY", "Status" -> "PASS", 
  "ExpectedChecks" -> 15, "ActualChecks" -> 15, "PassedChecks" -> 15, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0070199, 
  "SourceSHA256" -> 
   "89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839"|>, 
 <|"CertificateID" -> "LSC-CLIFFORD-HESSIAN", "Status" -> "PASS", 
  "ExpectedChecks" -> 18, "ActualChecks" -> 18, "PassedChecks" -> 18, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0070441, 
  "SourceSHA256" -> 
   "226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f"|>, 
 <|"CertificateID" -> "LSC-CLIFFORD-HOMOGENEITY", "Status" -> "PASS", 
  "ExpectedChecks" -> 27, "ActualChecks" -> 27, "PassedChecks" -> 27, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1053902, 
  "SourceSHA256" -> 
   "4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c"|>, 
 <|"CertificateID" -> "LSC-CUBIC-METRIC-ALGEBRA", "Status" -> "PASS", 
  "ExpectedChecks" -> 31, "ActualChecks" -> 31, "PassedChecks" -> 31, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0452427, 
  "SourceSHA256" -> 
   "5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4"|>, 
 <|"CertificateID" -> "LSC-EXCEPTIONAL-CUBICS", "Status" -> "PASS", 
  "ExpectedChecks" -> 28, "ActualChecks" -> 28, "PassedChecks" -> 28, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0398026, 
  "SourceSHA256" -> 
   "6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511"|>, 
 <|"CertificateID" -> "LSC-CUBIC-CERTIFICATES", "Status" -> "PASS", 
  "ExpectedChecks" -> 38, "ActualChecks" -> 38, "PassedChecks" -> 38, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0611943, 
  "SourceSHA256" -> 
   "9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579"|>, 
 <|"CertificateID" -> "LSC-PULLBACK-TRANSFER", "Status" -> "PASS", 
  "ExpectedChecks" -> 13, "ActualChecks" -> 13, "PassedChecks" -> 13, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0108789, 
  "SourceSHA256" -> 
   "0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9"|>, 
 <|"CertificateID" -> "LSC-JORDAN-PENCIL", "Status" -> "PASS", 
  "ExpectedChecks" -> 65, "ActualChecks" -> 65, "PassedChecks" -> 65, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0311987, 
  "SourceSHA256" -> 
   "6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6"|>, 
 <|"CertificateID" -> "LSC-INTRINSIC-FIVE-GENERATORS", "Status" -> "PASS", 
  "ExpectedChecks" -> 62, "ActualChecks" -> 62, "PassedChecks" -> 62, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.3097707, 
  "SourceSHA256" -> 
   "0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f"|>, 
 <|"CertificateID" -> "LSC-HARMONIC-SPECTRAL", "Status" -> "PASS", 
  "ExpectedChecks" -> 61, "ActualChecks" -> 61, "PassedChecks" -> 61, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0292137, 
  "SourceSHA256" -> 
   "48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a"|>, 
 <|"CertificateID" -> "LSC-NORM-PRODUCTS-PFAFFIANS", "Status" -> "PASS", 
  "ExpectedChecks" -> 6015, "ActualChecks" -> 6015, "PassedChecks" -> 6015, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.3310665, 
  "SourceSHA256" -> 
   "575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4"|>, 
 <|"CertificateID" -> "LSC-WEIGHTED-CLIFFORD-QUARTIC", "Status" -> "PASS", 
  "ExpectedChecks" -> 12, "ActualChecks" -> 12, "PassedChecks" -> 12, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0023632, 
  "SourceSHA256" -> 
   "fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62"|>, 
 <|"CertificateID" -> "LSC-GENERAL-QUARTIC", "Status" -> "PASS", 
  "ExpectedChecks" -> 46, "ActualChecks" -> 46, "PassedChecks" -> 46, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0202356, 
  "SourceSHA256" -> 
   "60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00"|>, 
 <|"CertificateID" -> "LSC-REVIEW-STRENGTHENINGS", "Status" -> "PASS", 
  "ExpectedChecks" -> 23, "ActualChecks" -> 23, "PassedChecks" -> 23, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0044321, 
  "SourceSHA256" -> 
   "8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0"|>, 
 <|"CertificateID" -> "LSC-GRADIENT-STRUCTURE", "Status" -> "PASS", 
  "ExpectedChecks" -> 32, "ActualChecks" -> 32, "PassedChecks" -> 32, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0269523, 
  "SourceSHA256" -> 
   "abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95"|>, 
 <|"CertificateID" -> "LSC-QUADRATIC-COMPOSITIONS", "Status" -> "PASS", 
  "ExpectedChecks" -> 158, "ActualChecks" -> 158, "PassedChecks" -> 158, 
  "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
  "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1982856, 
  "SourceSHA256" -> 
   "7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"|>}


==> anc/results/run-20261012T140950Z-cdffc097/source_snapshot.json <==
{
	"RunAll.wl":"124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964",
	"Kernel\/Runner.wl":"aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985",
	"StartHere.nb":"88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda",
	"README.md":"2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719",
	"运行说明.txt":"90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028",
	"CertificateIndex.md":"9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad",
	"manuscript\/labels.aux":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
	"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
	"certificates\/LSC-MULTIPLIER-JACOBI.wl":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
	"certificates\/LSC-ISOPARAMETRIC.wl":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
	"certificates\/LSC-BIHOMOGENEOUS-HOPF.wl":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
	"certificates\/LSC-CUBIC-NORMALIZED.wl":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
	"certificates\/LSC-CLIFFORD-CUBIC.wl":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
	"certificates\/LSC-CLIFFORD-PULLBACK.wl":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
	"certificates\/LSC-COMPLEX-DETERMINANT.wl":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
	"certificates\/LSC-POWER-MULTIPLIERS.wl":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
	"certificates\/LSC-INTERVAL-POSITIVITY.wl":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
	"certificates\/LSC-CUBIC-CUTOFF-EXPONENT.wl":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
	"certificates\/LSC-ODD-RIGIDITY.wl":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
	"certificates\/LSC-CLIFFORD-HESSIAN.wl":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
	"certificates\/LSC-CLIFFORD-HOMOGENEITY.wl":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
	"certificates\/LSC-CUBIC-METRIC-ALGEBRA.wl":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
	"certificates\/LSC-EXCEPTIONAL-CUBICS.wl":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
	"certificates\/LSC-CUBIC-CERTIFICATES.wl":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
	"certificates\/LSC-PULLBACK-TRANSFER.wl":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
	"certificates\/LSC-JORDAN-PENCIL.wl":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
	"certificates\/LSC-INTRINSIC-FIVE-GENERATORS.wl":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
	"certificates\/LSC-HARMONIC-SPECTRAL.wl":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
	"certificates\/LSC-NORM-PRODUCTS-PFAFFIANS.wl":"575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4",
	"certificates\/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
	"certificates\/LSC-GENERAL-QUARTIC.wl":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
	"certificates\/LSC-REVIEW-STRENGTHENINGS.wl":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
	"certificates\/LSC-GRADIENT-STRUCTURE.wl":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
	"certificates\/LSC-QUADRATIC-COMPOSITIONS.wl":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
}

==> anc/results/run-20261012T140950Z-cdffc097/source_snapshot_after.json <==
{
	"RunAll.wl":"124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964",
	"Kernel\/Runner.wl":"aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985",
	"StartHere.nb":"88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda",
	"README.md":"2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719",
	"运行说明.txt":"90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028",
	"CertificateIndex.md":"9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad",
	"manuscript\/labels.aux":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
	"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
	"certificates\/LSC-MULTIPLIER-JACOBI.wl":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
	"certificates\/LSC-ISOPARAMETRIC.wl":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
	"certificates\/LSC-BIHOMOGENEOUS-HOPF.wl":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
	"certificates\/LSC-CUBIC-NORMALIZED.wl":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
	"certificates\/LSC-CLIFFORD-CUBIC.wl":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
	"certificates\/LSC-CLIFFORD-PULLBACK.wl":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
	"certificates\/LSC-COMPLEX-DETERMINANT.wl":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
	"certificates\/LSC-POWER-MULTIPLIERS.wl":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
	"certificates\/LSC-INTERVAL-POSITIVITY.wl":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
	"certificates\/LSC-CUBIC-CUTOFF-EXPONENT.wl":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
	"certificates\/LSC-ODD-RIGIDITY.wl":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
	"certificates\/LSC-CLIFFORD-HESSIAN.wl":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
	"certificates\/LSC-CLIFFORD-HOMOGENEITY.wl":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
	"certificates\/LSC-CUBIC-METRIC-ALGEBRA.wl":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
	"certificates\/LSC-EXCEPTIONAL-CUBICS.wl":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
	"certificates\/LSC-CUBIC-CERTIFICATES.wl":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
	"certificates\/LSC-PULLBACK-TRANSFER.wl":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
	"certificates\/LSC-JORDAN-PENCIL.wl":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
	"certificates\/LSC-INTRINSIC-FIVE-GENERATORS.wl":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
	"certificates\/LSC-HARMONIC-SPECTRAL.wl":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
	"certificates\/LSC-NORM-PRODUCTS-PFAFFIANS.wl":"575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4",
	"certificates\/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
	"certificates\/LSC-GENERAL-QUARTIC.wl":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
	"certificates\/LSC-REVIEW-STRENGTHENINGS.wl":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
	"certificates\/LSC-GRADIENT-STRUCTURE.wl":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
	"certificates\/LSC-QUADRATIC-COMPOSITIONS.wl":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
}

==> anc/results/run-20261012T140950Z-cdffc097/status.json <==
{
	"Status":"PASS",
	"Release":"20261011_memo_v7",
	"CompleteSuite":true,
	"ExpectedUnits":26,
	"CompletedUnits":26,
	"ExpectedChecks":7134,
	"ActualChecks":7134,
	"PassedChecks":7134,
	"StartedUTC":"2026-10-12T14:09:51Z",
	"FinishedUTC":"2026-10-12T14:09:53Z",
	"ElapsedSeconds":2.0716806
}

==> anc/results/run-20261012T140950Z-cdffc097/summary.json <==
{
	"Status":"PASS",
	"Release":"20261011_memo_v7",
	"CompleteSuite":true,
	"AllSelectedUnitsPassed":true,
	"StartedUTC":"2026-10-12T14:09:51Z",
	"StartedLocal":"2026-10-12 22:09:51",
	"FinishedUTC":"2026-10-12T14:09:53Z",
	"FinishedLocal":"2026-10-12 22:09:53",
	"ElapsedSeconds":2.0716806,
	"Kernel":{
		"WolframVersion":"12.0.0 for Microsoft Windows (64-bit) (April 6, 2019)",
		"VersionNumber":1.2e1,
		"SystemID":"Windows-x86-64",
		"OperatingSystem":"Windows",
		"MachineType":"PC",
		"ProcessorType":"x86-64",
		"SystemWordLength":64,
		"MachinePrecision":1.5954589770191003e1,
		"TimeZoneHours":8.0
	},
	"ExpectedUnits":26,
	"CompletedUnits":26,
	"ExpectedChecks":7134,
	"ActualChecks":7134,
	"PassedChecks":7134,
	"SourcesUnchangedDuringRun":true,
	"SourceSHA256":{
		"RunAll.wl":"124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964",
		"Kernel\/Runner.wl":"aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985",
		"StartHere.nb":"88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda",
		"README.md":"2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719",
		"运行说明.txt":"90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028",
		"CertificateIndex.md":"9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad",
		"manuscript\/labels.aux":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
		"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
		"certificates\/LSC-MULTIPLIER-JACOBI.wl":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84",
		"certificates\/LSC-ISOPARAMETRIC.wl":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1",
		"certificates\/LSC-BIHOMOGENEOUS-HOPF.wl":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522",
		"certificates\/LSC-CUBIC-NORMALIZED.wl":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d",
		"certificates\/LSC-CLIFFORD-CUBIC.wl":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5",
		"certificates\/LSC-CLIFFORD-PULLBACK.wl":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39",
		"certificates\/LSC-COMPLEX-DETERMINANT.wl":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890",
		"certificates\/LSC-POWER-MULTIPLIERS.wl":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b",
		"certificates\/LSC-INTERVAL-POSITIVITY.wl":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc",
		"certificates\/LSC-CUBIC-CUTOFF-EXPONENT.wl":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607",
		"certificates\/LSC-ODD-RIGIDITY.wl":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839",
		"certificates\/LSC-CLIFFORD-HESSIAN.wl":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f",
		"certificates\/LSC-CLIFFORD-HOMOGENEITY.wl":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c",
		"certificates\/LSC-CUBIC-METRIC-ALGEBRA.wl":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4",
		"certificates\/LSC-EXCEPTIONAL-CUBICS.wl":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511",
		"certificates\/LSC-CUBIC-CERTIFICATES.wl":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579",
		"certificates\/LSC-PULLBACK-TRANSFER.wl":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9",
		"certificates\/LSC-JORDAN-PENCIL.wl":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6",
		"certificates\/LSC-INTRINSIC-FIVE-GENERATORS.wl":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f",
		"certificates\/LSC-HARMONIC-SPECTRAL.wl":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a",
		"certificates\/LSC-NORM-PRODUCTS-PFAFFIANS.wl":"575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4",
		"certificates\/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62",
		"certificates\/LSC-GENERAL-QUARTIC.wl":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00",
		"certificates\/LSC-REVIEW-STRENGTHENINGS.wl":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0",
		"certificates\/LSC-GRADIENT-STRUCTURE.wl":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95",
		"certificates\/LSC-QUADRATIC-COMPOSITIONS.wl":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
	},
	"Manuscript":{
		"Title":"Laplacian algebras and subcalibrations for minimal hypercones",
		"PDF":"manuscript\/Laplacian_Subcalibrations_Memo_20261011_v7.pdf",
		"Pages":210,
		"PDFSHA256":"90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700",
		"CompiledLabels":"manuscript\/labels.aux",
		"CompiledLabelsSHA256":"66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6",
		"Pagination":"Locations use printed page numbers: vii front-matter pages followed by 203 Arabic-numbered pages.",
		"Format":"AMS Memoirs (memo-l)"
	},
	"Units":[
		{
			"CertificateID":"LSC-MULTIPLIER-JACOBI",
			"Status":"PASS",
			"ExpectedChecks":6,
			"ActualChecks":6,
			"PassedChecks":6,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":1.2924e-2,
			"SourceSHA256":"5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84"
		},
		{
			"CertificateID":"LSC-ISOPARAMETRIC",
			"Status":"PASS",
			"ExpectedChecks":16,
			"ActualChecks":16,
			"PassedChecks":16,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":8.5712e-3,
			"SourceSHA256":"5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1"
		},
		{
			"CertificateID":"LSC-BIHOMOGENEOUS-HOPF",
			"Status":"PASS",
			"ExpectedChecks":49,
			"ActualChecks":49,
			"PassedChecks":49,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":4.01448e-2,
			"SourceSHA256":"d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522"
		},
		{
			"CertificateID":"LSC-CUBIC-NORMALIZED",
			"Status":"PASS",
			"ExpectedChecks":18,
			"ActualChecks":18,
			"PassedChecks":18,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":8.4242e-3,
			"SourceSHA256":"1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d"
		},
		{
			"CertificateID":"LSC-CLIFFORD-CUBIC",
			"Status":"PASS",
			"ExpectedChecks":193,
			"ActualChecks":193,
			"PassedChecks":193,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.1692134,
			"SourceSHA256":"ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5"
		},
		{
			"CertificateID":"LSC-CLIFFORD-PULLBACK",
			"Status":"PASS",
			"ExpectedChecks":50,
			"ActualChecks":50,
			"PassedChecks":50,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":1.57101e-2,
			"SourceSHA256":"85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39"
		},
		{
			"CertificateID":"LSC-COMPLEX-DETERMINANT",
			"Status":"PASS",
			"ExpectedChecks":134,
			"ActualChecks":134,
			"PassedChecks":134,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.2521586,
			"SourceSHA256":"8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890"
		},
		{
			"CertificateID":"LSC-POWER-MULTIPLIERS",
			"Status":"PASS",
			"ExpectedChecks":8,
			"ActualChecks":8,
			"PassedChecks":8,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":1.21258e-2,
			"SourceSHA256":"352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b"
		},
		{
			"CertificateID":"LSC-INTERVAL-POSITIVITY",
			"Status":"PASS",
			"ExpectedChecks":15,
			"ActualChecks":15,
			"PassedChecks":15,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":6.4803e-3,
			"SourceSHA256":"64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc"
		},
		{
			"CertificateID":"LSC-CUBIC-CUTOFF-EXPONENT",
			"Status":"PASS",
			"ExpectedChecks":1,
			"ActualChecks":1,
			"PassedChecks":1,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":3.7032e-3,
			"SourceSHA256":"cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607"
		},
		{
			"CertificateID":"LSC-ODD-RIGIDITY",
			"Status":"PASS",
			"ExpectedChecks":15,
			"ActualChecks":15,
			"PassedChecks":15,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":7.0199e-3,
			"SourceSHA256":"89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839"
		},
		{
			"CertificateID":"LSC-CLIFFORD-HESSIAN",
			"Status":"PASS",
			"ExpectedChecks":18,
			"ActualChecks":18,
			"PassedChecks":18,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":7.0441e-3,
			"SourceSHA256":"226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f"
		},
		{
			"CertificateID":"LSC-CLIFFORD-HOMOGENEITY",
			"Status":"PASS",
			"ExpectedChecks":27,
			"ActualChecks":27,
			"PassedChecks":27,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.1053902,
			"SourceSHA256":"4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c"
		},
		{
			"CertificateID":"LSC-CUBIC-METRIC-ALGEBRA",
			"Status":"PASS",
			"ExpectedChecks":31,
			"ActualChecks":31,
			"PassedChecks":31,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":4.52427e-2,
			"SourceSHA256":"5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4"
		},
		{
			"CertificateID":"LSC-EXCEPTIONAL-CUBICS",
			"Status":"PASS",
			"ExpectedChecks":28,
			"ActualChecks":28,
			"PassedChecks":28,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":3.98026e-2,
			"SourceSHA256":"6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511"
		},
		{
			"CertificateID":"LSC-CUBIC-CERTIFICATES",
			"Status":"PASS",
			"ExpectedChecks":38,
			"ActualChecks":38,
			"PassedChecks":38,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":6.11943e-2,
			"SourceSHA256":"9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579"
		},
		{
			"CertificateID":"LSC-PULLBACK-TRANSFER",
			"Status":"PASS",
			"ExpectedChecks":13,
			"ActualChecks":13,
			"PassedChecks":13,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":1.08789e-2,
			"SourceSHA256":"0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9"
		},
		{
			"CertificateID":"LSC-JORDAN-PENCIL",
			"Status":"PASS",
			"ExpectedChecks":65,
			"ActualChecks":65,
			"PassedChecks":65,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":3.11987e-2,
			"SourceSHA256":"6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6"
		},
		{
			"CertificateID":"LSC-INTRINSIC-FIVE-GENERATORS",
			"Status":"PASS",
			"ExpectedChecks":62,
			"ActualChecks":62,
			"PassedChecks":62,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.3097707,
			"SourceSHA256":"0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f"
		},
		{
			"CertificateID":"LSC-HARMONIC-SPECTRAL",
			"Status":"PASS",
			"ExpectedChecks":61,
			"ActualChecks":61,
			"PassedChecks":61,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":2.92137e-2,
			"SourceSHA256":"48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a"
		},
		{
			"CertificateID":"LSC-NORM-PRODUCTS-PFAFFIANS",
			"Status":"PASS",
			"ExpectedChecks":6015,
			"ActualChecks":6015,
			"PassedChecks":6015,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.3310665,
			"SourceSHA256":"575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4"
		},
		{
			"CertificateID":"LSC-WEIGHTED-CLIFFORD-QUARTIC",
			"Status":"PASS",
			"ExpectedChecks":12,
			"ActualChecks":12,
			"PassedChecks":12,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":2.3632e-3,
			"SourceSHA256":"fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62"
		},
		{
			"CertificateID":"LSC-GENERAL-QUARTIC",
			"Status":"PASS",
			"ExpectedChecks":46,
			"ActualChecks":46,
			"PassedChecks":46,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":2.02356e-2,
			"SourceSHA256":"60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00"
		},
		{
			"CertificateID":"LSC-REVIEW-STRENGTHENINGS",
			"Status":"PASS",
			"ExpectedChecks":23,
			"ActualChecks":23,
			"PassedChecks":23,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":4.4321e-3,
			"SourceSHA256":"8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0"
		},
		{
			"CertificateID":"LSC-GRADIENT-STRUCTURE",
			"Status":"PASS",
			"ExpectedChecks":32,
			"ActualChecks":32,
			"PassedChecks":32,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":2.69523e-2,
			"SourceSHA256":"abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95"
		},
		{
			"CertificateID":"LSC-QUADRATIC-COMPOSITIONS",
			"Status":"PASS",
			"ExpectedChecks":158,
			"ActualChecks":158,
			"PassedChecks":158,
			"EvaluationOK":true,
			"CountOK":true,
			"CheckCatalogOK":true,
			"Messages":[],
			"UnitMessages":"{}",
			"ElapsedSeconds":0.1982856,
			"SourceSHA256":"7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"
		}
	]
}

==> anc/results/run-20261012T140950Z-cdffc097/summary.txt <==
Computational Verification -- 20261011_memo_v7
Status: PASS
Units: 26/26
Checks evaluated: 7134/7134
Checks passed: 7134/7134
Kernel: 12.0.0 for Microsoft Windows (64-bit) (April 6, 2019)
System: Windows-x86-64 (Windows)
Started UTC: 2026-10-12T14:09:51Z
Finished UTC: 2026-10-12T14:09:53Z
Elapsed seconds: 2.0716806`7.76786779266279
Sources unchanged during run: True
Detailed checks: checks.log and LSC-*.json.
A complete successful run requires PASS in both summary.json and status.json.
PARTIAL_PASS, RUNNING, INCOMPLETE, ABORTED and FAIL are not complete verification.


==> anc/results/run-20261012T140950Z-cdffc097/summary.wl <==
<|"Status" -> "PASS", "Release" -> "20261011_memo_v7", 
 "CompleteSuite" -> True, "AllSelectedUnitsPassed" -> True, 
 "StartedUTC" -> "2026-10-12T14:09:51Z", "StartedLocal" -> 
  "2026-10-12 22:09:51", "FinishedUTC" -> "2026-10-12T14:09:53Z", 
 "FinishedLocal" -> "2026-10-12 22:09:53", 
 "ElapsedSeconds" -> 2.0716806`7.76786779266279, 
 "Kernel" -> <|"WolframVersion" -> 
    "12.0.0 for Microsoft Windows (64-bit) (April 6, 2019)", 
   "VersionNumber" -> 12., "SystemID" -> "Windows-x86-64", 
   "OperatingSystem" -> "Windows", "MachineType" -> "PC", 
   "ProcessorType" -> "x86-64", "SystemWordLength" -> 64, 
   "MachinePrecision" -> 15.954589770191003, "TimeZoneHours" -> 8.|>, 
 "ExpectedUnits" -> 26, "CompletedUnits" -> 26, "ExpectedChecks" -> 7134, 
 "ActualChecks" -> 7134, "PassedChecks" -> 7134, 
 "SourcesUnchangedDuringRun" -> True, "SourceSHA256" -> 
  <|"RunAll.wl" -> 
    "124177657fb0f018bd14f8deaa177f0c3bea5c4c0f1f9673141fe910c1bfe964", 
   "Kernel/Runner.wl" -> 
    "aa5f531411ad8892f524a8e07c010b7c5ddf9df8bbc0313efc776f3057c71985", 
   "StartHere.nb" -> 
    "88784d145b21866a073aa1a713d1c07cee15fb76dc7e347e79352f2635aa5dda", 
   "README.md" -> 
    "2e209aae2e346b7d430dcda21d06c8fb42322b1b34592a8f72b4a4ff7f68d719", 
   "\:8fd0\:884c\:8bf4\:660e.txt" -> 
    "90608f7cb0e8e3475ff4daf0ce917a54a19cb3661abbd4745af19289cabd0028", 
   "CertificateIndex.md" -> 
    "9a7122d592549cebf4f6ce7173a4f1a3d81b207b58f1e26f93446df0bcb13dad", 
   "manuscript/labels.aux" -> 
    "66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6", 
   "manuscript/Laplacian_Subcalibrations_Memo_20261011_v7.pdf" -> 
    "90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700", 
   "certificates/LSC-MULTIPLIER-JACOBI.wl" -> 
    "5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84", 
   "certificates/LSC-ISOPARAMETRIC.wl" -> 
    "5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1", 
   "certificates/LSC-BIHOMOGENEOUS-HOPF.wl" -> 
    "d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522", 
   "certificates/LSC-CUBIC-NORMALIZED.wl" -> 
    "1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d", 
   "certificates/LSC-CLIFFORD-CUBIC.wl" -> 
    "ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5", 
   "certificates/LSC-CLIFFORD-PULLBACK.wl" -> 
    "85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39", 
   "certificates/LSC-COMPLEX-DETERMINANT.wl" -> 
    "8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890", 
   "certificates/LSC-POWER-MULTIPLIERS.wl" -> 
    "352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b", 
   "certificates/LSC-INTERVAL-POSITIVITY.wl" -> 
    "64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc", 
   "certificates/LSC-CUBIC-CUTOFF-EXPONENT.wl" -> 
    "cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607", 
   "certificates/LSC-ODD-RIGIDITY.wl" -> 
    "89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839", 
   "certificates/LSC-CLIFFORD-HESSIAN.wl" -> 
    "226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f", 
   "certificates/LSC-CLIFFORD-HOMOGENEITY.wl" -> 
    "4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c", 
   "certificates/LSC-CUBIC-METRIC-ALGEBRA.wl" -> 
    "5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4", 
   "certificates/LSC-EXCEPTIONAL-CUBICS.wl" -> 
    "6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511", 
   "certificates/LSC-CUBIC-CERTIFICATES.wl" -> 
    "9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579", 
   "certificates/LSC-PULLBACK-TRANSFER.wl" -> 
    "0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9", 
   "certificates/LSC-JORDAN-PENCIL.wl" -> 
    "6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6", 
   "certificates/LSC-INTRINSIC-FIVE-GENERATORS.wl" -> 
    "0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f", 
   "certificates/LSC-HARMONIC-SPECTRAL.wl" -> 
    "48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a", 
   "certificates/LSC-NORM-PRODUCTS-PFAFFIANS.wl" -> 
    "575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4", 
   "certificates/LSC-WEIGHTED-CLIFFORD-QUARTIC.wl" -> 
    "fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62", 
   "certificates/LSC-GENERAL-QUARTIC.wl" -> 
    "60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00", 
   "certificates/LSC-REVIEW-STRENGTHENINGS.wl" -> 
    "8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0", 
   "certificates/LSC-GRADIENT-STRUCTURE.wl" -> 
    "abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95", 
   "certificates/LSC-QUADRATIC-COMPOSITIONS.wl" -> 
    "7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"|>, 
 "Manuscript" -> 
  <|"Title" -> "Laplacian algebras and subcalibrations for minimal \
hypercones", "PDF" -> 
    "manuscript/Laplacian_Subcalibrations_Memo_20261011_v7.pdf", 
   "Pages" -> 210, "PDFSHA256" -> 
    "90bc4a1082de6086a7ff1764b8d472fbc0549fbdb2dce2da70771ae159d13700", 
   "CompiledLabels" -> "manuscript/labels.aux", "CompiledLabelsSHA256" -> 
    "66f82631517e576de2ea68551ea16aeaa584e43ba8905946ccfb12a7371a43e6", 
   "Pagination" -> "Locations use printed page numbers: vii front-matter \
pages followed by 203 Arabic-numbered pages.", 
   "Format" -> "AMS Memoirs (memo-l)"|>, 
 "Units" -> {<|"CertificateID" -> "LSC-MULTIPLIER-JACOBI", 
    "Status" -> "PASS", "ExpectedChecks" -> 6, "ActualChecks" -> 6, 
    "PassedChecks" -> 6, "EvaluationOK" -> True, "CountOK" -> True, 
    "CheckCatalogOK" -> True, "Messages" -> {}, "UnitMessages" -> "{}", 
    "ElapsedSeconds" -> 0.012924, "SourceSHA256" -> 
     "5dafd3634c1c38033f56d8e99978b78fa666d21e37c5cd14d55c6044fa030c84"|>, 
   <|"CertificateID" -> "LSC-ISOPARAMETRIC", "Status" -> "PASS", 
    "ExpectedChecks" -> 16, "ActualChecks" -> 16, "PassedChecks" -> 16, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0085712, 
    "SourceSHA256" -> 
     "5fc07447b50a19af2be108ae39c6c6893587aa9892c063dcce005eba1ff7cba1"|>, 
   <|"CertificateID" -> "LSC-BIHOMOGENEOUS-HOPF", "Status" -> "PASS", 
    "ExpectedChecks" -> 49, "ActualChecks" -> 49, "PassedChecks" -> 49, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0401448, 
    "SourceSHA256" -> 
     "d9834620ebad8b6ce0ede6fc5ece1d23557159c47567b2ff3fdda21fc6559522"|>, 
   <|"CertificateID" -> "LSC-CUBIC-NORMALIZED", "Status" -> "PASS", 
    "ExpectedChecks" -> 18, "ActualChecks" -> 18, "PassedChecks" -> 18, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0084242, 
    "SourceSHA256" -> 
     "1fd96a82f7fa1195206071a0878cae9be8bd8e563b9da8cfbae2c1b06985173d"|>, 
   <|"CertificateID" -> "LSC-CLIFFORD-CUBIC", "Status" -> "PASS", 
    "ExpectedChecks" -> 193, "ActualChecks" -> 193, "PassedChecks" -> 193, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1692134, 
    "SourceSHA256" -> 
     "ea8b283171c95834c3aa9f4c0262fb1324ddd175c5ce0c8320ba32aeefda32f5"|>, 
   <|"CertificateID" -> "LSC-CLIFFORD-PULLBACK", "Status" -> "PASS", 
    "ExpectedChecks" -> 50, "ActualChecks" -> 50, "PassedChecks" -> 50, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0157101, 
    "SourceSHA256" -> 
     "85a5114db61ea0440d998cc1eb1a5b808b30e565e910e4ee315c7df184b11a39"|>, 
   <|"CertificateID" -> "LSC-COMPLEX-DETERMINANT", "Status" -> "PASS", 
    "ExpectedChecks" -> 134, "ActualChecks" -> 134, "PassedChecks" -> 134, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.2521586, 
    "SourceSHA256" -> 
     "8290e01e579007b440d3c1f5f3e61bf1131483f2f0203ad9fdf1b3a897094890"|>, 
   <|"CertificateID" -> "LSC-POWER-MULTIPLIERS", "Status" -> "PASS", 
    "ExpectedChecks" -> 8, "ActualChecks" -> 8, "PassedChecks" -> 8, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0121258, 
    "SourceSHA256" -> 
     "352498ed27336306c6e60596600adec8ffe6cde2f7f80137080b6b6bc0a1bc7b"|>, 
   <|"CertificateID" -> "LSC-INTERVAL-POSITIVITY", "Status" -> "PASS", 
    "ExpectedChecks" -> 15, "ActualChecks" -> 15, "PassedChecks" -> 15, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0064803, 
    "SourceSHA256" -> 
     "64e3eb0ff6b117a2a9648bc623d98790253da61cf9a3a362a61dfe9cf759e9dc"|>, 
   <|"CertificateID" -> "LSC-CUBIC-CUTOFF-EXPONENT", "Status" -> "PASS", 
    "ExpectedChecks" -> 1, "ActualChecks" -> 1, "PassedChecks" -> 1, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0037032, 
    "SourceSHA256" -> 
     "cafe12cee7cc25aeda38a6b6d749d1ab838e0fcb261a9f0f8dbe2002d19a1607"|>, 
   <|"CertificateID" -> "LSC-ODD-RIGIDITY", "Status" -> "PASS", 
    "ExpectedChecks" -> 15, "ActualChecks" -> 15, "PassedChecks" -> 15, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0070199, 
    "SourceSHA256" -> 
     "89aacbf09c2940971c05582c3e72515f5d364e15d4941e1ae749cd1a7e649839"|>, 
   <|"CertificateID" -> "LSC-CLIFFORD-HESSIAN", "Status" -> "PASS", 
    "ExpectedChecks" -> 18, "ActualChecks" -> 18, "PassedChecks" -> 18, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0070441, 
    "SourceSHA256" -> 
     "226c4672b5771e5d804f7ca321c5dbd2a38ecd7f40b58e8c65e9aa21d6a4951f"|>, 
   <|"CertificateID" -> "LSC-CLIFFORD-HOMOGENEITY", "Status" -> "PASS", 
    "ExpectedChecks" -> 27, "ActualChecks" -> 27, "PassedChecks" -> 27, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1053902, 
    "SourceSHA256" -> 
     "4dd02a99a5e65c81aba4c20ae8e4c5c7d63efd5d931aae45f94256b2329fb55c"|>, 
   <|"CertificateID" -> "LSC-CUBIC-METRIC-ALGEBRA", "Status" -> "PASS", 
    "ExpectedChecks" -> 31, "ActualChecks" -> 31, "PassedChecks" -> 31, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0452427, 
    "SourceSHA256" -> 
     "5d59e1ab04e42b18c6a09d00a8541e0e19074d2f89970823b4a5051a1ee6ccb4"|>, 
   <|"CertificateID" -> "LSC-EXCEPTIONAL-CUBICS", "Status" -> "PASS", 
    "ExpectedChecks" -> 28, "ActualChecks" -> 28, "PassedChecks" -> 28, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0398026, 
    "SourceSHA256" -> 
     "6c017712ead3f2e69ba71552d017884ef5940d79405d0206b44ba720a0712511"|>, 
   <|"CertificateID" -> "LSC-CUBIC-CERTIFICATES", "Status" -> "PASS", 
    "ExpectedChecks" -> 38, "ActualChecks" -> 38, "PassedChecks" -> 38, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0611943, 
    "SourceSHA256" -> 
     "9236da7a1b15dffae1a7a2931addb6b1892a994811ed797ee08dce44a8593579"|>, 
   <|"CertificateID" -> "LSC-PULLBACK-TRANSFER", "Status" -> "PASS", 
    "ExpectedChecks" -> 13, "ActualChecks" -> 13, "PassedChecks" -> 13, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0108789, 
    "SourceSHA256" -> 
     "0a5d576263bc13808dead03053319f205aa209b24cc33e92043c3659005372d9"|>, 
   <|"CertificateID" -> "LSC-JORDAN-PENCIL", "Status" -> "PASS", 
    "ExpectedChecks" -> 65, "ActualChecks" -> 65, "PassedChecks" -> 65, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0311987, 
    "SourceSHA256" -> 
     "6997267c0c59df9e36868898997eaf916c87c7977d31e880a035f848acb6b8c6"|>, 
   <|"CertificateID" -> "LSC-INTRINSIC-FIVE-GENERATORS", "Status" -> "PASS", 
    "ExpectedChecks" -> 62, "ActualChecks" -> 62, "PassedChecks" -> 62, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.3097707, 
    "SourceSHA256" -> 
     "0cb01fa7fbd14ab344c78cff23cf9d144584a21ac03639cce46f2de53fa80d1f"|>, 
   <|"CertificateID" -> "LSC-HARMONIC-SPECTRAL", "Status" -> "PASS", 
    "ExpectedChecks" -> 61, "ActualChecks" -> 61, "PassedChecks" -> 61, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0292137, 
    "SourceSHA256" -> 
     "48206077c611dbc26bff81d10e41eba6a77f0b1635b90cf016f1f61b63c2c63a"|>, 
   <|"CertificateID" -> "LSC-NORM-PRODUCTS-PFAFFIANS", "Status" -> "PASS", 
    "ExpectedChecks" -> 6015, "ActualChecks" -> 6015, "PassedChecks" -> 6015, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.3310665, 
    "SourceSHA256" -> 
     "575e306d42e60db0ad2846254307501ce2544e501fae732d9d080a4d3e5c8dd4"|>, 
   <|"CertificateID" -> "LSC-WEIGHTED-CLIFFORD-QUARTIC", "Status" -> "PASS", 
    "ExpectedChecks" -> 12, "ActualChecks" -> 12, "PassedChecks" -> 12, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0023632, 
    "SourceSHA256" -> 
     "fb8a92cc5aa575fc6061a55b61170eac5040d93fc7918fd8ee514f39a691db62"|>, 
   <|"CertificateID" -> "LSC-GENERAL-QUARTIC", "Status" -> "PASS", 
    "ExpectedChecks" -> 46, "ActualChecks" -> 46, "PassedChecks" -> 46, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0202356, 
    "SourceSHA256" -> 
     "60dacf40f567fd4f1dcb67e01f2671796264dd321b895fccec698040003b2e00"|>, 
   <|"CertificateID" -> "LSC-REVIEW-STRENGTHENINGS", "Status" -> "PASS", 
    "ExpectedChecks" -> 23, "ActualChecks" -> 23, "PassedChecks" -> 23, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0044321, 
    "SourceSHA256" -> 
     "8e6a1770c428349173faa55bd0418b550762be713a938f1a584196c7c4bc15a0"|>, 
   <|"CertificateID" -> "LSC-GRADIENT-STRUCTURE", "Status" -> "PASS", 
    "ExpectedChecks" -> 32, "ActualChecks" -> 32, "PassedChecks" -> 32, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.0269523, 
    "SourceSHA256" -> 
     "abc782ac670b69139681e78b1a9a72b62f6dd5f938ad1b2de311c07161864d95"|>, 
   <|"CertificateID" -> "LSC-QUADRATIC-COMPOSITIONS", "Status" -> "PASS", 
    "ExpectedChecks" -> 158, "ActualChecks" -> 158, "PassedChecks" -> 158, 
    "EvaluationOK" -> True, "CountOK" -> True, "CheckCatalogOK" -> True, 
    "Messages" -> {}, "UnitMessages" -> "{}", "ElapsedSeconds" -> 0.1982856, 
    "SourceSHA256" -> 
     "7abde6c33116a82376ead971405c5b047fc52caec5c73ca4913a9d3ded1fdf34"|>}|>

